Bimetric interactions based on metric congruences

In massive gravity and bigravity, spin-2 interactions are defined in terms of a square root matrix that involves two metrics. In this work, the interactions are constructed using a congruence matrix between the metrics. It is established that the primary square root matrix function is the only power series solution to the equations of motion for the congruence. Moreover, the shift vector redefinition that is used in the bimetric ghost-free proofs follows from the $N+1$ form of the equations of motion. The analysis also gives an insight into the vielbein formulation of spin-2 interactions since the bimetric formulation in terms of a congruence is algebraically equivalent to the unconstrained vielbein formulation.

==> anc/README.md <==
# Bimetric interactions based on metric congruences (Mathematica files) 

## Contents

### Top folder:

This folder contains the PDF outputs from the Mathematica notebooks. 

- bim-cong-proofs.pdf (execution report)
- bim-cong-proofs-anc.pdf (TeX output)

### Source files:

This folder contains the Mathematica source code.

- notebooks/bim-cong-proofs.nb (main file) 
- notebooks/definitions.nb (definitions used for the proofs) 
- notebooks/definitionsTex.nb (definitions used for TeX-ing) 
- notebooks/matrixProofUtilities.m (utility package)
- notebooks/resourceTracker.m (utility package)

## Instructions 

- Open `bim-cong-proofs.nb`
- Evaluate the notebook 

## Instructions how to export TeX 

- Select button "TeX mode"
- Enable the debug mode
- Evaluate the notebook (you should see the TeX commands) 
- Select button "Gen texOut" 

This will generate `bim-cong-texOut.tex` and `bim-cong-texOut.pdf`. 

Prerequisites for TeX-ing:

- `pdflatex` command must be available 
- subdirectory `tex-temp` must exist 
- the most recent bim-cong-proofs.tex must be exported from 
  `bim-cong-proofs.nb` ("SaveAs TeX")
- `macros.tex` must be placed in the `notebooks` folder


==> anc/notebooks/bim-cong-proofs.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    561324,      11798]
NotebookOptionsPosition[    542457,      11320]
NotebookOutlinePosition[    549543,      11475]
CellTagsIndexPosition[    549500,      11472]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bimetric interactions based on metric congruences ", "Text",
 CellMargins->{{15, 10}, {7, 7}},
 CellChangeTimes->{{3.7203297386297297`*^9, 3.7203297439181395`*^9}, {
  3.7256060955523243`*^9, 3.72560612717358*^9}, {3.727456467153803*^9, 
  3.7274564924414473`*^9}, {3.7666741260215096`*^9, 3.7666742334900985`*^9}, {
  3.7668525254356956`*^9, 3.766852547915335*^9}, {3.767008157300192*^9, 
  3.767008162994202*^9}, {3.7684623789186535`*^9, 3.768462379620654*^9}},
 FontSize->24,
 FontWeight->"Bold"],

Cell["\<\
Mikica Kocic,  (created 2015-04-11,  last modified 2019-05-16)\
\>", "Text",
 CellChangeTimes->{{3.7208050524591274`*^9, 3.7208050527711277`*^9}, 
   3.7668514376115847`*^9, {3.767106832132675*^9, 3.767106848403504*^9}, {
   3.7671102602280407`*^9, 3.7671102845328836`*^9}, 3.7684623835362616`*^9}],

Cell["\<\
This notebook contains the proofs of various identities that involve \
elementary symmetric polynomials. \
\>", "Text",
 CellChangeTimes->{{3.7256067214888673`*^9, 3.7256068319838614`*^9}, {
  3.766670818128213*^9, 3.766670849702668*^9}, {3.7666739533720064`*^9, 
  3.7666739796892524`*^9}, {3.766674153508758*^9, 3.7666741556303616`*^9}, {
  3.766674260010145*^9, 3.766674291257*^9}, {3.766771999996069*^9, 
  3.7667720140048933`*^9}, {3.7668017384711123`*^9, 3.766801781199587*^9}, {
  3.766801929649448*^9, 3.766801952238288*^9}, {3.7668019861995473`*^9, 
  3.7668019865583477`*^9}, {3.766851424242361*^9, 3.7668514245855618`*^9}, {
  3.766851642268344*^9, 3.766851753340539*^9}, {3.766851786006997*^9, 
  3.7668518008270226`*^9}, {3.766854535929067*^9, 3.766854642227654*^9}, {
  3.7668546827721252`*^9, 3.7668547262650013`*^9}, {3.766907579111412*^9, 
  3.7669075840098205`*^9}, {3.7670925525517974`*^9, 3.767092552988598*^9}, {
  3.767092609772698*^9, 3.767092610630699*^9}, {3.7671698837206087`*^9, 
  3.76716990738585*^9}}],

Cell[TextData[{
 "The identities are first derived by hand (incrementally, so the derivations \
can be tracked), then each step of the derivation is verified in ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 ". All the expressions that end with \[OpenCurlyDoubleQuote]",
 Cell[BoxData[
  FormBox[
   RowBox[{"//", 
    RowBox[{"\[FilledSquare]", " ", "..."}]}], TraditionalForm]]],
 "\[CloseCurlyDoubleQuote] are asserted to be identities in an arbitrary \
(random) matrix bases. Violations of the claims are reported as \
\[OpenCurlyDoubleQuote]\[WarningSign]Failed\[WarningSign]\
\[CloseCurlyDoubleQuote]. "
}], "Text",
 CellChangeTimes->{{3.7256067214888673`*^9, 3.7256068319838614`*^9}, {
   3.766670818128213*^9, 3.766670849702668*^9}, {3.7666739533720064`*^9, 
   3.7666739796892524`*^9}, {3.766674153508758*^9, 3.7666741556303616`*^9}, {
   3.766674260010145*^9, 3.766674291257*^9}, {3.766771999996069*^9, 
   3.7667720140048933`*^9}, {3.7668017384711123`*^9, 3.766801781199587*^9}, {
   3.766801929649448*^9, 3.766801952238288*^9}, {3.7668019861995473`*^9, 
   3.7668019865583477`*^9}, {3.766851424242361*^9, 3.7668514245855618`*^9}, {
   3.766851642268344*^9, 3.766851753340539*^9}, {3.766851786006997*^9, 
   3.7668518008270226`*^9}, {3.766854535929067*^9, 3.766854642227654*^9}, {
   3.7668546827721252`*^9, 3.7668547262650013`*^9}, {3.766907579111412*^9, 
   3.7669075840098205`*^9}, {3.7669199926262255`*^9, 
   3.7669200420003123`*^9}, {3.7669244012403393`*^9, 3.766924408494352*^9}, {
   3.7669265551968813`*^9, 3.766926614267189*^9}, {3.766926667697283*^9, 
   3.7669266943265295`*^9}, {3.7669763254538136`*^9, 
   3.7669765108289394`*^9}, {3.767008197579463*^9, 3.767008212212289*^9}, {
   3.7670082445451803`*^9, 3.7670082622251916`*^9}, {3.7670960232886896`*^9, 
   3.767096028577099*^9}, {3.767105921727151*^9, 3.767105925939159*^9}, {
   3.767168842259696*^9, 3.7671688720869484`*^9}, {3.767168909090214*^9, 
   3.7671689328958554`*^9}, {3.7671695399085217`*^9, 3.7671695416401243`*^9}, 
   3.767169583650998*^9, {3.767169654303522*^9, 3.767169660215933*^9}, {
   3.7671698336445203`*^9, 3.767169834471322*^9}, {3.767169979661777*^9, 
   3.7671699807537785`*^9}, {3.768462390150673*^9, 3.768462398777488*^9}}],

Cell[TextData[{
 "The code optionally produces a ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"T", 
     AdjustmentBox["E",
      BoxBaselineShift->0.5,
      BoxMargins->{{-0.3, 0}, {0, 0}}], "X"}],
    SingleLetterItalics->False], TraditionalForm]],
  FontWeight->"Bold"],
 StyleBox[" code",
  FontWeight->"Bold"],
 " (compiled using pdflatex, unless in the debug mode). Clicking on the ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"T", 
     AdjustmentBox["E",
      BoxBaselineShift->0.5,
      BoxMargins->{{-0.3, 0}, {0, 0}}], "X"}],
    SingleLetterItalics->False], TraditionalForm]]],
 " output will copy the actual ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"T", 
     AdjustmentBox["E",
      BoxBaselineShift->0.5,
      BoxMargins->{{-0.3, 0}, {0, 0}}], "X"}],
    SingleLetterItalics->False], TraditionalForm]]],
 " commands to the clipboard. After evaluating the entire notebook, clicking \
on \[OpenCurlyDoubleQuote]Gen texOut\[CloseCurlyDoubleQuote] produces the ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"T", 
     AdjustmentBox["E",
      BoxBaselineShift->0.5,
      BoxMargins->{{-0.3, 0}, {0, 0}}], "X"}],
    SingleLetterItalics->False], TraditionalForm]]],
 " version of this document. ",
 StyleBox["Note",
  FontWeight->"Bold"],
 ": If you modify the notebook, do not forget to export \
\[OpenCurlyDoubleQuote].tex\[CloseCurlyDoubleQuote] (which will be used as a \
template for \[OpenCurlyDoubleQuote]Gen texOut\[CloseCurlyDoubleQuote])."
}], "Text",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGBQAmIQfXaJ/gv2Q68dT1f//wqig6Rc9kQJvHF0qjE7AKKr
nmu7xADpaL4ydxC9390gFkS/0S4B0zLBDVkgOsIyIw9En7n/X7kHSItpHFAF
0VHC/itnAWmW5GXrQLT7CZODIJpvAfsREL0xye0EiP5zNxBM5xxkf7MJZP4e
ITDtNs2DfTOQ3vRUSxREB1k6SILoH2VS0iD69a6/BVuA9EcP9zoQ7bA1ohlE
P6k60QGiN0xIDj8HpIsDGCJANBeXSPoVIN3P5JALou9sUO+7BqR3X+TvB9G3
fNJmXwfSF3pOLALRKgFlK0H0u6JTa0D0ktZ1L94D6TVtt/6D6G9dmyr+A2mh
021VIFquaGIdiD5qcrwBRH+yeRmlJfjGcUb5pGgQfcnF3EAfSE/n3Qem8/w9
XvoCaY8TTG9BNMfjRR9BNOt9b24/IH1wewg/iPZL/yUCoicu/CYDoq9kvtIC
0aKyN81B9OoNXTYg2jz2vwOIPiM7yxFEX1/b4w6iZe1rfEH0lw2XkkG02BzW
FBCd5xTTeVT4jWPLtqg+EB2VkrZ3o/gbR73lv8E0ACCUASE=
  "]],

Cell[CellGroupData[{

Cell[TextData[{
 "The ",
 StyleBox["toolbar",
  FontWeight->"Bold"],
 " can be used to assert or ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"T", 
     AdjustmentBox["E",
      BoxBaselineShift->0.5,
      BoxMargins->{{-0.3, 0}, {0, 0}}], "X"}],
    SingleLetterItalics->False], TraditionalForm]]],
 "-out the expressions out of order. "
}], "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{
  3.7670719554036674`*^9, {3.767072042717021*^9, 3.7670720480522304`*^9}, {
   3.7670720999535217`*^9, 3.7670721423855963`*^9}, {3.7670781182317743`*^9, 
   3.767078131600998*^9}, {3.767105853211831*^9, 3.767105875020669*^9}, {
   3.767169785471636*^9, 3.7671697868600388`*^9}, {3.767169830633715*^9, 
   3.767169831803717*^9}, 3.7684624246423335`*^9}],

Cell["\<\
The following cell is deactivated for evaluation. In order to replace the \
toolbar, select the text inside the cell and Evaluate in Place (\[ShiftKey]+\
\[ControlKey]+\[EnterKey]).\
\>", "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.67998245953806*^9, 3.6799824619560647`*^9}, {
   3.679982508568947*^9, 3.679982534496192*^9}, {3.6799826287515574`*^9, 
   3.6799826304207606`*^9}, {3.680075444447624*^9, 3.6800754464756274`*^9}, {
   3.680098698784053*^9, 3.680098765052969*^9}, {3.6800988006522317`*^9, 
   3.6800988020094337`*^9}, {3.6800988468907127`*^9, 3.6800988470935135`*^9}, 
   3.7670719554036674`*^9}],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", " ", 
    RowBox[{"buttonHeight", " ", "=", " ", "26"}], "}"}], ",", "\n", 
   RowBox[{"SetOptions", "[", " ", 
    RowBox[{
     RowBox[{"EvaluationNotebook", "[", "]"}], ",", " ", "\n", "  ", 
     RowBox[{"InitializationCellEvaluation", " ", "\[Rule]", " ", "False"}], 
     ",", "\n", "  ", 
     RowBox[{"InitializationCellWarning", " ", "\[Rule]", " ", "False"}], ",",
      "\n", "  ", 
     RowBox[{"DockedCells", " ", "\[Rule]", " ", 
      RowBox[{"Cell", "[", " ", 
       RowBox[{
        RowBox[{"BoxData", "@", " ", 
         RowBox[{"ToBoxes", "@", " ", 
          RowBox[{"Row", "@", " ", 
           RowBox[{"{", "\n", "  ", 
            RowBox[{
             RowBox[{"Button", "[", " ", 
              RowBox[{"\"\< Proof mode \>\"", ",", "\n", "    ", 
               RowBox[{
                RowBox[{"NotebookEvaluate", "[", 
                 RowBox[{
                  RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
                  "\"\<definitions.nb\>\""}], "]"}], ";", " ", "\n", "    ", 
                RowBox[{"FrontEndExecute", "[", 
                 RowBox[{"FrontEndToken", "[", "\"\<EvaluateCells\>\"", "]"}],
                  "]"}], ";"}], ",", "\n", "    ", 
               RowBox[{"Method", " ", "\[Rule]", " ", "\"\<Queued\>\""}], ",", 
               RowBox[{"ImageSize", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{"Automatic", ",", "buttonHeight"}], "}"}]}]}], "\n", 
              "  ", "]"}], ",", "\n", "  ", 
             RowBox[{"Button", "[", " ", 
              RowBox[{"\"\< TeX mode \>\"", ",", " ", "\n", "    ", 
               RowBox[{
                RowBox[{"NotebookEvaluate", "[", 
                 RowBox[{
                  RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
                  "\"\<definitionsTex.nb\>\""}], "]"}], ";", " ", "\n", 
                "    ", 
                RowBox[{"FrontEndExecute", "[", 
                 RowBox[{"FrontEndToken", "[", "\"\<EvaluateCells\>\"", "]"}],
                  "]"}], ";"}], ",", "\n", "    ", 
               RowBox[{"Method", " ", "\[Rule]", " ", "\"\<Queued\>\""}], ",", 
               RowBox[{"ImageSize", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{"Automatic", ",", "buttonHeight"}], "}"}]}]}], "\n", 
              "  ", "]"}], ",", "\n", "  ", 
             RowBox[{"Style", "[", 
              RowBox[{"\"\< | \>\"", ",", "Gray"}], "]"}], ",", "\n", "  ", 
             RowBox[{"Button", "[", " ", 
              RowBox[{"\"\< // \[FilledSquare] \>\"", ",", " ", "\n", "    ", 
               RowBox[{"CheckAbort", "[", "\n", "      ", 
                RowBox[{
                 RowBox[{
                  RowBox[{"$debug", " ", "=", " ", "False"}], ";", "\n", 
                  "      ", 
                  RowBox[{"FrontEndExecute", "[", 
                   RowBox[{
                   "FrontEndToken", "[", "\"\<EvaluateCells\>\"", "]"}], 
                   "]"}], ";"}], ",", "\n", "      ", "Null"}], 
                "\[IndentingNewLine]", "   ", "]"}], ",", "\n", "    ", 
               RowBox[{"Method", " ", "\[Rule]", " ", "\"\<Queued\>\""}], ",",
                " ", 
               RowBox[{"ImageSize", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{"Automatic", ",", "buttonHeight"}], "}"}]}]}], "\n", 
              "  ", "]"}], ",", "\n", "  ", 
             RowBox[{"Button", "[", " ", 
              RowBox[{
              "\"\< // \[FilledSquare] (dbg) \>\"", ",", " ", "\n", "    ", 
               RowBox[{"CheckAbort", "[", "\n", "      ", 
                RowBox[{
                 RowBox[{
                  RowBox[{"$debug", " ", "=", " ", "True"}], ";", "\n", 
                  "      ", 
                  RowBox[{"FrontEndExecute", "[", 
                   RowBox[{
                   "FrontEndToken", "[", "\"\<EvaluateCells\>\"", "]"}], 
                   "]"}], ";"}], ",", "\n", "      ", "Null"}], 
                "\[IndentingNewLine]", "   ", "]"}], ",", "\n", "    ", 
               RowBox[{"Method", " ", "\[Rule]", " ", "\"\<Queued\>\""}], ",",
                " ", 
               RowBox[{"ImageSize", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{"Automatic", ",", "buttonHeight"}], "}"}]}]}], "\n", 
              "  ", "]"}], ",", "\n", "  ", 
             RowBox[{"Style", "[", 
              RowBox[{"\"\< | \>\"", ",", "Gray"}], "]"}], ",", "\n", "  ", 
             "\"\<Debug \[MediumSpace]\>\"", ",", "\n", "  ", 
             RowBox[{"Checkbox", "[", 
              RowBox[{"Dynamic", "[", "$debug", "]"}], "]"}], ",", "\n", "  ", 
             RowBox[{"Style", "[", 
              RowBox[{"\"\< | \>\"", ",", "Gray"}], "]"}], ",", "\n", "  ", 
             "\"\<General\[MediumSpace]L \>\"", ",", "\n", "  ", 
             RowBox[{"Checkbox", "[", 
              RowBox[{"Dynamic", "[", "workWithGeneralVielbeinL", "]"}], 
              "]"}], ",", "\n", "  ", 
             RowBox[{"\"\< \>\"", "\n", "  ", 
              RowBox[{"Button", "[", " ", 
               RowBox[{"\"\< Randomize g,f \>\"", ",", " ", "\n", "    ", 
                RowBox[{"(", " ", 
                 RowBox[{
                  RowBox[{"random$g", "[", "]"}], ";", " ", 
                  RowBox[{"random$f", "[", "]"}], ";"}], " ", ")"}], ",", 
                "\n", "    ", 
                RowBox[{"Method", " ", "\[Rule]", " ", "\"\<Queued\>\""}], 
                ",", " ", 
                RowBox[{"ImageSize", "\[Rule]", 
                 RowBox[{"{", 
                  RowBox[{"Automatic", ",", "buttonHeight"}], "}"}]}]}], "\n",
                "  ", "]"}]}], ",", "\n", "  ", 
             RowBox[{"Style", "[", 
              RowBox[{"\"\< | \>\"", ",", "Gray"}], "]"}], ",", "\n", "  ", 
             RowBox[{"Button", "[", " ", 
              RowBox[{"\"\< Gen texOut \>\"", ",", "\n", "    ", 
               RowBox[{"If", "[", " ", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ValueQ", "[", "all$eqs", "]"}], " ", "&&", " ", 
                  RowBox[{"all$eqs", " ", "=!=", " ", 
                   RowBox[{"{", "}"}]}]}], ",", " ", 
                 RowBox[{"Block", "[", "\n", "      ", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"texOutFile", "=", "\"\<bim-cong-texOut\>\""}], 
                    "}"}], ",", "\n", "      ", 
                   RowBox[{
                    RowBox[{"GENTEX", "[", "texOutFile", "]"}], ";", "\n", 
                    "      ", 
                    RowBox[{"pdfLatex$log", " ", "=", " ", 
                    RowBox[{"RunProcess", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"\"\<pdflatex\>\"", ",", "texOutFile"}], "}"}], 
                    ",", "\"\<StandardOutput\>\""}], "]"}]}], ";", "\n", 
                    "      ", 
                    RowBox[{"Quiet", "@", 
                    RowBox[{"DeleteFile", "[", 
                    RowBox[{"texOutFile", "<>", "\"\<.aux\>\""}], "]"}]}], 
                    ";", "\n", "      ", 
                    RowBox[{"Quiet", "@", 
                    RowBox[{"DeleteFile", "[", 
                    RowBox[{"texOutFile", "<>", "\"\<.log\>\""}], "]"}]}]}]}],
                   "\n", "    ", "]"}]}], "]"}], ",", "\n", "    ", 
               RowBox[{"Method", " ", "\[Rule]", " ", "\"\<Queued\>\""}], ",",
                " ", 
               RowBox[{"ImageSize", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{"Automatic", ",", "buttonHeight"}], "}"}]}]}], "\n", 
              "  ", "]"}], ",", "\n", "  ", 
             RowBox[{"Button", "[", " ", 
              RowBox[{"\"\< Delete Output \>\"", ",", " ", "\n", "    ", 
               RowBox[{"FrontEndExecute", "[", 
                RowBox[{
                "FrontEndToken", "[", "\"\<DeleteGeneratedCells\>\"", "]"}], 
                "]"}], ",", "\n", "    ", 
               RowBox[{"Method", " ", "\[Rule]", " ", "\"\<Queued\>\""}], ",",
                " ", 
               RowBox[{"ImageSize", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{"Automatic", ",", "buttonHeight"}], "}"}]}]}], "\n", 
              "  ", "]"}]}], "\n", "  ", "}"}]}]}]}], ",", 
        "\[IndentingNewLine]", "  ", "\"\<DockedCell\>\"", ",", "\n", "  ", 
        RowBox[{"Background", " ", "\[Rule]", " ", 
         RowBox[{"Dynamic", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"Not", "@", 
              RowBox[{"ValueQ", "[", "$definitionsLoaded", "]"}]}], ",", "\n",
              "    ", "LightGray", ",", 
             RowBox[{"RGBColor", "[", 
              RowBox[{"1", ",", " ", "0.99", ",", " ", "0.95"}], "]"}]}], 
            "]"}], ",", " ", 
           RowBox[{"TrackedSymbols", "\[RuleDelayed]", 
            RowBox[{"{", "$definitionsLoaded", "}"}]}]}], " ", "]"}]}], ",", 
        " ", "\n", "  ", 
        RowBox[{"CellFrameMargins", " ", "\[Rule]", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"5", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}]}], " ", "\n", "  ", 
       "]"}]}]}], " ", 
    RowBox[{"(*", " ", "Cell", "*)"}], "\[IndentingNewLine]", "]"}]}], 
  "]"}]], "Code",
 Evaluatable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 InitializationCell->False,
 CellChangeTimes->{{3.767067977971881*^9, 3.7670679851252975`*^9}, {
   3.767068059537428*^9, 3.7670680832978773`*^9}, {3.7670681281479564`*^9, 
   3.7670683107667007`*^9}, {3.767070779926003*^9, 3.767070829908491*^9}, {
   3.767070918111046*^9, 3.7670710756089225`*^9}, {3.7670715598181725`*^9, 
   3.767071715600046*^9}, {3.7670717516205096`*^9, 3.767071874033925*^9}, 
   3.7670719554036674`*^9, {3.767072551032596*^9, 3.767072554121402*^9}, 
   3.767072784050205*^9, {3.767077758931944*^9, 3.7670779146358166`*^9}, {
   3.7670780344752274`*^9, 3.7670780567832665`*^9}, {3.7670902771698728`*^9, 
   3.767090403530095*^9}, {3.7670904605013947`*^9, 3.767090475430621*^9}, {
   3.7671672189485626`*^9, 3.767167343936982*^9}, {3.767167403731888*^9, 
   3.767167406243492*^9}, {3.7671674583475833`*^9, 3.767167459330385*^9}, {
   3.767167507206869*^9, 3.7671675210908937`*^9}, {3.767167648325717*^9, 
   3.767167651040122*^9}, {3.767167938217631*^9, 3.7671679820069075`*^9}, {
   3.7671680169353695`*^9, 3.7671680409438114`*^9}, {3.767168082861085*^9, 
   3.7671681048727236`*^9}, {3.767168167787634*^9, 3.767168179269254*^9}, {
   3.767168209751708*^9, 3.767168213324114*^9}, {3.7671682536189847`*^9, 
   3.7671682619649997`*^9}, {3.7671683689499874`*^9, 3.767168411491262*^9}}]
}, Closed]],

Cell[TextData[StyleBox["Changelog",
 FontWeight->"Bold"]], "Text",
 CellMargins->{{27, 10}, {7, 7}},
 CellChangeTimes->{{3.720329745571742*^9, 3.7203297456965427`*^9}, {
   3.7203297847600107`*^9, 3.7203297956508303`*^9}, {3.7205583336652308`*^9, 
   3.7205583361144347`*^9}, {3.7207192650993385`*^9, 
   3.7207192738041534`*^9}, {3.720804920912696*^9, 3.7208050456419153`*^9}, {
   3.7208050794959755`*^9, 3.720805104705619*^9}, {3.720805135145273*^9, 
   3.720805252292879*^9}, 3.7670721861280727`*^9}],

Cell[TextData[{
 "2015-04-11  Unconstrained bimetric potential based on metric contgurences\n\
2015-04-28  Identities involving symmetric polynomials\n2015-05-01  Varying \
the potential wrt ",
 Cell[BoxData[
  FormBox["p", TraditionalForm]]],
 ", obtained EoM and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[CapitalDelta]", "\[InvisibleSpace]", "n"}], "=", "0"}], 
   TraditionalForm]]],
 "\n2015-05-03  Vandermonde reparametrization\n2015-05-04  Solving for \
symmetrizing \[CapitalLambda] (the final result)\n2017-12-02  Optimized the \
proof functions\n2017-12-22  Proof functions moved to a package (to be used \
with the geometric mean paper)\n2017-02-12  Refactoring Lorentz factor to ",
 Cell[BoxData[
  FormBox["\[Lambda]", TraditionalForm]]],
 ", the shift of ",
 Cell[BoxData[
  FormBox["h", TraditionalForm]]],
 " to ",
 Cell[BoxData[
  FormBox["q", TraditionalForm]]],
 "\n2019-05-12  Refactoring, put hats on all spatial restrictions\n2019-05-14 \
 Split into: \[OpenCurlyDoubleQuote]definitions.nb\[CloseCurlyDoubleQuote], \
\[OpenCurlyDoubleQuote]bim-cong-proofs.nb\[CloseCurlyDoubleQuote], and \
\[OpenCurlyDoubleQuote]geom-mean-paper.nb\[CloseCurlyDoubleQuote]\n2019-05-16 \
 LaTeX report generator"
}], "Text",
 CellChangeTimes->{{3.720329745571742*^9, 3.7203297456965427`*^9}, {
   3.7203297847600107`*^9, 3.7203297956508303`*^9}, {3.7205583336652308`*^9, 
   3.7205583361144347`*^9}, {3.7207192650993385`*^9, 
   3.7207192738041534`*^9}, {3.720804920912696*^9, 3.7208050456419153`*^9}, {
   3.7208050794959755`*^9, 3.720805104705619*^9}, {3.720805135145273*^9, 
   3.7208052497012744`*^9}, {3.7208647372994328`*^9, 
   3.7208648982705154`*^9}, {3.721030811196001*^9, 3.7210308221160016`*^9}, 
   3.721040463124463*^9, {3.721071046639717*^9, 3.7210710748913665`*^9}, {
   3.721101313602469*^9, 3.7211013209344816`*^9}, {3.721208583216241*^9, 
   3.721208616147841*^9}, {3.7212137359630737`*^9, 3.7212137499874735`*^9}, 
   3.721214057734276*^9, {3.725606021732995*^9, 3.72560605299545*^9}, {
   3.727454734548665*^9, 3.727454753814699*^9}, {3.7274548713469133`*^9, 
   3.7274548725169153`*^9}, {3.727455527247893*^9, 3.727455545390725*^9}, 
   3.7274602052723927`*^9, {3.7666707705013294`*^9, 3.766670795804574*^9}, {
   3.7666728303601475`*^9, 3.7666728866918464`*^9}, {3.7666738744670677`*^9, 
   3.7666739326395698`*^9}, {3.7666742954534073`*^9, 
   3.7666742963582087`*^9}, {3.766775577696953*^9, 3.7667755855905666`*^9}, {
   3.7667765065225844`*^9, 3.766776529782225*^9}, {3.7667765909031324`*^9, 
   3.7667765935395374`*^9}, {3.7667994485742903`*^9, 
   3.7667994701023283`*^9}, {3.7667997575640326`*^9, 3.76679976732965*^9}, {
   3.766799856281006*^9, 3.7667998673570256`*^9}, {3.7668524583555775`*^9, 
   3.766852497839247*^9}, {3.7668548146471567`*^9, 3.766854823585973*^9}, 
   3.766854872133258*^9, {3.767008285326435*^9, 3.767008285950436*^9}, {
   3.7670931680870466`*^9, 3.767093184560675*^9}, {3.767093269405224*^9, 
   3.7670932851768513`*^9}, {3.767093359673224*^9, 3.7670933623252287`*^9}, {
   3.767111189414152*^9, 3.767111217806202*^9}, {3.767170668115307*^9, 
   3.7671707073337755`*^9}, {3.767170782042307*^9, 3.767170826268385*^9}, {
   3.7684633087147675`*^9, 3.76846333877602*^9}}],

Cell[CellGroupData[{

Cell["Load the definitions", "Section",
 CellChangeTimes->{{3.639022799532138*^9, 3.6390229107915335`*^9}, {
   3.6390315374240484`*^9, 3.639031537845249*^9}, {3.6395028690226836`*^9, 
   3.639502887539916*^9}, {3.6395039552525916`*^9, 3.6395039620542035`*^9}, {
   3.6395518417555456`*^9, 3.639551848806758*^9}, {3.6395520116242437`*^9, 
   3.6395520119206443`*^9}, 3.639557712778998*^9, {3.6395578656904664`*^9, 
   3.6395578842700987`*^9}, {3.7206771739658184`*^9, 3.720677178474226*^9}, {
   3.720716980201702*^9, 3.7207169832281075`*^9}, {3.7256062058289185`*^9, 
   3.725606206898324*^9}, {3.7667995787097187`*^9, 3.7667995799421206`*^9}, {
   3.766854361598761*^9, 3.766854363174364*^9}, {3.7670768284059095`*^9, 
   3.767076860963166*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Notation",
 FontWeight->"Bold"]], "Text",
 CellMargins->{{27, 10}, {7, 7}},
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.720329745571742*^9, 3.7203297456965427`*^9}, {
   3.7203297847600107`*^9, 3.7203297956508303`*^9}, {3.7205583336652308`*^9, 
   3.7205583361144347`*^9}, {3.7207192650993385`*^9, 
   3.7207192738041534`*^9}, {3.720804920912696*^9, 3.7208050456419153`*^9}, {
   3.7208050794959755`*^9, 3.720805104705619*^9}, {3.720805135145273*^9, 
   3.720805252292879*^9}, {3.7670254829556036`*^9, 3.767025483626405*^9}, 
   3.767072182103266*^9, 3.7670768053490686`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ToString", "@", 
      RowBox[{"Definition", "[", "random$g", "]"}]}], "===", "\"\<Null\>\""}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"NotebookEvaluate", "[", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
      "\"\<definitions.nb\>\""}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"all$eqs", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"$Line", "=", "0"}], ";"}]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.7667756007225933`*^9, 3.766775654651888*^9}, {
   3.7667760819522386`*^9, 3.766776102045074*^9}, {3.7667763244858646`*^9, 
   3.766776366543538*^9}, {3.7667995894425373`*^9, 3.7667996087865715`*^9}, {
   3.7668022066903343`*^9, 3.7668022071427355`*^9}, {3.7668027982901735`*^9, 
   3.7668028011293783`*^9}, {3.766802980763694*^9, 3.7668029811848946`*^9}, 
   3.7668556528666286`*^9, {3.76689868480517*^9, 3.7668986851327705`*^9}, {
   3.766899113682166*^9, 3.766899114087767*^9}, {3.7669259108422585`*^9, 
   3.76692597428757*^9}, {3.7669307021625586`*^9, 3.766930711304175*^9}, {
   3.766931692785141*^9, 3.7669316941579437`*^9}, 3.7669342340898886`*^9, {
   3.7669351686749067`*^9, 3.766935169064907*^9}, {3.7669365629027443`*^9, 
   3.7669365769895687`*^9}, {3.766975018136577*^9, 3.766975020476581*^9}, {
   3.7669765400165906`*^9, 3.7669765405313916`*^9}, {3.766977360250431*^9, 
   3.766977360687232*^9}, {3.7669788863793936`*^9, 3.7669788870345945`*^9}, 
   3.7669791558147106`*^9, {3.7669873865986133`*^9, 3.766987415723813*^9}, {
   3.766992411207845*^9, 3.766992411816245*^9}, {3.7669932799776506`*^9, 
   3.7669932806328506`*^9}, {3.7669942800458574`*^9, 
   3.7669942806542573`*^9}, {3.7669944848270583`*^9, 
   3.7669944853262587`*^9}, {3.7669945598914585`*^9, 3.766994560375059*^9}, {
   3.7669963532208705`*^9, 3.7669963537512703`*^9}, {3.7669982539830823`*^9, 
   3.766998254669482*^9}, {3.766998490035284*^9, 3.766998490752884*^9}, {
   3.766999564577891*^9, 3.766999564983491*^9}, {3.767017551862445*^9, 
   3.7670175528608465`*^9}, {3.767019159256113*^9, 3.767019159864514*^9}, {
   3.767019760466569*^9, 3.76701976109057*^9}, {3.7670198043504896`*^9, 
   3.767019804974491*^9}, 3.7670201161736827`*^9, {3.767020648587018*^9, 
   3.767020649023819*^9}, {3.7670208189861174`*^9, 3.7670208193449183`*^9}, {
   3.7670209158818874`*^9, 3.767020916459089*^9}, {3.7670209498313923`*^9, 
   3.767020950455394*^9}, {3.767021440595746*^9, 3.767021441141747*^9}, 
   3.7670214891166315`*^9, {3.7670215388797617`*^9, 3.767021539332163*^9}, {
   3.767021767860417*^9, 3.7670217689680185`*^9}, {3.7670273708085194`*^9, 
   3.76702737122972*^9}, {3.767028036980263*^9, 3.7670280377290645`*^9}, {
   3.7670286301151943`*^9, 3.767028633282*^9}, {3.767028868421213*^9, 
   3.7670288686708136`*^9}, {3.7670289253885565`*^9, 3.767028925778558*^9}, {
   3.7670767619965925`*^9, 3.7670767684550037`*^9}, {3.7670768053490686`*^9, 
   3.767076816487488*^9}, {3.7670769311632895`*^9, 3.767076935375297*^9}, {
   3.7670769685253553`*^9, 3.767076974765366*^9}, {3.767077016089839*^9, 
   3.7670770590211143`*^9}, {3.7670786294914722`*^9, 
   3.7670786562923193`*^9}, {3.767078704761605*^9, 3.7670787511092863`*^9}, 
   3.7670788782425528`*^9, {3.767094213199923*^9, 3.767094217895531*^9}}]
}, Closed]],

Cell[TextData[{
 Cell[BoxData["\[Eta]"],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 " is the Minkowski metric having signature ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"-", 
     RowBox[{",", 
      RowBox[{"+", 
       RowBox[{",", 
        RowBox[{"+", 
         RowBox[{",", "..."}]}]}]}]}]}], ")"}], TraditionalForm]]],
 ",  ",
 Cell[BoxData["\[DoubleStruckCapitalI]"],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 " is the identity matrix,  ",
 Cell[BoxData["\[DoubleStruckCapitalZ]"],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 " denotes the zero matrix,  ",
 Cell[BoxData[
  OverscriptBox["\[Delta]", "^"]],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 " is the spatial (Euclidean) metric,  ",
 Cell[BoxData[
  OverscriptBox["I", "^"]],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 "  is the spatial identity matrix, and  ",
 Cell[BoxData[
  OverscriptBox["Z", "^"]],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 " is the spatial zero matrix,  "
}], "Text",
 CellDingbat->"\[FilledSmallCircle]",
 CellChangeTimes->{{3.767025599846609*^9, 3.7670257187032175`*^9}, {
  3.76709600073105*^9, 3.7670960050366573`*^9}, {3.7684624623476*^9, 
  3.7684624850924397`*^9}}],

Cell[TextData[{
 Cell[BoxData[
  OverscriptBox["A", "k"]],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 " denotes the matrix power,  ",
 Cell[BoxData[
  RowBox[{"A", "\[CenterDot]", "B"}]],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 " denotes the matrix multiplication,  \[Square] flattens a partitioned \
matrix,  \[FilledDownTriangle] gets the spatial part of a matrix or vector,  ",
 Cell[BoxData[
  SubscriptBox["\[ScriptCapitalE]", "n"]],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 " denotes the elementary symmetric polynomials,  ",
 Cell[BoxData[
  SubscriptBox["Y", "n"]],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 " denotes the derivatives of ",
 Cell[BoxData[
  SubscriptBox["\[ScriptCapitalE]", 
   RowBox[{"n", "+", "1"}]]],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 "."
}], "Text",
 CellDingbat->"\[FilledSmallCircle]",
 CellChangeTimes->{{3.720329745571742*^9, 3.7203297456965427`*^9}, {
   3.7203297847600107`*^9, 3.7203297956508303`*^9}, {3.7205583336652308`*^9, 
   3.7205583361144347`*^9}, {3.7207192650993385`*^9, 
   3.7207192738041534`*^9}, {3.720804920912696*^9, 3.7208050456419153`*^9}, {
   3.7208050794959755`*^9, 3.720805104705619*^9}, {3.720805135145273*^9, 
   3.7208052497012744`*^9}, {3.7208647372994328`*^9, 
   3.7208648982705154`*^9}, {3.721030811196001*^9, 3.7210308221160016`*^9}, 
   3.721040463124463*^9, {3.721071046639717*^9, 3.7210710748913665`*^9}, {
   3.721101313602469*^9, 3.7211013209344816`*^9}, {3.721208583216241*^9, 
   3.721208616147841*^9}, {3.7212137359630737`*^9, 3.7212137499874735`*^9}, 
   3.721214057734276*^9, {3.725606021732995*^9, 3.72560605299545*^9}, {
   3.727454734548665*^9, 3.727454753814699*^9}, {3.7274548713469133`*^9, 
   3.7274548725169153`*^9}, {3.727455527247893*^9, 3.727455545390725*^9}, 
   3.7274602052723927`*^9, {3.7666707705013294`*^9, 3.766670795804574*^9}, {
   3.7666728303601475`*^9, 3.7666728866918464`*^9}, {3.7666738744670677`*^9, 
   3.7666739326395698`*^9}, {3.7666742954534073`*^9, 
   3.7666742963582087`*^9}, {3.766775577696953*^9, 3.7667755855905666`*^9}, {
   3.7667765065225844`*^9, 3.766776529782225*^9}, {3.7667765909031324`*^9, 
   3.7667765935395374`*^9}, {3.7667994485742903`*^9, 
   3.7667994701023283`*^9}, {3.7667997575640326`*^9, 3.76679976732965*^9}, {
   3.766799856281006*^9, 3.7667998673570256`*^9}, {3.7668524583555775`*^9, 
   3.766852497839247*^9}, {3.7668548146471567`*^9, 3.766854823585973*^9}, 
   3.766854872133258*^9, {3.767008285326435*^9, 3.767008285950436*^9}, {
   3.7670255003184342`*^9, 3.7670255966486034`*^9}, {3.767025721152422*^9, 
   3.7670257486708703`*^9}, {3.767072621061119*^9, 3.76707262152912*^9}, 
   3.7671067845681915`*^9}],

Cell[TextData[{
 Cell[BoxData[
  RowBox[{"//", "\[FilledSquare]"}]],
  CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
    3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
    3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
    3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
    3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
    3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
    3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
    3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
    3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
    3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
    3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
    3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
    3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
    3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
    3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
    3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
    3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
    3.639478222663575*^9, 3.639478324640954*^9}, {3.6394783582122135`*^9, 
    3.6394786114006577`*^9}, {3.639478689532589*^9, 3.639478749358694*^9}, {
    3.6394789360169106`*^9, 3.6394792402174454`*^9}, {3.63947928278992*^9, 
    3.6394793778876867`*^9}, {3.6394882819842544`*^9, 3.639488286508262*^9}, {
    3.7207182893612223`*^9, 3.7207183197676754`*^9}, 3.7207184295042686`*^9, {
    3.7207184662443333`*^9, 3.720718467773136*^9}, 3.720718619757603*^9, {
    3.7208157199381394`*^9, 3.720815722247944*^9}, 3.721213840157874*^9, 
    3.7212138926294746`*^9, {3.7212198718028784`*^9, 3.72121990125573*^9}, 
    3.721220149842167*^9, 3.766769597414401*^9, {3.766847679851103*^9, 
    3.7668476864811144`*^9}}],
 "  asserts a general claim.  ",
 Cell[BoxData[
  RowBox[{"//", "\[FilledSquare]n"}]],
  CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
    3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
    3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
    3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
    3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
    3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
    3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
    3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
    3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
    3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
    3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
    3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
    3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
    3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
    3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
    3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
    3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
    3.639478222663575*^9, 3.639478324640954*^9}, {3.6394783582122135`*^9, 
    3.6394786114006577`*^9}, {3.639478689532589*^9, 3.639478749358694*^9}, {
    3.6394789360169106`*^9, 3.6394792402174454`*^9}, {3.63947928278992*^9, 
    3.6394793778876867`*^9}, {3.6394882819842544`*^9, 3.639488286508262*^9}, {
    3.7207182893612223`*^9, 3.7207183197676754`*^9}, 3.7207184295042686`*^9, {
    3.7207184662443333`*^9, 3.720718467773136*^9}, 3.720718619757603*^9, {
    3.7208157199381394`*^9, 3.720815722247944*^9}, 3.721213840157874*^9, 
    3.7212138926294746`*^9, {3.7212198718028784`*^9, 3.72121990125573*^9}, 
    3.721220149842167*^9, 3.766769597414401*^9, {3.766847679851103*^9, 
    3.7668476864811144`*^9}}],
 " asserts a claim for any ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]]],
 ".  ",
 Cell[BoxData[
  RowBox[{"//", "\[FilledSquare]$X"}]],
  CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
    3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
    3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
    3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
    3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
    3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
    3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
    3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
    3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
    3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
    3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
    3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
    3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
    3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
    3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
    3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
    3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
    3.639478222663575*^9, 3.639478324640954*^9}, {3.6394783582122135`*^9, 
    3.6394786114006577`*^9}, {3.639478689532589*^9, 3.639478749358694*^9}, {
    3.6394789360169106`*^9, 3.6394792402174454`*^9}, {3.63947928278992*^9, 
    3.6394793778876867`*^9}, {3.6394882819842544`*^9, 3.639488286508262*^9}, {
    3.7207182893612223`*^9, 3.7207183197676754`*^9}, 3.7207184295042686`*^9, {
    3.7207184662443333`*^9, 3.720718467773136*^9}, 3.720718619757603*^9, {
    3.7208157199381394`*^9, 3.720815722247944*^9}, 3.721213840157874*^9, 
    3.7212138926294746`*^9, {3.7212198718028784`*^9, 3.72121990125573*^9}, 
    3.721220149842167*^9, 3.766769597414401*^9, {3.766847679851103*^9, 
    3.7668476864811144`*^9}}],
 " asserts claims for an arbitrary ",
 Cell[BoxData[
  FormBox["d", TraditionalForm]]],
 "-dimensional matrix ",
 Cell[BoxData["X"],
  CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
    3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
    3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
    3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
    3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
    3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
    3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
    3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
    3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
    3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
    3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
    3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
    3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
    3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
    3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
    3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
    3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
    3.639478222663575*^9, 3.639478324640954*^9}, {3.6394783582122135`*^9, 
    3.6394786114006577`*^9}, {3.639478689532589*^9, 3.639478749358694*^9}, {
    3.6394789360169106`*^9, 3.6394792402174454`*^9}, {3.63947928278992*^9, 
    3.6394793778876867`*^9}, {3.6394882819842544`*^9, 3.639488286508262*^9}, {
    3.7207182893612223`*^9, 3.7207183197676754`*^9}, 3.7207184295042686`*^9, {
    3.7207184662443333`*^9, 3.720718467773136*^9}, 3.720718619757603*^9, {
    3.7208157199381394`*^9, 3.720815722247944*^9}, 3.721213840157874*^9, 
    3.7212138926294746`*^9, {3.7212198718028784`*^9, 3.72121990125573*^9}, 
    3.721220149842167*^9, 3.766769597414401*^9, {3.766847679851103*^9, 
    3.7668476864811144`*^9}}],
 " .  ",
 Cell[BoxData[
  RowBox[{"//", "\[FilledSquare]$D"}]],
  CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
    3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
    3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
    3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
    3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
    3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
    3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
    3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
    3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
    3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
    3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
    3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
    3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
    3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
    3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
    3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
    3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
    3.639478222663575*^9, 3.639478324640954*^9}, {3.6394783582122135`*^9, 
    3.6394786114006577`*^9}, {3.639478689532589*^9, 3.639478749358694*^9}, {
    3.6394789360169106`*^9, 3.6394792402174454`*^9}, {3.63947928278992*^9, 
    3.6394793778876867`*^9}, {3.6394882819842544`*^9, 3.639488286508262*^9}, {
    3.7207182893612223`*^9, 3.7207183197676754`*^9}, 3.7207184295042686`*^9, {
    3.7207184662443333`*^9, 3.720718467773136*^9}, 3.720718619757603*^9, {
    3.7208157199381394`*^9, 3.720815722247944*^9}, 3.721213840157874*^9, 
    3.7212138926294746`*^9, {3.7212198718028784`*^9, 3.72121990125573*^9}, 
    3.721220149842167*^9, 3.766769597414401*^9, {3.766847679851103*^9, 
    3.7668476864811144`*^9}}],
 " asserts claims for an arbitrary ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"d", "-", "1"}], ")"}], TraditionalForm]]],
 "-dimensional matrix ",
 Cell[BoxData["D"],
  CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
    3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
    3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
    3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
    3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
    3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
    3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
    3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
    3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
    3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
    3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
    3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
    3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
    3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
    3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
    3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
    3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
    3.639478222663575*^9, 3.639478324640954*^9}, {3.6394783582122135`*^9, 
    3.6394786114006577`*^9}, {3.639478689532589*^9, 3.639478749358694*^9}, {
    3.6394789360169106`*^9, 3.6394792402174454`*^9}, {3.63947928278992*^9, 
    3.6394793778876867`*^9}, {3.6394882819842544`*^9, 3.639488286508262*^9}, {
    3.7207182893612223`*^9, 3.7207183197676754`*^9}, 3.7207184295042686`*^9, {
    3.7207184662443333`*^9, 3.720718467773136*^9}, 3.720718619757603*^9, {
    3.7208157199381394`*^9, 3.720815722247944*^9}, 3.721213840157874*^9, 
    3.7212138926294746`*^9, {3.7212198718028784`*^9, 3.72121990125573*^9}, 
    3.721220149842167*^9, 3.766769597414401*^9, {3.766847679851103*^9, 
    3.7668476864811144`*^9}}],
 ".   ",
 Cell[BoxData[
  RowBox[{"//", "\[FilledSquare]$v"}]],
  CellChangeTimes->{{3.7667205713613586`*^9, 3.7667206463974905`*^9}, {
   3.766720738156852*^9, 3.766720739498454*^9}, {3.766720834409021*^9, 
   3.766720903407942*^9}}],
 " asserts claims for an arbitrary ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"d", "-", "1"}], ")"}], TraditionalForm]]],
 "-dimensional vector ",
 Cell[BoxData["v"],
  CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
    3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
    3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
    3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
    3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
    3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
    3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
    3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
    3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
    3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
    3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
    3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
    3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
    3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
    3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
    3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
    3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
    3.639478222663575*^9, 3.639478324640954*^9}, {3.6394783582122135`*^9, 
    3.6394786114006577`*^9}, {3.639478689532589*^9, 3.639478749358694*^9}, {
    3.6394789360169106`*^9, 3.6394792402174454`*^9}, {3.63947928278992*^9, 
    3.6394793778876867`*^9}, {3.6394882819842544`*^9, 3.639488286508262*^9}, {
    3.7207182893612223`*^9, 3.7207183197676754`*^9}, 3.7207184295042686`*^9, {
    3.7207184662443333`*^9, 3.720718467773136*^9}, 3.720718619757603*^9, {
    3.7208157199381394`*^9, 3.720815722247944*^9}, 3.721213840157874*^9, 
    3.7212138926294746`*^9, {3.7212198718028784`*^9, 3.72121990125573*^9}, 
    3.721220149842167*^9, 3.766769597414401*^9, {3.766847679851103*^9, 
    3.7668476864811144`*^9}}],
 "  (not restricted to ",
 Cell[BoxData[
  RowBox[{
   SuperscriptBox["v", "2"], "<", "1"}]],
  CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
    3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
    3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
    3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
    3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
    3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
    3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
    3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
    3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
    3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
    3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
    3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
    3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
    3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
    3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
    3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
    3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
    3.639478222663575*^9, 3.639478324640954*^9}, {3.6394783582122135`*^9, 
    3.6394786114006577`*^9}, {3.639478689532589*^9, 3.639478749358694*^9}, {
    3.6394789360169106`*^9, 3.6394792402174454`*^9}, {3.63947928278992*^9, 
    3.6394793778876867`*^9}, {3.6394882819842544`*^9, 3.639488286508262*^9}, {
    3.7207182893612223`*^9, 3.7207183197676754`*^9}, 3.7207184295042686`*^9, {
    3.7207184662443333`*^9, 3.720718467773136*^9}, 3.720718619757603*^9, {
    3.7208157199381394`*^9, 3.720815722247944*^9}, 3.721213840157874*^9, 
    3.7212138926294746`*^9, {3.7212198718028784`*^9, 3.72121990125573*^9}, 
    3.721220149842167*^9, 3.766769597414401*^9, {3.766847679851103*^9, 
    3.7668476864811144`*^9}}],
 " ).  ",
 Cell[BoxData[
  RowBox[{"//", "\[FilledSquare]$NEn"}]],
  CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
    3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
    3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
    3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
    3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
    3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
    3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
    3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
    3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
    3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
    3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
    3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
    3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
    3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
    3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
    3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
    3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
    3.639478222663575*^9, 3.639478324640954*^9}, {3.6394783582122135`*^9, 
    3.6394786114006577`*^9}, {3.639478689532589*^9, 3.639478749358694*^9}, {
    3.6394789360169106`*^9, 3.6394792402174454`*^9}, {3.63947928278992*^9, 
    3.6394793778876867`*^9}, {3.6394882819842544`*^9, 3.639488286508262*^9}, {
    3.7207182893612223`*^9, 3.7207183197676754`*^9}, 3.7207184295042686`*^9, {
    3.7207184662443333`*^9, 3.720718467773136*^9}, 3.720718619757603*^9, {
    3.7208157199381394`*^9, 3.720815722247944*^9}, 3.721213840157874*^9, 
    3.7212138926294746`*^9, {3.7212198718028784`*^9, 3.72121990125573*^9}, 
    3.721220149842167*^9, 3.766769597414401*^9, {3.766847679851103*^9, 
    3.7668476864811144`*^9}}],
 " and ",
 Cell[BoxData[
  RowBox[{"//", "\[FilledSquare]$NEn"}]],
  CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
    3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
    3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
    3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
    3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
    3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
    3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
    3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
    3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
    3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
    3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
    3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
    3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
    3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
    3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
    3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
    3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
    3.639478222663575*^9, 3.639478324640954*^9}, {3.6394783582122135`*^9, 
    3.6394786114006577`*^9}, {3.639478689532589*^9, 3.639478749358694*^9}, {
    3.6394789360169106`*^9, 3.6394792402174454`*^9}, {3.63947928278992*^9, 
    3.6394793778876867`*^9}, {3.6394882819842544`*^9, 3.639488286508262*^9}, {
    3.7207182893612223`*^9, 3.7207183197676754`*^9}, 3.7207184295042686`*^9, {
    3.7207184662443333`*^9, 3.720718467773136*^9}, 3.720718619757603*^9, {
    3.7208157199381394`*^9, 3.720815722247944*^9}, 3.721213840157874*^9, 
    3.7212138926294746`*^9, {3.7212198718028784`*^9, 3.72121990125573*^9}, 
    3.721220149842167*^9, 3.766769597414401*^9, {3.766847679851103*^9, 
    3.7668476864811144`*^9}}],
 " assert the expressions claimed to be equal to ",
 Cell[BoxData[
  RowBox[{"N", "\[VeryThinSpace]", 
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", "n"], "[", "S", "]"}]}]],
  CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
    3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
    3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
    3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
    3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
    3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
    3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
    3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
    3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
    3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
    3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
    3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
    3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
    3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
    3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
    3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
    3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
    3.639478222663575*^9, 3.639478324640954*^9}, {3.6394783582122135`*^9, 
    3.6394786114006577`*^9}, {3.639478689532589*^9, 3.639478749358694*^9}, {
    3.6394789360169106`*^9, 3.6394792402174454`*^9}, {3.63947928278992*^9, 
    3.6394793778876867`*^9}, {3.6394882819842544`*^9, 3.639488286508262*^9}, {
    3.7207182893612223`*^9, 3.7207183197676754`*^9}, 3.7207184295042686`*^9, {
    3.7207184662443333`*^9, 3.720718467773136*^9}, 3.720718619757603*^9, {
    3.7208157199381394`*^9, 3.720815722247944*^9}, 3.721213840157874*^9, 
    3.7212138926294746`*^9, {3.7212198718028784`*^9, 3.72121990125573*^9}, 
    3.721220149842167*^9, 3.766769597414401*^9, {3.766847679851103*^9, 
    3.7668476864811144`*^9}}],
 " and ",
 Cell[BoxData[
  RowBox[{"\[CapitalNu]", "\[VeryThinSpace]", 
   RowBox[{"det", "[", "S", "]"}], "\[VeryThinSpace]", 
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", "n"], "[", "S", "]"}]}]],
  CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
    3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
    3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
    3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
    3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
    3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
    3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
    3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
    3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
    3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
    3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
    3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
    3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
    3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
    3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
    3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
    3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
    3.639478222663575*^9, 3.639478324640954*^9}, {3.6394783582122135`*^9, 
    3.6394786114006577`*^9}, {3.639478689532589*^9, 3.639478749358694*^9}, {
    3.6394789360169106`*^9, 3.6394792402174454`*^9}, {3.63947928278992*^9, 
    3.6394793778876867`*^9}, {3.6394882819842544`*^9, 3.639488286508262*^9}, {
    3.7207182893612223`*^9, 3.7207183197676754`*^9}, 3.7207184295042686`*^9, {
    3.7207184662443333`*^9, 3.720718467773136*^9}, 3.720718619757603*^9, {
    3.7208157199381394`*^9, 3.720815722247944*^9}, 3.721213840157874*^9, 
    3.7212138926294746`*^9, {3.7212198718028784`*^9, 3.72121990125573*^9}, 
    3.721220149842167*^9, 3.766769597414401*^9, {3.766847679851103*^9, 
    3.7668476864811144`*^9}}],
 ", respectively."
}], "Text",
 CellDingbat->"\[FilledSmallCircle]",
 CellChangeTimes->{{3.767025764348898*^9, 3.767026098673085*^9}, {
  3.767072635116744*^9, 3.767072685894833*^9}, {3.7671101809839025`*^9, 
  3.7671102029019413`*^9}, {3.767110348586596*^9, 3.7671103641398234`*^9}, {
  3.7684624986644635`*^9, 3.768462511862087*^9}, {3.770519036094579*^9, 
  3.770519061959425*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Part 1", "Chapter",
 CellChangeTimes->{{3.766851529417746*^9, 3.7668515313053493`*^9}, 
   3.7668515831754403`*^9, {3.7668525772745867`*^9, 3.7668525937482157`*^9}, 
   3.766852649050313*^9, 3.7670684229013057`*^9}],

Cell[CellGroupData[{

Cell[TextData[{
 "Propositions involving ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["e", "n"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Y", "n"], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.639022799532138*^9, 3.639022951008404*^9}, {
  3.6390230127065125`*^9, 3.6390230157173176`*^9}, {3.639030730959632*^9, 
  3.6390307333464365`*^9}, {3.6390314491424932`*^9, 3.639031459110911*^9}, {
  3.7667202738064365`*^9, 3.766720275538039*^9}, {3.7668514873912725`*^9, 
  3.7668515194805284`*^9}, {3.7668559584399652`*^9, 3.7668559626831727`*^9}, {
  3.7670966474057484`*^9, 3.7670966474057484`*^9}}],

Cell[TextData[{
 "The following claims hold for an arbitrary ",
 Cell[BoxData[
  FormBox["d", TraditionalForm]]],
 "-dimensional matrix ",
 Cell[BoxData[
  FormBox["X", TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.7670164893289785`*^9, 3.7670164942585874`*^9}, {
   3.7670181657935677`*^9, 3.7670181683987722`*^9}, 3.7670727146144834`*^9, {
   3.767110495756095*^9, 3.767110498252099*^9}, {3.767112248543872*^9, 
   3.7671122617570953`*^9}, {3.7684633519892435`*^9, 3.7684633782284894`*^9}}],

Cell[CellGroupData[{

Cell["Partition of ESP", "Subsubsection",
 CellChangeTimes->{{3.7206779941140585`*^9, 3.7206780006504707`*^9}, 
   3.720803446652302*^9, 3.7212356616075*^9, {3.7212357627424774`*^9, 
   3.721235770168091*^9}, {3.766720232606764*^9, 3.766720236584771*^9}, {
   3.7668476339870224`*^9, 3.766847654298258*^9}, {3.766848901337249*^9, 
   3.766848904394854*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "d"], "[", "X", "]"}], 
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
     OverscriptBox["X", 
      RowBox[{"-", "1"}]], "]"}]}], "\[Equal]", 
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", 
     RowBox[{"d", "-", "n"}]], "[", "X", "]"}]}], "//", 
  "\[FilledSquare]$X"}]], "Input",
 CellFrame->True,
 CellChangeTimes->{{3.7212360614830027`*^9, 3.7212360781282315`*^9}, 
   3.766847585860938*^9, 3.766903303748204*^9, {3.7669352278926105`*^9, 
   3.7669352289066124`*^9}, {3.7669352664870787`*^9, 3.766935272040688*^9}, 
   3.7670083435457373`*^9, {3.767070745995943*^9, 3.767070747384346*^9}, 
   3.767072809010249*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Recursive relation for ",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    SubscriptBox["Y", "n"], 
    RowBox[{"(", "X", ")"}]}], "=", 
   RowBox[{
    RowBox[{"\[PartialD]", 
     SubscriptBox["e", 
      RowBox[{"n", "+", "1"}]]}], 
    RowBox[{
     RowBox[{"(", "X", ")"}], "/", 
     RowBox[{"\[PartialD]", 
      SuperscriptBox["X", "\[Transpose]"]}]}]}]}]],
  CellChangeTimes->{{3.7204614027516737`*^9, 3.7204617532530894`*^9}, 
    3.720676902150941*^9, {3.72071472512943*^9, 3.720714733647044*^9}, {
    3.720716136657316*^9, 3.720716137031717*^9}, 3.7207190662211885`*^9, {
    3.72080345683912*^9, 3.720803464407133*^9}, {3.7208035460450764`*^9, 
    3.720803557794897*^9}, {3.720804538563223*^9, 3.7208045404352264`*^9}, {
    3.7208651794634104`*^9, 3.7208652118178673`*^9}, 3.720865243847724*^9, {
    3.7212118632090616`*^9, 3.7212118638642616`*^9}, 3.7212138401266747`*^9, 
    3.7212138925982747`*^9, {3.7212198717560787`*^9, 3.72121990122453*^9}, 
    3.7212201498109665`*^9, 3.76667193819458*^9, 3.766847592163349*^9}]
}], "Subsubsection",
 CellChangeTimes->{{3.7206779941140585`*^9, 3.7206780006504707`*^9}, 
   3.720803446652302*^9, 3.7212356616075*^9, {3.7212357627424774`*^9, 
   3.721235770168091*^9}, {3.766720232606764*^9, 3.766720236584771*^9}, {
   3.76684766089707*^9, 3.766847666123079*^9}, 3.7670773201187725`*^9, {
   3.7684640756275697`*^9, 3.7684641019448156`*^9}, {3.76846453183397*^9, 
   3.7684645637516265`*^9}, {3.7684646460598125`*^9, 3.7684646482750163`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["Y", "n"], "[", "X", "]"}], "\[Equal]", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], "n"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"n", "+", "k"}]], 
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "k"], "[", "X", "]"}], 
     OverscriptBox["X", 
      RowBox[{"n", "-", "k"}]]}]}]}], "//", "\[FilledSquare]$X"}]], "Input",
 CellChangeTimes->{{3.639489277297202*^9, 3.6394893033180485`*^9}, {
   3.6394893422089167`*^9, 3.6394894271822653`*^9}, {3.6394894714083433`*^9, 
   3.639489488225173*^9}, {3.6394895598760986`*^9, 3.63948957184132*^9}, {
   3.6394897247839885`*^9, 3.6394897259383907`*^9}, 3.6395093928605423`*^9, {
   3.6395094459006357`*^9, 3.639509448927041*^9}, 3.639509752565974*^9, {
   3.720455458648446*^9, 3.7204555244805617`*^9}, {3.7204557730045986`*^9, 
   3.7204558077614594`*^9}, 3.7204562297038364`*^9, {3.720456893717003*^9, 
   3.7204569068834257`*^9}, {3.7204594608665123`*^9, 3.720459464064518*^9}, {
   3.7204594963097744`*^9, 3.720459499788581*^9}, {3.7205381510725155`*^9, 
   3.720538157624527*^9}, {3.7209839204417276`*^9, 3.720983931314946*^9}, {
   3.720983989179448*^9, 3.720984003656274*^9}, {3.720984055530365*^9, 
   3.7209841466737256`*^9}, {3.7212120688606634`*^9, 3.721212080467063*^9}, {
   3.7212138401110744`*^9, 3.7212138401266747`*^9}, {3.7212138925982747`*^9, 
   3.7212138925982747`*^9}, {3.7212198717404785`*^9, 3.72121990120893*^9}, {
   3.721220149795367*^9, 3.721220149795367*^9}, 3.7212210862962112`*^9, 
   3.7212217008904915`*^9, 3.7212354904883995`*^9, {3.721235540595687*^9, 
   3.721235541781289*^9}, {3.7212355854613657`*^9, 3.721235587286569*^9}, {
   3.766930421013665*^9, 3.766930499767803*^9}, {3.7670766004583087`*^9, 
   3.767076621643146*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["Y", "0"], "[", "X", "]"}], "\[Equal]", 
   "\[DoubleStruckCapitalI]"}], "//", "\[FilledSquare]$X"}]], "Input",
 CellChangeTimes->{{3.639489277297202*^9, 3.6394893033180485`*^9}, {
   3.6394893422089167`*^9, 3.6394894271822653`*^9}, {3.6394894714083433`*^9, 
   3.639489488225173*^9}, {3.6394895598760986`*^9, 3.63948957184132*^9}, {
   3.6394897247839885`*^9, 3.6394897259383907`*^9}, 3.6395093928605423`*^9, {
   3.6395094459006357`*^9, 3.639509448927041*^9}, 3.639509752565974*^9, {
   3.720455458648446*^9, 3.7204555244805617`*^9}, {3.7204557730045986`*^9, 
   3.7204558077614594`*^9}, 3.7204562297038364`*^9, {3.720456893717003*^9, 
   3.7204569068834257`*^9}, {3.7204594608665123`*^9, 3.720459464064518*^9}, {
   3.7204594963097744`*^9, 3.720459499788581*^9}, {3.7205381510725155`*^9, 
   3.720538157624527*^9}, {3.7209839204417276`*^9, 3.720983931314946*^9}, {
   3.720983989179448*^9, 3.720984003656274*^9}, {3.720984055530365*^9, 
   3.7209841466737256`*^9}, {3.7212120688606634`*^9, 3.721212080467063*^9}, {
   3.7212138401110744`*^9, 3.7212138401266747`*^9}, {3.7212138925982747`*^9, 
   3.7212138925982747`*^9}, {3.7212198717404785`*^9, 3.72121990120893*^9}, {
   3.721220149795367*^9, 3.721220149795367*^9}, 3.7212210862962112`*^9, 
   3.7212217008904915`*^9, 3.7212354904883995`*^9, {3.76667193819458*^9, 
   3.766671959145417*^9}, 3.7668556549726324`*^9, {3.7669963626588707`*^9, 
   3.76699636451527*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["Y", 
     RowBox[{"-", "1"}]], "[", "X", "]"}], "\[Equal]", 
   "\[DoubleStruckCapitalZ]"}], "//", "\[FilledSquare]$X"}]], "Input",
 CellChangeTimes->{{3.639489277297202*^9, 3.6394893033180485`*^9}, {
   3.6394893422089167`*^9, 3.6394894271822653`*^9}, {3.6394894714083433`*^9, 
   3.639489488225173*^9}, {3.6394895598760986`*^9, 3.63948957184132*^9}, {
   3.6394897247839885`*^9, 3.6394897259383907`*^9}, 3.6395093928605423`*^9, {
   3.6395094459006357`*^9, 3.639509448927041*^9}, 3.639509752565974*^9, {
   3.720455458648446*^9, 3.7204555244805617`*^9}, {3.7204557730045986`*^9, 
   3.7204558077614594`*^9}, 3.7204562297038364`*^9, {3.720456893717003*^9, 
   3.7204569068834257`*^9}, {3.7204594608665123`*^9, 3.720459464064518*^9}, {
   3.7204594963097744`*^9, 3.720459499788581*^9}, {3.7205381510725155`*^9, 
   3.720538157624527*^9}, {3.7209839204417276`*^9, 3.720983931314946*^9}, {
   3.720983989179448*^9, 3.720984003656274*^9}, {3.720984055530365*^9, 
   3.7209841466737256`*^9}, {3.7212120688606634`*^9, 3.721212080467063*^9}, {
   3.7212138401110744`*^9, 3.7212138401266747`*^9}, {3.7212138925982747`*^9, 
   3.7212138925982747`*^9}, {3.7212198717404785`*^9, 3.72121990120893*^9}, {
   3.721220149795367*^9, 3.721220149795367*^9}, 3.7212210862962112`*^9, 
   3.7212217008904915`*^9, 3.7212354904883995`*^9, {3.76667193819458*^9, 
   3.766671959145417*^9}, 3.7668556549726324`*^9, {3.7669963703496704`*^9, 
   3.76699637301727*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["Y", "n"], "[", "X", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", "X", "]"}], 
     "\[DoubleStruckCapitalI]"}], "-", 
    RowBox[{"X", "\[CenterDot]", 
     RowBox[{
      SubscriptBox["Y", 
       RowBox[{"n", "-", "1"}]], "[", "X", "]"}]}]}]}], "//", 
  "\[FilledSquare]$X"}]], "Input",
 CellFrame->True,
 CellChangeTimes->{{3.7204614027516737`*^9, 3.7204617532530894`*^9}, 
   3.720676902150941*^9, {3.72071472512943*^9, 3.720714733647044*^9}, {
   3.720716136657316*^9, 3.720716137031717*^9}, 3.7207190662211885`*^9, {
   3.72080345683912*^9, 3.720803464407133*^9}, {3.7208035460450764`*^9, 
   3.720803557794897*^9}, {3.720804538563223*^9, 3.7208045404352264`*^9}, {
   3.7208651794634104`*^9, 3.7208652118178673`*^9}, 3.720865243847724*^9, {
   3.7212118632090616`*^9, 3.7212118638642616`*^9}, 3.7212138401266747`*^9, 
   3.7212138925982747`*^9, {3.7212198717560787`*^9, 3.72121990122453*^9}, 
   3.7212201498109665`*^9, 3.76667193819458*^9, 3.766847592163349*^9, 
   3.767008370689785*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Damour\[CloseCurlyQuote]s algebraic identity", "Subsubsection",
 CellChangeTimes->{{3.7206779941140585`*^9, 3.7206780006504707`*^9}, 
   3.720803446652302*^9, 3.7212356616075*^9, {3.7212357627424774`*^9, 
   3.721235770168091*^9}, {3.766720232606764*^9, 3.766720236584771*^9}, {
   3.7668476203213987`*^9, 3.766847625048207*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["Yf", "n"], "[", "X", "]"}], "\[Equal]", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], 
     RowBox[{"d", "-", "n"}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"d", "-", "n", "+", "k"}]], 
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "k"], "[", 
      OverscriptBox["X", 
       RowBox[{"-", "1"}]], "]"}], 
     OverscriptBox["X", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"d", "-", "n", "-", "k"}], ")"}]}]]}]}]}], "//", 
  "\[FilledSquare]$X"}]], "Input",
 CellChangeTimes->{{3.639489277297202*^9, 3.6394893033180485`*^9}, {
   3.6394893422089167`*^9, 3.6394894271822653`*^9}, {3.6394894714083433`*^9, 
   3.639489488225173*^9}, {3.6394895598760986`*^9, 3.63948957184132*^9}, {
   3.6394897247839885`*^9, 3.6394897259383907`*^9}, 3.6395093928605423`*^9, {
   3.6395094459006357`*^9, 3.639509448927041*^9}, 3.639509752565974*^9, {
   3.720455458648446*^9, 3.7204555244805617`*^9}, {3.7204557730045986`*^9, 
   3.7204558077614594`*^9}, 3.7204562297038364`*^9, {3.720456893717003*^9, 
   3.7204569068834257`*^9}, {3.7204594608665123`*^9, 3.720459464064518*^9}, {
   3.7204594963097744`*^9, 3.720459499788581*^9}, {3.7205381510725155`*^9, 
   3.720538157624527*^9}, {3.7208649481936035`*^9, 3.7208649730132475`*^9}, {
   3.7209839364005556`*^9, 3.7209839395683613`*^9}, {3.7209840784810057`*^9, 
   3.7209841008524446`*^9}, {3.7209842921041813`*^9, 3.7209843127918177`*^9}, 
   3.721212087721063*^9, 3.721221088683016*^9, 3.721221704213297*^9, {
   3.721235543871693*^9, 3.7212355452444954`*^9}, {3.7212356481758766`*^9, 
   3.7212356493614783`*^9}, {3.766930425381673*^9, 3.7669304292036796`*^9}, {
   3.7669305039486103`*^9, 3.7669305056022134`*^9}, {3.7670161447555733`*^9, 
   3.767016167828014*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["Yf", "0"], "[", "X", "]"}], "\[Equal]", 
   "\[DoubleStruckCapitalZ]"}], "//", "\[FilledSquare]$X"}]], "Input",
 CellChangeTimes->{{3.720984235644682*^9, 3.720984238078286*^9}, {
   3.720984287892174*^9, 3.7209843483296804`*^9}, {3.7212138401266747`*^9, 
   3.7212138401266747`*^9}, {3.7212138925982747`*^9, 
   3.7212138925982747`*^9}, {3.7212198717560787`*^9, 3.72121990120893*^9}, {
   3.721220149795367*^9, 3.721220149795367*^9}, 3.721235492610003*^9, {
   3.7666719591610174`*^9, 3.7666719591610174`*^9}, 3.766855656345435*^9, {
   3.7669963781496706`*^9, 3.7669963808328705`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["Yf", 
     RowBox[{"-", "1"}]], "[", "X", "]"}], "\[Equal]", 
   "\[DoubleStruckCapitalZ]"}], "//", "\[FilledSquare]$X"}]], "Input",
 CellChangeTimes->{{3.720984235644682*^9, 3.720984238078286*^9}, {
   3.720984287892174*^9, 3.7209843483296804`*^9}, {3.7212138401266747`*^9, 
   3.7212138401266747`*^9}, {3.7212138925982747`*^9, 
   3.7212138925982747`*^9}, {3.7212198717560787`*^9, 3.72121990120893*^9}, {
   3.721220149795367*^9, 3.721220149795367*^9}, 3.721235492610003*^9, {
   3.7666719591610174`*^9, 3.7666719591610174`*^9}, 3.766855656345435*^9, {
   3.7669963837656703`*^9, 3.7669963867452707`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["Yf", "n"], "[", "X", "]"}], "\[Equal]", 
   RowBox[{
    SubscriptBox["Y", 
     RowBox[{"d", "-", "n"}]], "[", 
    OverscriptBox["X", 
     RowBox[{"-", "1"}]], "]"}]}], "//", "\[FilledSquare]$X"}]], "Input",
 CellChangeTimes->{{3.7212357849413166`*^9, 3.7212359402863894`*^9}, {
  3.721235981330062*^9, 3.7212359817512627`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["Y", "n"], "[", "X", "]"}], "+", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "d"], "[", "X", "]"}], 
     RowBox[{
      SubscriptBox["Y", 
       RowBox[{"d", "-", "n"}]], "[", 
      OverscriptBox["X", 
       RowBox[{"-", "1"}]], "]"}]}]}], "\[Equal]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", "X", "]"}], 
    "\[DoubleStruckCapitalI]"}]}], "//", "\[FilledSquare]$X"}]], "Input",
 CellChangeTimes->{{3.7212357849413166`*^9, 3.7212359402863894`*^9}, {
   3.721235981330062*^9, 3.721236010190112*^9}, 3.7666719382101803`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["Y", "n"], "[", "X", "]"}], "+", 
    RowBox[{
     RowBox[{"Det", "[", "X", "]"}], 
     RowBox[{
      SubscriptBox["Yf", "n"], "[", "X", "]"}]}]}], "\[Equal]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", "X", "]"}], 
    "\[DoubleStruckCapitalI]"}]}], "//", "\[FilledSquare]$X"}]], "Input",
 CellFrame->True,
 CellChangeTimes->{{3.7212357148815937`*^9, 3.721235754911264*^9}, {
   3.721369558161004*^9, 3.7213695956634045`*^9}, 3.7666719382101803`*^9, 
   3.766847600150563*^9, 3.767008398551434*^9, {3.767113021871271*^9, 
   3.767113024648076*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Identities involving the projections ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["e", "n"], "(", 
    RowBox[{"I", "+", 
     RowBox[{"U", "\[InvisibleSpace]", 
      SuperscriptBox["W", "\[Transpose]"]}]}], ")"}], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.720804518421588*^9, 3.720804527813804*^9}, 
   3.721234661580943*^9, {3.72123627654498*^9, 3.7212362784013834`*^9}, {
   3.766720285397257*^9, 3.766720343460559*^9}, {3.767095841244728*^9, 
   3.7670958475627394`*^9}, {3.767096661835774*^9, 3.7670966786838036`*^9}, {
   3.7671075469672155`*^9, 3.7671075479188175`*^9}, {3.767110313330534*^9, 
   3.767110313330534*^9}}],

Cell[TextData[{
 "Here, ",
 Cell[BoxData[
  FormBox["U", TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox["W", TraditionalForm]]],
 " are ",
 Cell[BoxData[
  FormBox["d", TraditionalForm]]],
 "-dimensional column vectors. Matrices having the form ",
 Cell[BoxData[
  FormBox[
   RowBox[{"I", "+", 
    RowBox[{"U", "\[InvisibleSpace]", 
     SuperscriptBox["W", "\[Transpose]"]}]}], TraditionalForm]]],
 " are part of the Lorentz  transformations, the square roots and the \
projections. "
}], "Text",
 CellChangeTimes->{{3.7208044336928387`*^9, 3.720804509529572*^9}, 
   3.7209843710609207`*^9, {3.7212129122902684`*^9, 3.7212129122902684`*^9}, {
   3.721212996244669*^9, 3.7212130183342695`*^9}, 3.766720399199456*^9, {
   3.7670088463970203`*^9, 3.7670088559598374`*^9}, {3.7670164493149085`*^9, 
   3.767016473401351*^9}, {3.767016515693025*^9, 3.7670165817279415`*^9}, {
   3.7670959705761967`*^9, 3.7670959713873987`*^9}, {3.767096683114211*^9, 
   3.76709669373783*^9}, {3.7671103176049414`*^9, 3.7671103176049414`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"n", " ", 
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", "X", "]"}]}], "\[Equal]", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "1"}], "n"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"k", "-", "1"}]], 
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"n", "-", "k"}]], "[", "X", "]"}], 
     RowBox[{"Tr", "[", 
      OverscriptBox["X", "k"], "]"}]}]}]}], "//", 
  "\[FilledSquare]$X"}]], "Input",
 CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
   3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
   3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
   3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
   3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
   3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
   3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
   3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
   3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
   3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
   3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
   3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
   3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
   3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
   3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
   3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
   3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
   3.6395113264683385`*^9, 3.639511358744795*^9}, {3.720457036992655*^9, 
   3.7204570375698557`*^9}, {3.7204572569842415`*^9, 
   3.7204572569842415`*^9}, {3.720679226750224*^9, 3.720679293518341*^9}, {
   3.720679365621668*^9, 3.720679370863277*^9}, {3.720679585192054*^9, 
   3.7206795919624653`*^9}, {3.720679824746074*^9, 3.720679831064085*^9}, {
   3.720718253026758*^9, 3.7207182811556077`*^9}, {3.7207186006299696`*^9, 
   3.720718612784391*^9}, {3.7212117739146614`*^9, 3.7212117797958612`*^9}, {
   3.721211965807062*^9, 3.7212119975530624`*^9}, 3.7212138400954742`*^9, 
   3.721213892582675*^9, {3.7212198717248783`*^9, 3.72121990119333*^9}, 
   3.721220149764167*^9, {3.721220858879012*^9, 3.721220878566247*^9}, {
   3.721220992571247*^9, 3.721221001042062*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
    RowBox[{"X", "+", " ", 
     RowBox[{"U", "\[CenterDot]", 
      SuperscriptBox["W", "\[Transpose]"]}]}], "]"}], "\[Equal]", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"n", "\[Equal]", "0"}], ",", "1", ",", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "1"}], "n"], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"k", "-", "1"}]], 
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", 
         RowBox[{"n", "-", "k"}]], "[", "X", "]"}], 
       RowBox[{"Tr", "[", 
        RowBox[{
         OverscriptBox["X", 
          RowBox[{"k", "-", "1"}]], "\[CenterDot]", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            FractionBox["1", "n"], "X"}], "+", 
           RowBox[{"U", "\[CenterDot]", 
            SuperscriptBox["W", "\[Transpose]"]}]}], ")"}]}], "]"}]}]}]}], 
    "]"}]}], "//", "\[FilledSquare]$X"}]], "Input",
 CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
   3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
   3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
   3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
   3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
   3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
   3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
   3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
   3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
   3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
   3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
   3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
   3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
   3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
   3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
   3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
   3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
   3.6395113264683385`*^9, 3.639511358744795*^9}, {3.720457036992655*^9, 
   3.7204570375698557`*^9}, {3.7204572569842415`*^9, 
   3.7204572569842415`*^9}, {3.720679226750224*^9, 3.720679293518341*^9}, {
   3.720679365621668*^9, 3.720679370863277*^9}, {3.720679585192054*^9, 
   3.7206795919624653`*^9}, {3.720679824746074*^9, 3.720679831064085*^9}, {
   3.720718253026758*^9, 3.7207182811556077`*^9}, {3.7207186006299696`*^9, 
   3.72071861212919*^9}, {3.721211804740261*^9, 3.7212118106058617`*^9}, {
   3.7212120134962626`*^9, 3.721212033994663*^9}, 3.7212138401110744`*^9, 
   3.721213892582675*^9, {3.7212198717248783`*^9, 3.72121990119333*^9}, 
   3.721220149779767*^9, {3.721220887739063*^9, 3.7212209088303003`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
    RowBox[{"X", "+", " ", 
     RowBox[{"U", "\[CenterDot]", 
      SuperscriptBox["W", "\[Transpose]"]}]}], "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", "X", "]"}], "+", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "1"}], "n"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"k", "-", "1"}]], 
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", 
        RowBox[{"n", "-", "k"}]], "[", "X", "]"}], 
      RowBox[{
       SuperscriptBox["W", "\[Transpose]"], "\[CenterDot]", 
       OverscriptBox["X", 
        RowBox[{"k", "-", "1"}]], "\[CenterDot]", "U"}]}]}]}]}], "//", 
  "\[FilledSquare]$X"}]], "Input",
 CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
   3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
   3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
   3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
   3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
   3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
   3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
   3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
   3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
   3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
   3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
   3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
   3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
   3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
   3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
   3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
   3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
   3.6395113264683385`*^9, 3.639511358744795*^9}, {3.720457036992655*^9, 
   3.7204570375698557`*^9}, {3.7204572569842415`*^9, 
   3.7204572569842415`*^9}, {3.720679226750224*^9, 3.720679293518341*^9}, {
   3.720679365621668*^9, 3.720679370863277*^9}, {3.720679585192054*^9, 
   3.7206795919624653`*^9}, {3.720679824746074*^9, 3.720679831064085*^9}, {
   3.720718253026758*^9, 3.7207182811556077`*^9}, {3.7207186006299696`*^9, 
   3.720718613501992*^9}, {3.7212128926186686`*^9, 3.7212128949274683`*^9}, 
   3.7212138401110744`*^9, 3.721213892582675*^9, {3.7212198717404785`*^9, 
   3.72121990119333*^9}, 3.721220149779767*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
    RowBox[{"X", "\[CenterDot]", 
     RowBox[{"(", 
      RowBox[{"\[DoubleStruckCapitalI]", "+", " ", 
       RowBox[{"U", "\[CenterDot]", 
        SuperscriptBox["W", "\[Transpose]"]}]}], ")"}]}], "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", "X", "]"}], "+", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "1"}], "n"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"k", "-", "1"}]], 
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", 
        RowBox[{"n", "-", "k"}]], "[", "X", "]"}], 
      RowBox[{
       SuperscriptBox["W", "\[Transpose]"], "\[CenterDot]", 
       OverscriptBox["X", "k"], "\[CenterDot]", "U"}]}]}]}]}], "//", 
  "\[FilledSquare]$X"}]], "Input",
 CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
   3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
   3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
   3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
   3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
   3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
   3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
   3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
   3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
   3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
   3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
   3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
   3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
   3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
   3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
   3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
   3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
   3.6395113264683385`*^9, 3.639511358744795*^9}, {3.720457036992655*^9, 
   3.7204570375698557`*^9}, {3.7204572569842415`*^9, 
   3.7204572569842415`*^9}, {3.720679226750224*^9, 3.720679293518341*^9}, {
   3.720679365621668*^9, 3.720679370863277*^9}, {3.720679585192054*^9, 
   3.7206795919624653`*^9}, {3.720679824746074*^9, 3.720679831064085*^9}, {
   3.720718253026758*^9, 3.7207182811556077`*^9}, {3.7207186006299696`*^9, 
   3.720718613501992*^9}, {3.7212128958946686`*^9, 3.721212898983468*^9}, 
   3.7212138401110744`*^9, 3.721213892582675*^9, {3.7212198717404785`*^9, 
   3.72121990120893*^9}, 3.721220149795367*^9, 3.7666719382101803`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
    RowBox[{"X", "\[CenterDot]", 
     RowBox[{"(", 
      RowBox[{"\[DoubleStruckCapitalI]", "+", " ", 
       RowBox[{"U", "\[CenterDot]", 
        SuperscriptBox["W", "\[Transpose]"]}]}], ")"}]}], "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", "X", "]"}], "+", 
    RowBox[{
     SuperscriptBox["W", "\[Transpose]"], "\[CenterDot]", "X", "\[CenterDot]", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "0"}], 
       RowBox[{"n", "-", "1"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"n", "-", "1", "+", "k"}]], 
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", "k"], "[", "X", "]"}], 
       RowBox[{
        OverscriptBox["X", 
         RowBox[{"n", "-", "1", "-", "k"}]], "\[CenterDot]", "U"}]}]}]}]}]}], 
  "//", "\[FilledSquare]$X"}]], "Input",
 CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
   3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
   3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
   3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
   3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
   3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
   3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
   3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
   3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
   3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
   3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
   3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
   3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
   3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
   3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
   3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
   3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
   3.6395113264683385`*^9, 3.639511358744795*^9}, {3.720457036992655*^9, 
   3.7204570375698557`*^9}, {3.7204572569842415`*^9, 
   3.7204572569842415`*^9}, {3.720679226750224*^9, 3.720679293518341*^9}, {
   3.720679365621668*^9, 3.720679370863277*^9}, {3.720679585192054*^9, 
   3.7206795919624653`*^9}, {3.720679824746074*^9, 3.720679831064085*^9}, {
   3.720718253026758*^9, 3.7207182811556077`*^9}, {3.7207186006299696`*^9, 
   3.720718613501992*^9}, {3.7208032829190135`*^9, 3.720803358022546*^9}, {
   3.720803497979392*^9, 3.720803519010229*^9}, {3.7209836135117874`*^9, 
   3.720983613698988*^9}, {3.720983725274384*^9, 3.720983728082389*^9}, {
   3.721211841478262*^9, 3.721211847219062*^9}, {3.721211879401862*^9, 
   3.721211900901062*^9}, 3.7212121182814636`*^9, 3.7212138401266747`*^9, 
   3.7212138925982747`*^9, {3.7212198717716784`*^9, 3.72121990122453*^9}, 
   3.7212201498109665`*^9, 3.7666719382257805`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"use", ":"}], " ", "*)"}], "  ", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["Y", "n"], "[", "X", "]"}], "\[Equal]", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "0"}], "n"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"n", "+", "k"}]], 
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", "k"], "[", "X", "]"}], 
      OverscriptBox["X", 
       RowBox[{"n", "-", "k"}]]}]}]}], "//", "\[FilledSquare]$X"}]}]], "Input",
 CellChangeTimes->{{3.7668544316428843`*^9, 3.7668544786613665`*^9}, 
   3.7668560204188743`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
    RowBox[{"X", "\[CenterDot]", 
     RowBox[{"(", 
      RowBox[{"\[DoubleStruckCapitalI]", "+", " ", 
       RowBox[{"U", "\[CenterDot]", 
        SuperscriptBox["W", "\[Transpose]"]}]}], ")"}]}], "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", "X", "]"}], "+", 
    RowBox[{
     SuperscriptBox["W", "\[Transpose]"], "\[CenterDot]", "X", "\[CenterDot]", 
     RowBox[{
      SubscriptBox["Y", 
       RowBox[{"n", "-", "1"}]], "[", "X", "]"}], "\[CenterDot]", "U"}]}]}], "//",
   "\[FilledSquare]$X"}]], "Input",
 CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
   3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
   3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
   3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
   3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
   3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
   3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
   3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
   3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
   3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
   3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
   3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
   3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
   3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
   3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
   3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
   3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
   3.6395113264683385`*^9, 3.639511358744795*^9}, {3.720457036992655*^9, 
   3.7204570375698557`*^9}, {3.7204572569842415`*^9, 
   3.7204572569842415`*^9}, {3.720679226750224*^9, 3.720679293518341*^9}, {
   3.720679365621668*^9, 3.720679370863277*^9}, {3.720679585192054*^9, 
   3.7206795919624653`*^9}, {3.720679824746074*^9, 3.720679831064085*^9}, {
   3.720718253026758*^9, 3.7207182811556077`*^9}, {3.7207186006299696`*^9, 
   3.720718613501992*^9}, {3.7208032829190135`*^9, 3.720803358022546*^9}, {
   3.720803497979392*^9, 3.720803519010229*^9}, {3.7209836135117874`*^9, 
   3.720983613698988*^9}, {3.720983725274384*^9, 3.720983728082389*^9}, {
   3.721211841478262*^9, 3.721211847219062*^9}, {3.721211879401862*^9, 
   3.721211900901062*^9}, {3.7212121182814636`*^9, 3.7212121223842635`*^9}, 
   3.7212138401422744`*^9, 3.721213892613875*^9, {3.7212198717716784`*^9, 
   3.72121990122453*^9}, 3.7212201498265667`*^9, 3.7666719382257805`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
    RowBox[{"X", "\[CenterDot]", 
     RowBox[{"(", 
      RowBox[{"\[DoubleStruckCapitalI]", "+", " ", 
       RowBox[{"U", "\[CenterDot]", 
        SuperscriptBox["W", "\[Transpose]"]}]}], ")"}]}], "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", "X", "]"}], "+", 
    RowBox[{
     SuperscriptBox["W", "\[Transpose]"], "\[CenterDot]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["\[ScriptCapitalE]", "n"], "[", "X", "]"}], 
        "\[DoubleStruckCapitalI]"}], "-", 
       RowBox[{
        SubscriptBox["Y", "n"], "[", "X", "]"}]}], ")"}], "\[CenterDot]", 
     "U"}]}]}], "//", "\[FilledSquare]$X"}]], "Input",
 CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
   3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
   3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
   3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
   3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
   3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
   3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
   3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
   3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
   3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
   3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
   3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
   3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
   3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
   3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
   3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
   3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
   3.6395113264683385`*^9, 3.639511358744795*^9}, {3.720457036992655*^9, 
   3.7204570375698557`*^9}, {3.7204572569842415`*^9, 
   3.7204572569842415`*^9}, {3.720679226750224*^9, 3.720679293518341*^9}, {
   3.720679365621668*^9, 3.720679370863277*^9}, {3.720679585192054*^9, 
   3.7206795919624653`*^9}, {3.720679824746074*^9, 3.720679831064085*^9}, {
   3.720718253026758*^9, 3.7207182811556077`*^9}, {3.7207186006299696`*^9, 
   3.720718613501992*^9}, {3.7208032829190135`*^9, 3.720803358022546*^9}, {
   3.720803497979392*^9, 3.720803519010229*^9}, {3.7209836135117874`*^9, 
   3.720983613698988*^9}, {3.720983725274384*^9, 3.720983728082389*^9}, {
   3.721211841478262*^9, 3.721211847219062*^9}, {3.721211879401862*^9, 
   3.721211900901062*^9}, {3.7212121182814636`*^9, 3.7212121251922636`*^9}, 
   3.7212138401422744`*^9, 3.721213892613875*^9, {3.7212198717716784`*^9, 
   3.72121990122453*^9}, 3.7212201498265667`*^9, {3.7666719382413807`*^9, 
   3.7666719382413807`*^9}, {3.766998794067486*^9, 3.7669987982482862`*^9}, {
   3.7669988786114864`*^9, 3.7669988977246866`*^9}, {3.766998934525087*^9, 
   3.7669989399694867`*^9}, {3.766998981403087*^9, 3.7669989826510873`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
    RowBox[{"X", "\[CenterDot]", 
     RowBox[{"(", 
      RowBox[{"\[DoubleStruckCapitalI]", "+", " ", 
       RowBox[{"U", "\[CenterDot]", 
        SuperscriptBox["W", "\[Transpose]"]}]}], ")"}]}], "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", "X", "]"}], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["W", "\[Transpose]"], "\[CenterDot]", "U"}]}], ")"}]}],
     "-", 
    RowBox[{
     SuperscriptBox["W", "\[Transpose]"], "\[CenterDot]", 
     RowBox[{
      SubscriptBox["Y", "n"], "[", "X", "]"}], "\[CenterDot]", "U"}]}]}], "//",
   "\[FilledSquare]$X"}]], "Input",
 CellFrame->True,
 CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
   3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
   3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
   3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
   3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
   3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
   3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
   3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
   3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
   3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
   3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
   3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
   3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
   3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
   3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
   3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
   3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
   3.6395113264683385`*^9, 3.639511358744795*^9}, {3.720457036992655*^9, 
   3.7204570375698557`*^9}, {3.7204572569842415`*^9, 
   3.7204572569842415`*^9}, {3.720679226750224*^9, 3.720679293518341*^9}, {
   3.720679365621668*^9, 3.720679370863277*^9}, {3.720679585192054*^9, 
   3.7206795919624653`*^9}, {3.720679824746074*^9, 3.720679831064085*^9}, {
   3.720718253026758*^9, 3.7207182811556077`*^9}, {3.7207186006299696`*^9, 
   3.720718613501992*^9}, {3.7208032829190135`*^9, 3.720803358022546*^9}, {
   3.720803497979392*^9, 3.720803519010229*^9}, {3.7209836135117874`*^9, 
   3.720983613698988*^9}, {3.720983725274384*^9, 3.720983728082389*^9}, {
   3.721211841478262*^9, 3.721211847219062*^9}, {3.721211879401862*^9, 
   3.721211900901062*^9}, {3.7212121182814636`*^9, 3.7212121251922636`*^9}, {
   3.721212545549866*^9, 3.7212125467666664`*^9}, {3.7212127899550676`*^9, 
   3.721212840187068*^9}, 3.7212138401422744`*^9, 3.721213892613875*^9, {
   3.721219871787278*^9, 3.7212199012401304`*^9}, 3.7212201498265667`*^9, 
   3.721236286747398*^9, 3.7666719382413807`*^9, {3.766855985069212*^9, 
   3.7668560088124537`*^9}, 3.767008444041114*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
    RowBox[{"X", "+", " ", 
     RowBox[{"U", "\[CenterDot]", 
      SuperscriptBox["W", "\[Transpose]"]}]}], "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", "X", "]"}], "+", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "1"}], "n"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"k", "-", "1"}]], 
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", 
        RowBox[{"n", "-", "k"}]], "[", "X", "]"}], 
      RowBox[{
       SuperscriptBox["W", "\[Transpose]"], "\[CenterDot]", 
       OverscriptBox["X", 
        RowBox[{"k", "-", "1"}]], "\[CenterDot]", "U"}]}]}]}]}], "//", 
  "\[FilledSquare]$X"}]], "Input",
 CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
   3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
   3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
   3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
   3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
   3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
   3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
   3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
   3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
   3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
   3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
   3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
   3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
   3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
   3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
   3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
   3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
   3.6395113264683385`*^9, 3.639511358744795*^9}, {3.720457036992655*^9, 
   3.7204570375698557`*^9}, {3.7204572569842415`*^9, 
   3.7204572569842415`*^9}, {3.720679226750224*^9, 3.720679293518341*^9}, {
   3.720679365621668*^9, 3.720679370863277*^9}, {3.720679585192054*^9, 
   3.7206795919624653`*^9}, {3.720679824746074*^9, 3.720679831064085*^9}, {
   3.720718253026758*^9, 3.7207182811556077`*^9}, {3.7207186006299696`*^9, 
   3.720718613501992*^9}, {3.7209836193149977`*^9, 3.720983856647215*^9}, {
   3.720984442623246*^9, 3.7209844699544945`*^9}, {3.7212129021502686`*^9, 
   3.7212129118378687`*^9}, {3.7212138401422744`*^9, 3.721213840157874*^9}, {
   3.721213892613875*^9, 3.721213892613875*^9}, {3.721219871787278*^9, 
   3.7212199012401304`*^9}, {3.721220149842167*^9, 3.721220149842167*^9}, 
   3.7212363283370714`*^9, 3.7666719382413807`*^9, 3.766855663786648*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
    RowBox[{"X", "+", " ", 
     RowBox[{"U", "\[CenterDot]", 
      SuperscriptBox["W", "\[Transpose]"]}]}], "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", "X", "]"}], "+", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "0"}], 
      RowBox[{"n", "-", "1"}]], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"n", "-", "1", "+", "k"}]], 
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", "k"], "[", "X", "]"}], 
      RowBox[{
       SuperscriptBox["W", "\[Transpose]"], "\[CenterDot]", 
       OverscriptBox["X", 
        RowBox[{"n", "-", "1", "-", "k"}]], "\[CenterDot]", "U"}]}]}]}]}], "//",
   "\[FilledSquare]$X"}]], "Input",
 CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
   3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
   3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
   3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
   3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
   3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
   3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
   3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
   3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
   3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
   3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
   3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
   3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
   3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
   3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
   3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
   3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
   3.6395113264683385`*^9, 3.639511358744795*^9}, {3.720457036992655*^9, 
   3.7204570375698557`*^9}, {3.7204572569842415`*^9, 
   3.7204572569842415`*^9}, {3.720679226750224*^9, 3.720679293518341*^9}, {
   3.720679365621668*^9, 3.720679370863277*^9}, {3.720679585192054*^9, 
   3.7206795919624653`*^9}, {3.720679824746074*^9, 3.720679831064085*^9}, {
   3.720718253026758*^9, 3.7207182811556077`*^9}, {3.7207186006299696`*^9, 
   3.720718613501992*^9}, {3.7209836193149977`*^9, 3.720983856647215*^9}, {
   3.720984442623246*^9, 3.7209844699544945`*^9}, {3.7212129021502686`*^9, 
   3.7212129118378687`*^9}, {3.7212138401422744`*^9, 3.721213840157874*^9}, {
   3.721213892613875*^9, 3.721213892613875*^9}, {3.721219871787278*^9, 
   3.7212199012401304`*^9}, {3.721220149842167*^9, 3.721220149842167*^9}, 
   3.7212363283370714`*^9, 3.7666719382413807`*^9, {3.766855663786648*^9, 
   3.7668556660018516`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
    RowBox[{"X", "+", " ", 
     RowBox[{"U", "\[CenterDot]", 
      SuperscriptBox["W", "\[Transpose]"]}]}], "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", "X", "]"}], "+", 
    RowBox[{
     SuperscriptBox["W", "\[Transpose]"], "\[CenterDot]", 
     RowBox[{
      SubscriptBox["Y", 
       RowBox[{"n", "-", "1"}]], "[", "X", "]"}], "\[CenterDot]", "U"}]}]}], "//",
   "\[FilledSquare]$X"}]], "Input",
 CellFrame->True,
 CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
   3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
   3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
   3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
   3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
   3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
   3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
   3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
   3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
   3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
   3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
   3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
   3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
   3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
   3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
   3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
   3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
   3.6395113264683385`*^9, 3.639511358744795*^9}, {3.720457036992655*^9, 
   3.7204570375698557`*^9}, {3.7204572569842415`*^9, 
   3.7204572569842415`*^9}, {3.720679226750224*^9, 3.720679293518341*^9}, {
   3.720679365621668*^9, 3.720679370863277*^9}, {3.720679585192054*^9, 
   3.7206795919624653`*^9}, {3.720679824746074*^9, 3.720679831064085*^9}, {
   3.720718253026758*^9, 3.7207182811556077`*^9}, {3.7207186006299696`*^9, 
   3.720718613501992*^9}, {3.7209836193149977`*^9, 3.720983856647215*^9}, {
   3.720984442623246*^9, 3.7209844699544945`*^9}, {3.7212129021502686`*^9, 
   3.7212129118378687`*^9}, {3.7212138401422744`*^9, 3.721213840157874*^9}, {
   3.721213892613875*^9, 3.721213892613875*^9}, {3.721219871787278*^9, 
   3.7212199012401304`*^9}, {3.721220149842167*^9, 3.721220149842167*^9}, 
   3.7212363283370714`*^9, 3.7666719382413807`*^9, {3.766855663786648*^9, 
   3.7668556669378533`*^9}, 3.7670084417635098`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
    RowBox[{"X", "+", " ", 
     RowBox[{"U", "\[CenterDot]", 
      SuperscriptBox["W", "\[Transpose]"]}]}], "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", "X", "]"}], "+", 
    RowBox[{
     SuperscriptBox["W", "\[Transpose]"], "\[CenterDot]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["\[ScriptCapitalE]", 
          RowBox[{"n", "-", "1"}]], "[", "X", "]"}], 
        "\[DoubleStruckCapitalI]"}], "-", 
       RowBox[{"X", "\[CenterDot]", 
        RowBox[{
         SubscriptBox["Y", 
          RowBox[{"n", "-", "2"}]], "[", "X", "]"}]}]}], ")"}], 
     "\[CenterDot]", "U"}]}]}], "//", "\[FilledSquare]$X"}]], "Input",
 CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
   3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
   3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
   3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
   3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
   3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
   3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
   3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
   3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
   3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
   3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
   3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
   3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
   3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
   3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
   3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
   3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
   3.6395113264683385`*^9, 3.639511358744795*^9}, {3.720457036992655*^9, 
   3.7204570375698557`*^9}, {3.7204572569842415`*^9, 
   3.7204572569842415`*^9}, {3.720679226750224*^9, 3.720679293518341*^9}, {
   3.720679365621668*^9, 3.720679370863277*^9}, {3.720679585192054*^9, 
   3.7206795919624653`*^9}, {3.720679824746074*^9, 3.720679831064085*^9}, {
   3.720718253026758*^9, 3.7207182811556077`*^9}, {3.7207186006299696`*^9, 
   3.720718613501992*^9}, {3.7209836193149977`*^9, 3.720983856647215*^9}, {
   3.720984442623246*^9, 3.7209844699544945`*^9}, {3.7212129021502686`*^9, 
   3.7212129118378687`*^9}, {3.7212138401422744`*^9, 3.721213840157874*^9}, {
   3.721213892613875*^9, 3.721213892613875*^9}, {3.721219871787278*^9, 
   3.7212199012401304`*^9}, {3.721220149842167*^9, 3.721220149842167*^9}, 
   3.7212363283370714`*^9, 3.7666719382413807`*^9, {3.766855663786648*^9, 
   3.7668556679362555`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
    RowBox[{"X", "+", " ", 
     RowBox[{"U", "\[CenterDot]", 
      SuperscriptBox["W", "\[Transpose]"]}]}], "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", "X", "]"}], "+", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"n", "-", "1"}]], "[", "X", "]"}], 
     RowBox[{
      SuperscriptBox["W", "\[Transpose]"], "\[CenterDot]", "U"}]}], "-", 
    RowBox[{
     SuperscriptBox["W", "\[Transpose]"], "\[CenterDot]", "X", "\[CenterDot]", 
     RowBox[{
      SubscriptBox["Y", 
       RowBox[{"n", "-", "2"}]], "[", "X", "]"}], "\[CenterDot]", "U"}]}]}], "//",
   "\[FilledSquare]$X"}]], "Input",
 CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
   3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
   3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
   3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
   3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
   3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
   3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
   3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
   3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
   3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
   3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
   3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
   3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
   3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
   3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
   3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
   3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
   3.6395113264683385`*^9, 3.639511358744795*^9}, {3.720457036992655*^9, 
   3.7204570375698557`*^9}, {3.7204572569842415`*^9, 
   3.7204572569842415`*^9}, {3.720679226750224*^9, 3.720679293518341*^9}, {
   3.720679365621668*^9, 3.720679370863277*^9}, {3.720679585192054*^9, 
   3.7206795919624653`*^9}, {3.720679824746074*^9, 3.720679831064085*^9}, {
   3.720718253026758*^9, 3.7207182811556077`*^9}, {3.7207186006299696`*^9, 
   3.720718613501992*^9}, {3.7209836193149977`*^9, 3.720983856647215*^9}, {
   3.720984442623246*^9, 3.7209844699544945`*^9}, {3.7212129021502686`*^9, 
   3.7212129118378687`*^9}, {3.7212138401422744`*^9, 3.721213840157874*^9}, {
   3.721213892613875*^9, 3.721213892613875*^9}, {3.721219871787278*^9, 
   3.7212199012401304`*^9}, {3.721220149842167*^9, 3.721220149842167*^9}, 
   3.7212363283370714`*^9, 3.7666719382413807`*^9, {3.766855663786648*^9, 
   3.7668556679362555`*^9}}],

Cell["", "PageBreak",
 PageBreakBelow->True]
}, Open  ]],

Cell[CellGroupData[{

Cell["Cayley-Hamilton theorem and the related identities", "Subsubsection",
 CellChangeTimes->{{3.639022799532138*^9, 3.639022951008404*^9}, {
  3.6390230127065125`*^9, 3.6390230157173176`*^9}, {3.639030730959632*^9, 
  3.6390307333464365`*^9}, {3.6390314491424932`*^9, 3.639031459110911*^9}, {
  3.6394792687810955`*^9, 3.6394792746155057`*^9}, {3.639550307758051*^9, 
  3.639550308600453*^9}, {3.7667203574069834`*^9, 3.7667203736778116`*^9}, {
  3.7668481406603127`*^9, 3.7668481418459144`*^9}}],

Cell[TextData[{
 "The following claims hold for an arbitrary ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"d", "-", "1"}], ")"}], TraditionalForm]]],
 "-dimensional matrix ",
 Cell[BoxData["D"],
  CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
    3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
    3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
    3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
    3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
    3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
    3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
    3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
    3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
    3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
    3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
    3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
    3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
    3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
    3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
    3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
    3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
    3.639478222663575*^9, 3.639478324640954*^9}, {3.6394783582122135`*^9, 
    3.6394786114006577`*^9}, {3.639478689532589*^9, 3.639478749358694*^9}, {
    3.6394789360169106`*^9, 3.6394792402174454`*^9}, {3.63947928278992*^9, 
    3.6394793778876867`*^9}, {3.6394882819842544`*^9, 3.639488286508262*^9}, {
    3.7207182893612223`*^9, 3.7207183197676754`*^9}, 3.7207184295042686`*^9, {
    3.7207184662443333`*^9, 3.720718467773136*^9}, 3.720718619757603*^9, {
    3.7208157199381394`*^9, 3.720815722247944*^9}, 3.721213840157874*^9, 
    3.7212138926294746`*^9, {3.7212198718028784`*^9, 3.72121990125573*^9}, 
    3.721220149842167*^9, 3.766769597414401*^9, {3.766847679851103*^9, 
    3.7668476864811144`*^9}}],
 "."
}], "Text",
 CellChangeTimes->{{3.7208044336928387`*^9, 3.720804509529572*^9}, 
   3.7209843710609207`*^9, {3.7212129122902684`*^9, 3.7212129122902684`*^9}, {
   3.721212996244669*^9, 3.7212130183342695`*^9}, 3.766720399199456*^9, {
   3.7670088463970203`*^9, 3.7670088559598374`*^9}, {3.7670164493149085`*^9, 
   3.767016473401351*^9}, {3.767016515693025*^9, 3.7670165817279415`*^9}, {
   3.7670179342111607`*^9, 3.7670180358141394`*^9}, 3.767072735846121*^9, {
   3.767110506208113*^9, 3.7671105075809155`*^9}, {3.7671122706179104`*^9, 
   3.7671122734103155`*^9}, {3.7684633571060524`*^9, 3.768463386044103*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], "d"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"d", "-", "k"}]], 
     FrameBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", 
        RowBox[{"d", "-", "k"}]], "[", "D", "]"}]], 
     OverscriptBox["D", "k"]}]}], "\[Equal]", "0"}], "//", 
  "\[FilledSquare]$D"}]], "Input",
 CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
   3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
   3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
   3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
   3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
   3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
   3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
   3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
   3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
   3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
   3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
   3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
   3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
   3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
   3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
   3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
   3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
   3.639478222663575*^9, 3.639478324640954*^9}, {3.6394783582122135`*^9, 
   3.6394786114006577`*^9}, {3.639478689532589*^9, 3.639478749358694*^9}, {
   3.6394789360169106`*^9, 3.6394792402174454`*^9}, {3.63947928278992*^9, 
   3.6394793778876867`*^9}, {3.6394882819842544`*^9, 3.639488286508262*^9}, {
   3.7207182893612223`*^9, 3.7207183197676754`*^9}, 3.7207184295042686`*^9, {
   3.7207184662443333`*^9, 3.720718467773136*^9}, 3.720718619757603*^9, {
   3.7208157199381394`*^9, 3.720815722247944*^9}, 3.721213840157874*^9, 
   3.7212138926294746`*^9, {3.7212198718028784`*^9, 3.72121990125573*^9}, 
   3.721220149842167*^9, 3.766769597414401*^9, {3.766847679851103*^9, 
   3.7668476864811144`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], 
     RowBox[{"d", "-", "1"}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"d", "-", "1", "-", "k"}]], 
     FrameBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", 
        RowBox[{"d", "-", "1", "-", "k"}]], "[", "D", "]"}]], 
     OverscriptBox["D", "k"]}]}], "\[Equal]", "0"}], "//", 
  "\[FilledSquare]$D"}]], "Input",
 CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
   3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
   3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
   3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
   3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
   3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
   3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
   3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
   3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
   3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
   3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
   3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
   3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
   3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
   3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
   3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
   3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
   3.639478222663575*^9, 3.639478324640954*^9}, {3.6394783582122135`*^9, 
   3.6394786114006577`*^9}, {3.639478689532589*^9, 3.639478749358694*^9}, {
   3.6394789360169106`*^9, 3.6394792402174454`*^9}, {3.63947928278992*^9, 
   3.6394793778876867`*^9}, {3.6394882819842544`*^9, 3.6394882914534707`*^9}, 
   3.7206799538675013`*^9, 3.7206799945991726`*^9, 3.7206800347380433`*^9, {
   3.720718312264062*^9, 3.7207183209844775`*^9}, {3.7207184696295395`*^9, 
   3.720718472219144*^9}, 3.7207186212708063`*^9, {3.7208157236675463`*^9, 
   3.7208157251651487`*^9}, 3.721213840157874*^9, 3.7212138926294746`*^9, {
   3.7212198718028784`*^9, 3.72121990125573*^9}, 3.721220149857767*^9, 
   3.7667695990524035`*^9, 3.766847691223523*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "1"}], 
     RowBox[{"d", "-", "n"}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"k", "-", "1"}]], 
     FrameBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", 
        RowBox[{"d", "-", "n", "-", "k"}]], "[", "D", "]"}]], 
     OverscriptBox["D", "k"]}]}], "\[Equal]", 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", 
       RowBox[{"n", "+", "1"}]}], "d"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"k", "-", 
        RowBox[{"(", 
         RowBox[{"n", "+", "1"}], ")"}]}]], 
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", 
         RowBox[{"d", "-", "k"}]], "[", "D", "]"}]], 
      OverscriptBox["D", 
       RowBox[{"k", "-", "n"}]]}]}], ")"}]}], "//", 
  "\[FilledSquare]$D"}]], "Input",
 CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
   3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
   3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
   3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
   3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
   3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
   3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
   3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
   3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
   3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
   3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
   3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
   3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
   3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
   3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
   3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
   3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
   3.639478222663575*^9, 3.639478324640954*^9}, {3.6394783582122135`*^9, 
   3.6394786114006577`*^9}, {3.639478689532589*^9, 3.639478749358694*^9}, {
   3.6394789360169106`*^9, 3.6394792467538567`*^9}, {3.6394793644716635`*^9, 
   3.6394793658444657`*^9}, {3.6394794076681395`*^9, 
   3.6394794492110124`*^9}, {3.639479482688671*^9, 3.6394798755909615`*^9}, {
   3.6394883015778885`*^9, 3.639488317037516*^9}, 3.7207184330922747`*^9, {
   3.7207184778819537`*^9, 3.7207184886157722`*^9}, 3.720718624297211*^9, 
   3.7212138401734743`*^9, 3.7212138926294746`*^9, {3.7212198718184786`*^9, 
   3.7212199012713304`*^9}, 3.721220149857767*^9, 3.76676960256241*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "1"}], 
     RowBox[{"d", "-", "n"}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"k", "-", "1"}]], 
     FrameBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", 
        RowBox[{"d", "-", "n", "-", "k"}]], "[", "D", "]"}]], 
     OverscriptBox["D", "k"]}]}], "\[Equal]", 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", 
       RowBox[{"n", "+", "1"}]}], "d"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"k", "-", 
        RowBox[{"(", 
         RowBox[{"n", "+", "1"}], ")"}]}]], 
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", 
         RowBox[{"d", "-", "k"}]], "[", "D", "]"}]], 
      RowBox[{
       OverscriptBox["D", "k"], "\[CenterDot]", 
       OverscriptBox["D", 
        RowBox[{"-", "n"}]]}]}]}], ")"}]}], "//", 
  "\[FilledSquare]$D"}]], "Input",
 CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
   3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
   3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
   3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
   3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
   3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
   3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
   3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
   3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
   3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
   3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
   3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
   3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
   3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
   3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
   3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
   3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
   3.639478222663575*^9, 3.639478324640954*^9}, {3.6394783582122135`*^9, 
   3.6394786114006577`*^9}, {3.639478689532589*^9, 3.639478749358694*^9}, {
   3.6394789360169106`*^9, 3.6394792467538567`*^9}, {3.6394793644716635`*^9, 
   3.6394793658444657`*^9}, {3.6394794076681395`*^9, 
   3.6394794492110124`*^9}, {3.639479482688671*^9, 3.6394798755909615`*^9}, {
   3.6394883015778885`*^9, 3.639488318160718*^9}, {3.6394883508583755`*^9, 
   3.639488351217176*^9}, 3.7207184340438766`*^9, {3.720718490721776*^9, 
   3.720718500269993*^9}, 3.720718625826014*^9, 3.7212129154102683`*^9, 
   3.7212138401734743`*^9, 3.721213892645075*^9, {3.7212198718184786`*^9, 
   3.7212199012713304`*^9}, 3.721220149873367*^9, 3.7667696047464137`*^9, {
   3.7668493004639497`*^9, 3.766849309168765*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "1"}], 
     RowBox[{"d", "-", "n"}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"k", "-", "1"}]], 
     FrameBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", 
        RowBox[{"d", "-", "n", "-", "k"}]], "[", "D", "]"}]], 
     OverscriptBox["D", "k"]}]}], "\[Equal]", 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "n"}], 
      RowBox[{"d", "-", "1"}]], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"k", "-", "n"}]], 
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", 
         RowBox[{"d", "-", "1", "-", "k"}]], "[", "D", "]"}]], 
      RowBox[{
       OverscriptBox["D", "k"], "\[CenterDot]", 
       OverscriptBox["D", 
        RowBox[{
         RowBox[{"-", "n"}], "+", "1"}]]}]}]}], ")"}]}], "//", 
  "\[FilledSquare]$D"}]], "Input",
 CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
   3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
   3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
   3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
   3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
   3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
   3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
   3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
   3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
   3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
   3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
   3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
   3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
   3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
   3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
   3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
   3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
   3.639478222663575*^9, 3.639478324640954*^9}, {3.6394783582122135`*^9, 
   3.6394786114006577`*^9}, {3.639478689532589*^9, 3.639478749358694*^9}, {
   3.6394789360169106`*^9, 3.6394792467538567`*^9}, {3.6394793644716635`*^9, 
   3.6394793658444657`*^9}, {3.6394794076681395`*^9, 
   3.6394794492110124`*^9}, {3.639479482688671*^9, 3.6394798755909615`*^9}, {
   3.6394883015778885`*^9, 3.6394883190655193`*^9}, {3.6394883527615786`*^9, 
   3.639488353026779*^9}, 3.720718434917478*^9, {3.720718506447604*^9, 
   3.72071850998881*^9}, 3.720718627386017*^9, 3.7212129160030684`*^9, 
   3.7212138401734743`*^9, 3.721213892645075*^9, {3.7212198718184786`*^9, 
   3.7212199012713304`*^9}, 3.721220149873367*^9, 3.7667696058852158`*^9, 
   3.766847711846759*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "1"}], 
     RowBox[{"d", "-", "n"}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"k", "-", "1"}]], 
     FrameBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", 
        RowBox[{"d", "-", "n", "-", "k"}]], "[", "D", "]"}]], 
     OverscriptBox["D", "k"]}]}], "\[Equal]", 
   RowBox[{"(", 
    RowBox[{"-", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "0"}], 
       RowBox[{"n", "-", "1"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"k", "-", "n"}]], 
       FrameBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalE]", 
          RowBox[{"d", "-", "1", "-", "k"}]], "[", "D", "]"}]], 
       RowBox[{
        OverscriptBox["D", "k"], "\[CenterDot]", 
        OverscriptBox["D", 
         RowBox[{
          RowBox[{"-", "n"}], "+", "1"}]]}]}]}]}], ")"}]}], "//", 
  "\[FilledSquare]$D"}]], "Input",
 CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
   3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
   3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
   3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
   3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
   3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
   3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
   3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
   3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
   3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
   3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
   3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
   3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
   3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
   3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
   3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
   3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
   3.639478222663575*^9, 3.639478324640954*^9}, {3.6394783582122135`*^9, 
   3.6394786114006577`*^9}, {3.639478689532589*^9, 3.639478749358694*^9}, {
   3.6394789360169106`*^9, 3.6394792467538567`*^9}, {3.6394793644716635`*^9, 
   3.6394793658444657`*^9}, {3.6394794076681395`*^9, 
   3.6394794492110124`*^9}, {3.639479482688671*^9, 3.6394798755909615`*^9}, {
   3.6394883015778885`*^9, 3.6394883202667217`*^9}, {3.6394883544931817`*^9, 
   3.639488354758382*^9}, 3.72067995889071*^9, 3.720679999341581*^9, 
   3.720680036204446*^9, {3.7207185115332127`*^9, 3.7207185140292172`*^9}, 
   3.7207186294296203`*^9, 3.7212129165646687`*^9, 3.7212138401890745`*^9, 
   3.721213892645075*^9, {3.721219871834079*^9, 3.7212199012713304`*^9}, 
   3.721220149873367*^9, 3.7667696068836174`*^9, {3.766847714623564*^9, 
   3.766847718523571*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "1"}], 
     RowBox[{"d", "-", "n"}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"k", "-", "1"}]], 
     FrameBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", 
        RowBox[{"d", "-", "n", "-", "k"}]], "[", "D", "]"}]], 
     OverscriptBox["D", "k"]}]}], "\[Equal]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Det", "[", "D", "]"}]}], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "0"}], 
       RowBox[{"n", "-", "1"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"k", "-", "n"}]], 
       FrameBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalE]", "k"], "[", 
         OverscriptBox["D", 
          RowBox[{"-", "1"}]], "]"}]], 
       RowBox[{
        OverscriptBox["D", "k"], "\[CenterDot]", 
        OverscriptBox["D", 
         RowBox[{
          RowBox[{"-", "n"}], "+", "1"}]]}]}]}]}], ")"}]}], "//", 
  "\[FilledSquare]$D"}]], "Input",
 CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
   3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
   3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
   3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
   3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
   3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
   3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
   3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
   3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
   3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
   3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
   3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
   3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
   3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
   3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
   3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
   3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
   3.639478222663575*^9, 3.639478324640954*^9}, {3.6394783582122135`*^9, 
   3.6394786114006577`*^9}, {3.639478689532589*^9, 3.639478749358694*^9}, {
   3.6394789360169106`*^9, 3.6394792467538567`*^9}, {3.6394793644716635`*^9, 
   3.6394793658444657`*^9}, {3.6394794076681395`*^9, 
   3.6394794492110124`*^9}, {3.639479482688671*^9, 3.6394798755909615`*^9}, {
   3.6394883015778885`*^9, 3.639488321670724*^9}, {3.639488356365185*^9, 
   3.6394883566303854`*^9}, 3.720679960591113*^9, 3.720680000792383*^9, 
   3.7206800369064465`*^9, {3.7207185164472218`*^9, 3.720718519801227*^9}, 
   3.7207186302096214`*^9, 3.7212129171262684`*^9, 3.7212138401890745`*^9, 
   3.721213892645075*^9, {3.721219871834079*^9, 3.72121990128693*^9}, 
   3.7212201498889666`*^9, 3.7667696079912195`*^9, 3.7668477220959773`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "1"}], 
     RowBox[{"d", "-", "n"}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"k", "-", "1"}]], 
     FrameBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", 
        RowBox[{"d", "-", "n", "-", "k"}]], "[", "D", "]"}]], 
     OverscriptBox["D", "k"]}]}], "\[Equal]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Det", "[", "D", "]"}]}], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "0"}], 
       RowBox[{"n", "-", "1"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"n", "-", "1", "-", "k", "-", "n"}]], 
       FrameBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalE]", 
          RowBox[{"n", "-", "1", "-", "k"}]], "[", 
         OverscriptBox["D", 
          RowBox[{"-", "1"}]], "]"}]], 
       RowBox[{
        OverscriptBox["D", 
         RowBox[{"n", "-", "1", "-", "k"}]], "\[CenterDot]", 
        OverscriptBox["D", 
         RowBox[{
          RowBox[{"-", "n"}], "+", "1"}]]}]}]}]}], ")"}]}], "//", 
  "\[FilledSquare]$D"}]], "Input",
 CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
   3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
   3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
   3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
   3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
   3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
   3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
   3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
   3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
   3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
   3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
   3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
   3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
   3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
   3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
   3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
   3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
   3.639478222663575*^9, 3.639478324640954*^9}, {3.6394783582122135`*^9, 
   3.6394786114006577`*^9}, {3.639478689532589*^9, 3.639478749358694*^9}, {
   3.6394789360169106`*^9, 3.6394792467538567`*^9}, {3.6394793644716635`*^9, 
   3.6394793658444657`*^9}, {3.6394794076681395`*^9, 
   3.6394794492110124`*^9}, {3.639479482688671*^9, 3.6394798755909615`*^9}, {
   3.6394883015778885`*^9, 3.6394883224351254`*^9}, {3.6394883584867887`*^9, 
   3.639488358767589*^9}, 3.7206799623071156`*^9, 3.7206800024615865`*^9, 
   3.720680037655248*^9, {3.7207185222816315`*^9, 3.7207185257136374`*^9}, 
   3.720718631036423*^9, 3.7212129176722684`*^9, 3.7212138401890745`*^9, 
   3.721213892645075*^9, {3.721219871834079*^9, 3.72121990128693*^9}, 
   3.7212201498889666`*^9, 3.7667696103312235`*^9, 3.766847724935182*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "1"}], 
     RowBox[{"d", "-", "n"}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"k", "-", "1"}]], 
     FrameBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", 
        RowBox[{"d", "-", "n", "-", "k"}]], "[", "D", "]"}]], 
     OverscriptBox["D", "k"]}]}], "\[Equal]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Det", "[", "D", "]"}]}], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "1"}], "n"], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"n", "-", "k", "-", "n"}]], 
       FrameBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalE]", 
          RowBox[{"n", "-", "k"}]], "[", 
         OverscriptBox["D", 
          RowBox[{"-", "1"}]], "]"}]], 
       RowBox[{
        OverscriptBox["D", 
         RowBox[{"n", "-", "k"}]], "\[CenterDot]", 
        OverscriptBox["D", 
         RowBox[{
          RowBox[{"-", "n"}], "+", "1"}]]}]}]}]}], ")"}]}], "//", 
  "\[FilledSquare]$D"}]], "Input",
 CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
   3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
   3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
   3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
   3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
   3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
   3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
   3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
   3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
   3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
   3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
   3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
   3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
   3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
   3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
   3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
   3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
   3.639478222663575*^9, 3.639478324640954*^9}, {3.6394783582122135`*^9, 
   3.6394786114006577`*^9}, {3.639478689532589*^9, 3.639478749358694*^9}, {
   3.6394789360169106`*^9, 3.6394792467538567`*^9}, {3.6394793644716635`*^9, 
   3.6394793658444657`*^9}, {3.6394794076681395`*^9, 
   3.6394794492110124`*^9}, {3.639479482688671*^9, 3.6394798755909615`*^9}, {
   3.6394883015778885`*^9, 3.6394883605771923`*^9}, 3.7206799640699186`*^9, 
   3.7206800048015904`*^9, 3.7206800384508495`*^9, {3.7207185290988436`*^9, 
   3.72071853256305*^9}, 3.7207186326432257`*^9, 3.721212918202668*^9, 
   3.7212138402046747`*^9, 3.721213892660675*^9, {3.7212198718496785`*^9, 
   3.72121990128693*^9}, 3.7212201498889666`*^9, 3.7667696115168257`*^9, 
   3.7668477273063865`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "1"}], 
     RowBox[{"d", "-", "n"}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"k", "-", "1"}]], 
     FrameBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", 
        RowBox[{"d", "-", "n", "-", "k"}]], "[", "D", "]"}]], 
     OverscriptBox["D", "k"]}]}], "\[Equal]", 
   RowBox[{
    RowBox[{"Det", "[", "D", "]"}], 
    RowBox[{"(", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "1"}], "n"], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"k", "-", "1"}]], 
       FrameBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalE]", 
          RowBox[{"n", "-", "k"}]], "[", 
         OverscriptBox["D", 
          RowBox[{"-", "1"}]], "]"}]], 
       OverscriptBox["D", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"k", "-", "1"}], ")"}]}]]}]}], ")"}]}]}], "//", 
  "\[FilledSquare]$D"}]], "Input",
 CellChangeTimes->{{3.6389889063999214`*^9, 3.638988971530036*^9}, {
   3.6389890209977226`*^9, 3.638989024757329*^9}, {3.6389890619633946`*^9, 
   3.6389890737258153`*^9}, {3.638989112164283*^9, 3.6389891893376184`*^9}, {
   3.638989456182887*^9, 3.6389894604416947`*^9}, {3.638989534729025*^9, 
   3.638989544697443*^9}, {3.63902606685124*^9, 3.639026076445257*^9}, {
   3.6390282206252227`*^9, 3.63902824762887*^9}, {3.6390287740485945`*^9, 
   3.639028774750596*^9}, {3.639029190241726*^9, 3.6390292120193644`*^9}, {
   3.639030052954441*^9, 3.63903010338933*^9}, {3.639030215865527*^9, 
   3.639030236878764*^9}, {3.6390302761440334`*^9, 3.63903039379944*^9}, {
   3.639030624208645*^9, 3.639030713924402*^9}, {3.6390308203945894`*^9, 
   3.639030890333912*^9}, {3.639030921814767*^9, 3.639031003590111*^9}, {
   3.639031158451583*^9, 3.6390311721952066`*^9}, {3.639031241147328*^9, 
   3.6390313205046673`*^9}, {3.639031361251939*^9, 3.639031422404046*^9}, {
   3.6390328713790865`*^9, 3.6390328713790865`*^9}, {3.6390329039519434`*^9, 
   3.6390329039519434`*^9}, {3.63903426827474*^9, 3.6390342729235477`*^9}, {
   3.639034305958806*^9, 3.639034307128808*^9}, {3.639131664648825*^9, 
   3.6391316974400826`*^9}, {3.6391317460809684`*^9, 3.639131807966277*^9}, {
   3.639478222663575*^9, 3.639478324640954*^9}, {3.6394783582122135`*^9, 
   3.6394786114006577`*^9}, {3.639478689532589*^9, 3.639478749358694*^9}, {
   3.6394789360169106`*^9, 3.6394792467538567`*^9}, {3.6394793644716635`*^9, 
   3.6394793658444657`*^9}, {3.6394794076681395`*^9, 
   3.6394794492110124`*^9}, {3.639479482688671*^9, 3.6394798755909615`*^9}, {
   3.6394883015778885`*^9, 3.639488394881653*^9}, 3.720679966300723*^9, 
   3.7206800067359943`*^9, 3.720680039340051*^9, {3.7207185347626534`*^9, 
   3.7207185525944853`*^9}, 3.720718633610428*^9, 3.7212138402046747`*^9, 
   3.721213892660675*^9, {3.7212198718496785`*^9, 3.7212199013025303`*^9}, 
   3.721220149904567*^9, 3.7667696134668293`*^9, {3.766769668690926*^9, 
   3.766769688690161*^9}, {3.766769731325036*^9, 3.7667697532898746`*^9}, 
   3.7668477297711906`*^9, {3.766847777741275*^9, 3.7668477805180798`*^9}, {
   3.7668478892970705`*^9, 3.7668479060359*^9}, {3.766847968950811*^9, 
   3.7668479940668545`*^9}}],

Cell["", "PageBreak",
 PageBreakBelow->True]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Lorentz transformation",
 " ",
 Cell[BoxData[
  FormBox["\[CapitalLambda]", TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Section",
 CellChangeTimes->{{3.6390318517022004`*^9, 3.6390318565070086`*^9}, 
   3.6395583455941095`*^9, {3.7670167062005596`*^9, 3.767016732814206*^9}, 
   3.767107588806489*^9}],

Cell[TextData[{
 "The following claims hold for an arbitrary ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"d", "-", "1"}], ")"}], TraditionalForm]]],
 "-dimensional vector ",
 Cell[BoxData[
  FormBox["v", TraditionalForm]]],
 " (not restricted to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"|", "v", "|", " ", 
    RowBox[{"<", " ", "1"}]}], TraditionalForm]]],
 ")."
}], "Text",
 CellChangeTimes->{{3.766671420928872*^9, 3.766671479116974*^9}, {
   3.7667209697080584`*^9, 3.766720995604104*^9}, {3.7668482368344812`*^9, 
   3.7668482374740825`*^9}, {3.7670166380908403`*^9, 3.767016662005682*^9}, {
   3.767018067419795*^9, 3.767018142799127*^9}, 3.7670727204644938`*^9, {
   3.767110529389754*^9, 3.767110547906986*^9}, {3.7671122801339273`*^9, 
   3.767112284470735*^9}, {3.7684633618016605`*^9, 3.768463391160912*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Eta]", "\[Equal]", 
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[CapitalLambda]", "_"], "\[Transpose]"], "\[CenterDot]", 
    "\[Eta]", "\[CenterDot]", 
    OverscriptBox["\[CapitalLambda]", "_"]}]}], "//", 
  "\[FilledSquare]$v"}]], "Input",
 CellChangeTimes->{{3.7667205713613586`*^9, 3.7667206463974905`*^9}, {
  3.766720738156852*^9, 3.766720739498454*^9}, {3.766720834409021*^9, 
  3.766720903407942*^9}, {3.7668483594818964`*^9, 3.7668483629139028`*^9}, {
  3.766899054667263*^9, 3.7668990568356667`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   OverscriptBox["\[CapitalLambda]", "_"], "\[Equal]", 
   RowBox[{"\[Square]", 
    RowBox[{"(", GridBox[{
       {"\[Lambda]", 
        RowBox[{
         SuperscriptBox["p", "\[Transpose]"], "\[CenterDot]", 
         OverscriptBox["\[Delta]", "^"]}]},
       {"p", 
        OverscriptBox["\[CapitalLambda]", "^"]}
      }], ")"}]}]}], "//", "\[FilledSquare]$v"}]], "Input",
 CellChangeTimes->{{3.767110565987418*^9, 3.767110585425052*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"p", "\[Equal]", 
   RowBox[{"\[Lambda]", " ", "v"}]}], "//", "\[FilledSquare]$v"}]], "Input",
 CellChangeTimes->{{3.6395492472813883`*^9, 3.63954924798339*^9}, {
   3.6395492833954515`*^9, 3.6395492933482695`*^9}, {3.6395493318023367`*^9, 
   3.6395494561813555`*^9}, {3.639550472759541*^9, 3.639550491307974*^9}, {
   3.639593475995759*^9, 3.6395935217038393`*^9}, {3.7204570408146615`*^9, 
   3.720457041703863*^9}, 3.720457256999841*^9, {3.720713793977191*^9, 
   3.720713811714422*^9}, {3.7212129219934683`*^9, 3.721212934691869*^9}, {
   3.721212996244669*^9, 3.721212996244669*^9}, {3.721214057843476*^9, 
   3.7212140578590755`*^9}, {3.7274552296289625`*^9, 3.727455235900173*^9}, {
   3.7666705259084997`*^9, 3.7666705259241*^9}, {3.7666705764993887`*^9, 
   3.7666705764993887`*^9}, {3.7666709181087885`*^9, 3.7666709181243887`*^9}, 
   3.766671415921263*^9, {3.7666714858405857`*^9, 3.766671489662593*^9}, {
   3.7667209216911745`*^9, 3.7667209424236107`*^9}, {3.7667211012318897`*^9, 
   3.766721104913496*^9}, {3.7668483456758723`*^9, 3.766848350558681*^9}, 
   3.7668565807602587`*^9}],

Cell[CellGroupData[{

Cell[TextData[{
 "The temporal part of ",
 Cell[BoxData[
  FormBox["\[CapitalLambda]", TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.766848214557642*^9, 3.766848231390072*^9}, {
   3.766848283338163*^9, 3.766848289078973*^9}, {3.766856620276128*^9, 
   3.766856651694583*^9}, 3.7670166298384256`*^9, {3.7671075673564515`*^9, 
   3.767107571131658*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[Lambda]", "2"], "\[Equal]", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["p", "\[Transpose]"], "\[CenterDot]", 
      OverscriptBox["\[Delta]", "^"], "\[CenterDot]", "p"}]}], ")"}], 
   "\[Equal]", 
   FractionBox["1", 
    RowBox[{"1", "-", 
     RowBox[{
      SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
      OverscriptBox["\[Delta]", "^"], "\[CenterDot]", "v"}]}]]}], "//", 
  "\[FilledSquare]$v"}]], "Input",
 CellChangeTimes->{{3.6395492472813883`*^9, 3.63954924798339*^9}, {
   3.6395492833954515`*^9, 3.6395492933482695`*^9}, {3.6395493318023367`*^9, 
   3.6395494561813555`*^9}, {3.639550472759541*^9, 3.639550491307974*^9}, {
   3.639593475995759*^9, 3.6395935217038393`*^9}, {3.7204570408146615`*^9, 
   3.720457041703863*^9}, 3.720457256999841*^9, {3.720713793977191*^9, 
   3.720713811714422*^9}, {3.7212129219934683`*^9, 3.721212934691869*^9}, {
   3.721212996244669*^9, 3.721212996244669*^9}, {3.721214057843476*^9, 
   3.7212140578590755`*^9}, {3.7274552296289625`*^9, 3.727455235900173*^9}, {
   3.7666705259084997`*^9, 3.7666705259241*^9}, {3.7666705764993887`*^9, 
   3.7666705764993887`*^9}, {3.7666709181087885`*^9, 3.7666709181243887`*^9}, 
   3.766671415921263*^9, {3.7666714858405857`*^9, 3.766671489662593*^9}, {
   3.7667209216911745`*^9, 3.766720943172412*^9}, {3.767110738069762*^9, 
   3.76711079351226*^9}, {3.767112886915434*^9, 3.767112890597041*^9}, {
   3.7671129500175447`*^9, 3.7671129681759768`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The spatial part of ",
 Cell[BoxData[
  FormBox["\[CapitalLambda]", TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.766848214557642*^9, 3.766848245320896*^9}, {
   3.7668482772073517`*^9, 3.76684828165336*^9}, {3.7668566280917416`*^9, 
   3.766856644705771*^9}, 3.767016631289228*^9, {3.767016688073328*^9, 
   3.76701669510894*^9}, {3.7671075745792637`*^9, 3.767107582878479*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   OverscriptBox["\[CapitalLambda]", "^"], "\[Equal]", 
   RowBox[{
    OverscriptBox["I", "^"], "+", 
    RowBox[{
     FractionBox[
      SuperscriptBox["\[Lambda]", "2"], 
      RowBox[{"\[Lambda]", "+", "1"}]], 
     RowBox[{"v", "\[CenterDot]", 
      SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
      OverscriptBox["\[Delta]", "^"]}]}]}]}], "//", 
  "\[FilledSquare]$v"}]], "Input",
 CellChangeTimes->{{3.7671108086754866`*^9, 3.7671108138078957`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   OverscriptBox[
    OverscriptBox["\[CapitalLambda]", "^"], "2"], "\[Equal]", 
   RowBox[{"(", 
    RowBox[{
     OverscriptBox["I", "^"], "+", 
     RowBox[{"p", "\[CenterDot]", 
      SuperscriptBox["p", "\[Transpose]"], "\[CenterDot]", 
      OverscriptBox["\[Delta]", "^"]}]}], ")"}], "\[Equal]", 
   RowBox[{"(", 
    RowBox[{
     OverscriptBox["I", "^"], "+", 
     RowBox[{
      SuperscriptBox["\[Lambda]", "2"], 
      RowBox[{"v", "\[CenterDot]", 
       SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
       OverscriptBox["\[Delta]", "^"]}]}]}], ")"}]}], "//", 
  "\[FilledSquare]$v"}]], "Input",
 CellChangeTimes->{{3.6395492472813883`*^9, 3.63954924798339*^9}, {
   3.6395492833954515`*^9, 3.6395492933482695`*^9}, {3.6395493318023367`*^9, 
   3.6395494561813555`*^9}, {3.639550472759541*^9, 3.639550491307974*^9}, {
   3.639593475995759*^9, 3.6395935217038393`*^9}, {3.7204570408146615`*^9, 
   3.720457041703863*^9}, 3.720457256999841*^9, {3.720713793977191*^9, 
   3.720713811714422*^9}, {3.7212129219934683`*^9, 3.721212934691869*^9}, {
   3.721212996244669*^9, 3.721212996244669*^9}, {3.721214057843476*^9, 
   3.7212140578590755`*^9}, {3.7274552296289625`*^9, 3.727455235900173*^9}, {
   3.7666705259084997`*^9, 3.7666705259241*^9}, {3.7666705764993887`*^9, 
   3.7666705764993887`*^9}, {3.7666709181087885`*^9, 3.7666709181243887`*^9}, 
   3.766671415921263*^9, {3.7666714858405857`*^9, 3.766671489662593*^9}, {
   3.7667209216911745`*^9, 3.7667209438588133`*^9}, 3.767021570235817*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   OverscriptBox[
    OverscriptBox["\[CapitalLambda]", "^"], 
    RowBox[{"-", "1"}]], "\[Equal]", 
   RowBox[{"(", 
    RowBox[{
     OverscriptBox["I", "^"], "-", 
     RowBox[{
      FractionBox["\[Lambda]", 
       RowBox[{"\[Lambda]", "+", "1"}]], 
      RowBox[{"v", "\[CenterDot]", 
       SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
       OverscriptBox["\[Delta]", "^"]}]}]}], ")"}], "\[Equal]", 
   RowBox[{"(", 
    RowBox[{
     OverscriptBox["I", "^"], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"\[Lambda]", 
        RowBox[{"(", 
         RowBox[{"\[Lambda]", "+", "1"}], ")"}]}]], 
      RowBox[{"p", "\[CenterDot]", 
       SuperscriptBox["p", "\[Transpose]"], "\[CenterDot]", 
       OverscriptBox["\[Delta]", "^"]}]}]}], ")"}]}], "//", 
  "\[FilledSquare]$v"}]], "Input",
 CellChangeTimes->{{3.6395492472813883`*^9, 3.63954924798339*^9}, {
   3.6395492833954515`*^9, 3.6395492933482695`*^9}, {3.6395493318023367`*^9, 
   3.6395494561813555`*^9}, {3.639550472759541*^9, 3.639550491307974*^9}, {
   3.639593475995759*^9, 3.6395935217038393`*^9}, {3.7204570408146615`*^9, 
   3.720457041703863*^9}, 3.720457256999841*^9, {3.720713793977191*^9, 
   3.720713811714422*^9}, {3.7212129219934683`*^9, 3.721212934691869*^9}, {
   3.721212996244669*^9, 3.721212996244669*^9}, {3.721214057843476*^9, 
   3.7212140578590755`*^9}, {3.7274552296289625`*^9, 3.727455235900173*^9}, {
   3.7666705259084997`*^9, 3.7666705259241*^9}, {3.7666705764993887`*^9, 
   3.7666705764993887`*^9}, {3.7666709181087885`*^9, 3.7666709181243887`*^9}, 
   3.766671415921263*^9, {3.7666714858405857`*^9, 3.766671489662593*^9}, {
   3.7667209216911745`*^9, 3.766720945075615*^9}, 3.767021567427812*^9, {
   3.767113012604855*^9, 3.767113015132059*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   OverscriptBox[
    OverscriptBox["\[CapitalLambda]", "^"], 
    RowBox[{"-", "2"}]], "\[Equal]", 
   RowBox[{"(", 
    RowBox[{
     OverscriptBox["I", "^"], "-", 
     RowBox[{"v", "\[CenterDot]", 
      SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
      OverscriptBox["\[Delta]", "^"]}]}], ")"}], "\[Equal]", 
   RowBox[{"(", 
    RowBox[{
     OverscriptBox["I", "^"], "-", 
     RowBox[{
      SuperscriptBox["\[Lambda]", 
       RowBox[{"-", "2"}]], 
      RowBox[{"p", "\[CenterDot]", 
       SuperscriptBox["p", "\[Transpose]"], "\[CenterDot]", 
       OverscriptBox["\[Delta]", "^"]}]}]}], ")"}]}], "//", 
  "\[FilledSquare]$v"}]], "Input",
 CellChangeTimes->{{3.6395492472813883`*^9, 3.63954924798339*^9}, {
   3.6395492833954515`*^9, 3.6395492933482695`*^9}, {3.6395493318023367`*^9, 
   3.6395494561813555`*^9}, {3.639550472759541*^9, 3.639550491307974*^9}, {
   3.639593475995759*^9, 3.6395935217038393`*^9}, {3.7204570408146615`*^9, 
   3.720457041703863*^9}, 3.720457256999841*^9, {3.720713793977191*^9, 
   3.720713811714422*^9}, {3.7212129219934683`*^9, 3.721212934691869*^9}, {
   3.721212996244669*^9, 3.721212996244669*^9}, {3.721214057843476*^9, 
   3.7212140578590755`*^9}, {3.7274552296289625`*^9, 3.727455235900173*^9}, {
   3.7666705259084997`*^9, 3.7666705259241*^9}, {3.7666705764993887`*^9, 
   3.7666705764993887`*^9}, {3.7666709181087885`*^9, 3.7666709181243887`*^9}, 
   3.766671415921263*^9, {3.7666714858405857`*^9, 3.766671489662593*^9}, {
   3.7667209216911745`*^9, 3.7667209464328175`*^9}, 3.767021563309405*^9, {
   3.7670748603064528`*^9, 3.767074866281263*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
    OverscriptBox["\[CapitalLambda]", "^"]}], "\[Equal]", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
      OverscriptBox["\[CapitalLambda]", "^"]}], ")"}], "\[Transpose]"], 
   "\[Equal]", 
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[CapitalLambda]", "^"], "\[Transpose]"], "\[CenterDot]", 
    OverscriptBox["\[Delta]", "^"]}]}], "//", "\[FilledSquare]"}]], "Input",
 CellChangeTimes->{{3.6395937550802493`*^9, 3.6395938290711794`*^9}, {
   3.6395939249021473`*^9, 3.639594004384287*^9}, {3.639594034991541*^9, 
   3.6395940450067587`*^9}, 3.720713880716344*^9, {3.7212129911278687`*^9, 
   3.7212129911278687`*^9}, 3.721214057952676*^9, {3.7666705768893895`*^9, 
   3.7666705768893895`*^9}, {3.7666709186235895`*^9, 
   3.7666709186235895`*^9}, {3.7668512685362062`*^9, 3.766851283106632*^9}, 
   3.766929442602644*^9, 3.7669296993721514`*^9, {3.767021548645379*^9, 
   3.767021554339389*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["The eigenvalues (all but one are 1)", "Subsubsection",
 CellChangeTimes->{{3.766848214557642*^9, 3.766848233870476*^9}, {
   3.766848291294177*^9, 3.766848293587381*^9}, {3.7668483253802366`*^9, 
   3.7668483297638445`*^9}, 3.7668566473889756`*^9, 3.767016628325223*^9, {
   3.76701670066255*^9, 3.7670167222061877`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "v"}], "\[Equal]", 
   RowBox[{"\[Lambda]", " ", "v"}]}], "//", "\[FilledSquare]$v"}]], "Input",
 CellChangeTimes->{{3.6395492472813883`*^9, 3.63954924798339*^9}, {
   3.6395492833954515`*^9, 3.6395492933482695`*^9}, {3.6395493318023367`*^9, 
   3.6395494561813555`*^9}, {3.639550472759541*^9, 3.639550491307974*^9}, {
   3.639593475995759*^9, 3.6395935217038393`*^9}, {3.7204570408146615`*^9, 
   3.720457041703863*^9}, 3.720457256999841*^9, {3.720713793977191*^9, 
   3.720713811714422*^9}, {3.7212129219934683`*^9, 3.721212934691869*^9}, {
   3.721212996244669*^9, 3.721212996244669*^9}, {3.721214057843476*^9, 
   3.7212140578590755`*^9}, {3.7274552296289625`*^9, 3.727455235900173*^9}, {
   3.7666705259084997`*^9, 3.7666705259241*^9}, {3.7666705764993887`*^9, 
   3.7666705764993887`*^9}, {3.7666709181087885`*^9, 3.7666709181243887`*^9}, 
   3.766671415921263*^9, {3.7666714858405857`*^9, 3.766671489662593*^9}, {
   3.7667209216911745`*^9, 3.7667209424236107`*^9}, {3.7667211012318897`*^9, 
   3.766721104913496*^9}, {3.7668483456758723`*^9, 3.766848350558681*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Det", "@", 
    OverscriptBox["\[CapitalLambda]", "^"]}], "\[Equal]", "\[Lambda]"}], "//",
   "\[FilledSquare]$v"}]], "Input",
 CellChangeTimes->{{3.766848302557397*^9, 3.7668483146162176`*^9}, {
  3.766848353881487*^9, 3.7668483571574926`*^9}}],

Cell["", "PageBreak",
 PageBreakBelow->True]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Part 2", "Chapter",
 CellChangeTimes->{{3.766851529417746*^9, 3.7668515313053493`*^9}, 
   3.766851580476636*^9, 3.766852616851856*^9, 3.766852652575919*^9}],

Cell[CellGroupData[{

Cell["Setup the metrics and verify relations between the variables", "Section",
 CellChangeTimes->{{3.639022799532138*^9, 3.639022951008404*^9}, {
   3.6390230127065125`*^9, 3.6390230157173176`*^9}, {3.639030730959632*^9, 
   3.6390307333464365`*^9}, {3.6390314491424932`*^9, 3.639031459110911*^9}, {
   3.639550362030546*^9, 3.639550389002994*^9}, {3.639550436770278*^9, 
   3.6395504417934866`*^9}, {3.766769425065298*^9, 3.7667694358761168`*^9}, {
   3.7667730141600504`*^9, 3.766773016188054*^9}, {3.7667745122930813`*^9, 
   3.766774533727519*^9}, 3.7668548352703934`*^9, {3.7670971883225403`*^9, 
   3.767097188759341*^9}, {3.7671067362237067`*^9, 3.767106742510518*^9}, {
   3.7671069145768595`*^9, 3.7671069189604673`*^9}}],

Cell[CellGroupData[{

Cell["Metrics, vielbeins, and spatial metrics", "Subsubsection",
 CellChangeTimes->{{3.7668561025998187`*^9, 3.7668561048462224`*^9}, {
   3.766856167807933*^9, 3.7668561685255346`*^9}, 3.767018196853222*^9, {
   3.767108753945449*^9, 3.7671088002775307`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"random$g", "[", "]"}], ";", "  ", 
  RowBox[{
   RowBox[{"g", "\[Equal]", 
    RowBox[{
     SuperscriptBox["\[DoubleStruckCapitalE]", "\[Transpose]"], 
     "\[CenterDot]", "\[Eta]", "\[CenterDot]", "\[DoubleStruckCapitalE]"}]}], 
   "//", "\[FilledSquare]"}]}]], "Input",
 CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
   3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
   3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
   3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
   3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
   3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
   3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
   3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
   3.638985266221528*^9}, {3.638985306235598*^9, 3.638985318200819*^9}, 
   3.638985783986437*^9, {3.6390284219715767`*^9, 3.6390284240307803`*^9}, {
   3.6390304267622976`*^9, 3.639030435981914*^9}, 3.639032218302844*^9, {
   3.6390324722835855`*^9, 3.639032473219587*^9}, {3.6390334908873744`*^9, 
   3.639033493523779*^9}, 3.6395112912746763`*^9, {3.7212129362830687`*^9, 
   3.721212936953869*^9}, {3.766671690356945*^9, 3.766671690356945*^9}, {
   3.766849156304096*^9, 3.7668491602821035`*^9}, {3.7669283418851113`*^9, 
   3.766928355223135*^9}, 3.767008501090414*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"random$f", "[", "]"}], ";", "  ", 
  RowBox[{
   RowBox[{"f", "\[Equal]", 
    RowBox[{
     SuperscriptBox["\[DoubleStruckCapitalL]", "\[Transpose]"], 
     "\[CenterDot]", "\[Eta]", "\[CenterDot]", "\[DoubleStruckCapitalL]"}]}], 
   "//", "\[FilledSquare]"}]}]], "Input",
 CellChangeTimes->{{3.7668491084276123`*^9, 3.7668491181776295`*^9}, {
  3.7669283591075416`*^9, 3.7669283602463436`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   OverscriptBox["\[DoubleStruckG]", "^"], "\[Equal]", 
   RowBox[{"\[FilledDownTriangle]", "@", "g"}]}], "//", 
  "\[FilledSquare]"}]], "Input",
 CellChangeTimes->{{3.7209813351034603`*^9, 3.7209813415462713`*^9}, {
   3.720981408521189*^9, 3.7209814504092627`*^9}, {3.7212369235873165`*^9, 
   3.721236924429718*^9}, 3.766670659241934*^9, {3.7668491681757174`*^9, 
   3.76684916962652*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   OverscriptBox["\[DoubleStruckF]", "^"], "\[Equal]", 
   RowBox[{"\[FilledDownTriangle]", "@", "f"}]}], "//", 
  "\[FilledSquare]"}]], "Input",
 CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
   3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
   3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
   3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
   3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
   3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
   3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
   3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
   3.638985266221528*^9}, {3.638985306235598*^9, 3.638985316313216*^9}, {
   3.6389853488236732`*^9, 3.638985357341288*^9}, {3.638985442361437*^9, 
   3.6389857656564054`*^9}, {3.638985796138859*^9, 3.6389858002260656`*^9}, {
   3.6389860357396793`*^9, 3.6389860424788914`*^9}, {3.6390284276031866`*^9, 
   3.639028438164405*^9}, {3.639028656814389*^9, 3.6390286860644407`*^9}, {
   3.6390287338161244`*^9, 3.6390287555937624`*^9}, {3.639028876556375*^9, 
   3.63902887945798*^9}, {3.639028937505682*^9, 3.6390289486753016`*^9}, {
   3.639029026176238*^9, 3.639029046893074*^9}, {3.6390292759326763`*^9, 
   3.639029281470686*^9}, {3.6390318266953564`*^9, 3.639031849284196*^9}, {
   3.639031933914345*^9, 3.6390319369563503`*^9}, 3.6390322171952424`*^9, {
   3.639032469881181*^9, 3.639032470707982*^9}, {3.63903320358167*^9, 
   3.6390332037688704`*^9}, {3.639033486066966*^9, 3.6390334876269684`*^9}, {
   3.639035562353812*^9, 3.6390355662538195`*^9}, {3.6390357855278044`*^9, 
   3.6390357951530213`*^9}, 3.6395112962510853`*^9, 3.6395573390179415`*^9, 
   3.6395574363777122`*^9, 3.7207138215112395`*^9, 3.7212140578590755`*^9, {
   3.721236930638529*^9, 3.72123693130933*^9}, 3.766670675653163*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Vielbeins", "Subsubsection",
 CellChangeTimes->{{3.7668561126774364`*^9, 3.7668561194634485`*^9}, 
   3.7668561731431427`*^9, 3.7670181984444246`*^9, {3.767108803459936*^9, 
   3.7671088043647375`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalE]", "\[Equal]", 
   RowBox[{"\[Square]", 
    RowBox[{"(", GridBox[{
       {"\[CapitalNu]", "0"},
       {
        RowBox[{"e", "\[CenterDot]", "\[Nu]"}], "e"}
      }], ")"}]}]}], "//", "\[FilledSquare]"}]], "Input",
 CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
   3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
   3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
   3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
   3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
   3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
   3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
   3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
   3.638985266221528*^9}, {3.638985306235598*^9, 3.638985318200819*^9}, 
   3.638985783986437*^9, {3.6390284219715767`*^9, 3.6390284240307803`*^9}, {
   3.6390304267622976`*^9, 3.639030435981914*^9}, 3.639032218302844*^9, {
   3.6390324722835855`*^9, 3.639032473219587*^9}, {3.6390334908873744`*^9, 
   3.639033493523779*^9}, 3.6395112912746763`*^9, 3.721212935581069*^9, {
   3.76667167602052*^9, 3.766671690341345*^9}, {3.7667724590798755`*^9, 
   3.7667724631982827`*^9}, {3.766849162434907*^9, 3.7668491647281113`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalL]", "\[Equal]", 
   RowBox[{"\[Square]", 
    RowBox[{"(", GridBox[{
       {
        RowBox[{"u0", "+", 
         RowBox[{
          SuperscriptBox["u", "\[Transpose]"], "\[CenterDot]", "q"}]}], 
        SuperscriptBox["u", "\[Transpose]"]},
       {
        RowBox[{
         OverscriptBox["L", "^"], "\[CenterDot]", "q"}], 
        OverscriptBox["L", "^"]}
      }], ")"}]}], " ", "\[Equal]", 
   RowBox[{
    RowBox[{"\[Square]", 
     RowBox[{"(", GridBox[{
        {"\[Lambda]", 
         RowBox[{"\[Lambda]", " ", 
          RowBox[{
           SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
           OverscriptBox["\[Delta]", "^"]}]}]},
        {
         RowBox[{"\[Lambda]", " ", "v"}], 
         OverscriptBox["\[CapitalLambda]", "^"]}
       }], ")"}]}], "\[CenterDot]", 
    RowBox[{"\[Square]", 
     RowBox[{"(", GridBox[{
        {"M", "0"},
        {
         RowBox[{"m", "\[CenterDot]", "\[Mu]"}], "m"}
       }], ")"}]}]}]}], "//", "\[FilledSquare]"}]], "Input",
 CellChangeTimes->{{3.7668490932799854`*^9, 3.7668491160248256`*^9}, 
   3.7671088293091817`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "General parametrization of the vielbein ",
 Cell[BoxData[
  FormBox["L", TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.766856122630254*^9, 3.7668561646099277`*^9}, {
  3.766856696139061*^9, 3.7668567138450923`*^9}, {3.7669970756904745`*^9, 
  3.7669970981076756`*^9}, {3.7670167749030805`*^9, 3.7670167881007037`*^9}, {
  3.767095832009512*^9, 3.767095832009512*^9}, {3.7670967021618447`*^9, 
  3.7670967058278513`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   OverscriptBox["L", "^"], "\[Equal]", 
   RowBox[{
    OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}]}], "//", 
  "\[FilledSquare]"}]], "Input",
 CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
   3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
   3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
   3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
   3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
   3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
   3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
   3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
   3.638985266221528*^9}, {3.638985306235598*^9, 3.638985316313216*^9}, {
   3.6389853488236732`*^9, 3.638985357341288*^9}, {3.638985442361437*^9, 
   3.6389857656564054`*^9}, {3.638985796138859*^9, 3.6389858002260656`*^9}, {
   3.6389860357396793`*^9, 3.6389860424788914`*^9}, {3.6390284276031866`*^9, 
   3.639028438164405*^9}, {3.639028656814389*^9, 3.6390286860644407`*^9}, {
   3.6390287338161244`*^9, 3.6390287555937624`*^9}, {3.639028876556375*^9, 
   3.63902887945798*^9}, {3.639028937505682*^9, 3.6390289486753016`*^9}, {
   3.639029026176238*^9, 3.639029046893074*^9}, {3.6390292759326763`*^9, 
   3.639029281470686*^9}, {3.6390318266953564`*^9, 3.639031849284196*^9}, {
   3.639031933914345*^9, 3.6390320546897573`*^9}, {3.639032093315425*^9, 
   3.6390321222534757`*^9}, {3.639033543038266*^9, 3.6390335473750734`*^9}, {
   3.639548750560916*^9, 3.6395487789529657`*^9}, {3.6395488659075184`*^9, 
   3.639548873691932*^9}, {3.6395489265604253`*^9, 3.639549046509036*^9}, {
   3.639549147628413*^9, 3.6395491698272524`*^9}, {3.63954973196104*^9, 
   3.639549732429041*^9}, {3.639549807855173*^9, 3.6395498463404408`*^9}, {
   3.63954994858302*^9, 3.6395500732116394`*^9}, {3.6395501779034233`*^9, 
   3.6395502756687946`*^9}, {3.63955068857032*^9, 3.6395506890539207`*^9}, {
   3.639550901635494*^9, 3.639550902181495*^9}, {3.6395510720813937`*^9, 
   3.639551122375882*^9}, {3.6395511527023354`*^9, 3.6395511600187483`*^9}, {
   3.639551269593341*^9, 3.6395512701393414`*^9}, {3.6395514186984024`*^9, 
   3.639551419182003*^9}, {3.6395514820345135`*^9, 3.6395514825493145`*^9}, {
   3.639551594931912*^9, 3.6395515955403132`*^9}, {3.639552024010666*^9, 
   3.639552025414668*^9}, {3.639552244462653*^9, 3.639552244961854*^9}, {
   3.639553202538336*^9, 3.639553203068737*^9}, {3.6395571431907973`*^9, 
   3.639557143721198*^9}, {3.6395574000452485`*^9, 3.6395574354261107`*^9}, {
   3.6395577535262694`*^9, 3.639557773213504*^9}, {3.6395579099009438`*^9, 
   3.639557919385761*^9}, {3.7204570540122843`*^9, 3.720457084338738*^9}, {
   3.720457257015441*^9, 3.720457257031041*^9}, {3.720716868514106*^9, 
   3.72071687093211*^9}, {3.720815788804661*^9, 3.7208157893350616`*^9}, {
   3.721020766704726*^9, 3.7210207681867285`*^9}, {3.7210215457838273`*^9, 
   3.7210215466886287`*^9}, {3.721021606473934*^9, 3.72102163290038*^9}, {
   3.7210217090375147`*^9, 3.7210217104727173`*^9}, {3.721212939652669*^9, 
   3.721212940151869*^9}, {3.721212978585469*^9, 3.721212982501069*^9}, {
   3.727454957670469*^9, 3.727454959012071*^9}, {3.727455015842971*^9, 
   3.7274550172937737`*^9}, {3.72745504950783*^9, 3.727455055148044*^9}, {
   3.7274552364461746`*^9, 3.7274552371325755`*^9}, {3.7274553245863295`*^9, 
   3.72745532866654*^9}, {3.7667689819153194`*^9, 3.766769018528584*^9}, 
   3.766769057731453*^9, {3.766769258129405*^9, 3.766769260547409*^9}, {
   3.766771821796956*^9, 3.766771864322631*^9}, 3.766773448511613*^9, {
   3.7667735552002006`*^9, 3.766773599036278*^9}, {3.7667736837912264`*^9, 
   3.766773686942432*^9}, {3.7667737292809067`*^9, 3.7667737562065535`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"u0", "\[Equal]", 
   RowBox[{
    SuperscriptBox["\[Lambda]", 
     RowBox[{"-", "1"}]], "M"}]}], "//", "\[FilledSquare]"}]], "Input",
 CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
   3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
   3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
   3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
   3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
   3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
   3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
   3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
   3.638985266221528*^9}, {3.638985306235598*^9, 3.638985316313216*^9}, {
   3.6389853488236732`*^9, 3.638985357341288*^9}, {3.638985442361437*^9, 
   3.6389857656564054`*^9}, {3.638985796138859*^9, 3.6389858002260656`*^9}, {
   3.6389860357396793`*^9, 3.6389860424788914`*^9}, {3.6390284276031866`*^9, 
   3.639028438164405*^9}, {3.639028656814389*^9, 3.6390286860644407`*^9}, {
   3.6390287338161244`*^9, 3.6390287555937624`*^9}, {3.639028876556375*^9, 
   3.63902887945798*^9}, {3.639028937505682*^9, 3.6390289486753016`*^9}, {
   3.639029026176238*^9, 3.639029046893074*^9}, {3.6390292759326763`*^9, 
   3.639029281470686*^9}, {3.6390318266953564`*^9, 3.639031849284196*^9}, {
   3.639031933914345*^9, 3.6390320546897573`*^9}, {3.639032093315425*^9, 
   3.6390321222534757`*^9}, {3.639033543038266*^9, 3.6390335473750734`*^9}, {
   3.639548750560916*^9, 3.6395487789529657`*^9}, {3.6395488659075184`*^9, 
   3.639548873691932*^9}, {3.6395489265604253`*^9, 3.639549046509036*^9}, {
   3.639549147628413*^9, 3.6395491698272524`*^9}, {3.63954973196104*^9, 
   3.639549732429041*^9}, {3.639549807855173*^9, 3.6395498463404408`*^9}, {
   3.63954994858302*^9, 3.6395500732116394`*^9}, {3.6395501779034233`*^9, 
   3.6395502756687946`*^9}, {3.63955068857032*^9, 3.6395506890539207`*^9}, {
   3.639550901635494*^9, 3.639550902181495*^9}, {3.6395510720813937`*^9, 
   3.639551122375882*^9}, {3.6395511527023354`*^9, 3.6395511600187483`*^9}, {
   3.639551269593341*^9, 3.6395512701393414`*^9}, {3.6395514186984024`*^9, 
   3.639551419182003*^9}, {3.6395514820345135`*^9, 3.6395514825493145`*^9}, {
   3.639551594931912*^9, 3.6395515955403132`*^9}, {3.639552024010666*^9, 
   3.639552025414668*^9}, {3.639552244462653*^9, 3.639552244961854*^9}, {
   3.639553202538336*^9, 3.639553203068737*^9}, {3.6395571431907973`*^9, 
   3.639557143721198*^9}, {3.6395574000452485`*^9, 3.6395574354261107`*^9}, {
   3.6395577535262694`*^9, 3.639557773213504*^9}, {3.6395579099009438`*^9, 
   3.639557919385761*^9}, {3.7204570540122843`*^9, 3.720457084338738*^9}, {
   3.720457257015441*^9, 3.720457257031041*^9}, {3.720716868514106*^9, 
   3.72071687093211*^9}, {3.720815788804661*^9, 3.7208157893350616`*^9}, {
   3.721020766704726*^9, 3.7210207681867285`*^9}, {3.7210215457838273`*^9, 
   3.7210215466886287`*^9}, {3.721021606473934*^9, 3.72102163290038*^9}, {
   3.7210217090375147`*^9, 3.7210217104727173`*^9}, {3.721212939652669*^9, 
   3.721212940151869*^9}, {3.721212978585469*^9, 3.721212982501069*^9}, {
   3.727454957670469*^9, 3.727454959012071*^9}, {3.727455015842971*^9, 
   3.7274550172937737`*^9}, {3.72745504950783*^9, 3.727455055148044*^9}, {
   3.7274552364461746`*^9, 3.7274552371325755`*^9}, {3.7274553245863295`*^9, 
   3.72745532866654*^9}, {3.7667689819153194`*^9, 3.766769018528584*^9}, 
   3.766769057731453*^9, {3.766769258129405*^9, 3.766769260547409*^9}, {
   3.766771821796956*^9, 3.766771864322631*^9}, 3.766773448511613*^9, {
   3.7667735552002006`*^9, 3.766773599036278*^9}, {3.7667736837912264`*^9, 
   3.766773686942432*^9}, {3.7667737292809067`*^9, 3.7667737546153507`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"u", "\[Equal]", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
      OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
      OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], ")"}], 
    "\[Transpose]"]}], "//", "\[FilledSquare]"}]], "Input",
 CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
   3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
   3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
   3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
   3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
   3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
   3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
   3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
   3.638985266221528*^9}, {3.638985306235598*^9, 3.638985316313216*^9}, {
   3.6389853488236732`*^9, 3.638985357341288*^9}, {3.638985442361437*^9, 
   3.6389857656564054`*^9}, {3.638985796138859*^9, 3.6389858002260656`*^9}, {
   3.6389860357396793`*^9, 3.6389860424788914`*^9}, {3.6390284276031866`*^9, 
   3.639028438164405*^9}, {3.639028656814389*^9, 3.6390286860644407`*^9}, {
   3.6390287338161244`*^9, 3.6390287555937624`*^9}, {3.639028876556375*^9, 
   3.63902887945798*^9}, {3.639028937505682*^9, 3.6390289486753016`*^9}, {
   3.639029026176238*^9, 3.639029046893074*^9}, {3.6390292759326763`*^9, 
   3.639029281470686*^9}, {3.6390318266953564`*^9, 3.639031849284196*^9}, {
   3.639031933914345*^9, 3.6390320546897573`*^9}, {3.639032093315425*^9, 
   3.6390321222534757`*^9}, {3.639033543038266*^9, 3.6390335473750734`*^9}, {
   3.639548750560916*^9, 3.6395487789529657`*^9}, {3.6395488659075184`*^9, 
   3.639548873691932*^9}, {3.6395489265604253`*^9, 3.639549046509036*^9}, {
   3.639549147628413*^9, 3.6395491698272524`*^9}, {3.63954973196104*^9, 
   3.639549732429041*^9}, {3.639549807855173*^9, 3.6395498463404408`*^9}, {
   3.63954994858302*^9, 3.6395500732116394`*^9}, {3.6395501779034233`*^9, 
   3.6395502756687946`*^9}, {3.63955068857032*^9, 3.6395506890539207`*^9}, {
   3.639550901635494*^9, 3.639550902181495*^9}, {3.6395510720813937`*^9, 
   3.639551122375882*^9}, {3.6395511527023354`*^9, 3.6395511600187483`*^9}, {
   3.639551269593341*^9, 3.6395512701393414`*^9}, {3.6395514186984024`*^9, 
   3.639551419182003*^9}, {3.6395514820345135`*^9, 3.6395514825493145`*^9}, {
   3.639551594931912*^9, 3.6395515955403132`*^9}, {3.639552024010666*^9, 
   3.639552025414668*^9}, {3.639552244462653*^9, 3.639552244961854*^9}, {
   3.639553202538336*^9, 3.639553203068737*^9}, {3.6395571431907973`*^9, 
   3.639557143721198*^9}, {3.6395574000452485`*^9, 3.6395574354261107`*^9}, {
   3.6395577535262694`*^9, 3.639557773213504*^9}, {3.6395579099009438`*^9, 
   3.639557919385761*^9}, {3.7204570540122843`*^9, 3.720457084338738*^9}, {
   3.720457257015441*^9, 3.720457257031041*^9}, {3.720716868514106*^9, 
   3.72071687093211*^9}, {3.720815788804661*^9, 3.7208157893350616`*^9}, {
   3.721020766704726*^9, 3.7210207681867285`*^9}, {3.7210215457838273`*^9, 
   3.7210215466886287`*^9}, {3.721021606473934*^9, 3.72102163290038*^9}, {
   3.7210217090375147`*^9, 3.7210217104727173`*^9}, {3.721212939652669*^9, 
   3.721212940151869*^9}, {3.721212978585469*^9, 3.721212982501069*^9}, {
   3.727454957670469*^9, 3.727454959012071*^9}, {3.727455015842971*^9, 
   3.7274550172937737`*^9}, {3.72745504950783*^9, 3.727455055148044*^9}, {
   3.7274552364461746`*^9, 3.7274552371325755`*^9}, {3.7274553245863295`*^9, 
   3.72745532866654*^9}, {3.7667689819153194`*^9, 3.766769018528584*^9}, 
   3.766769057731453*^9, {3.766769258129405*^9, 3.766769260547409*^9}, {
   3.766771821796956*^9, 3.766771864322631*^9}, 3.766773448511613*^9, {
   3.7667735552002006`*^9, 3.766773599036278*^9}, {3.7667736837912264`*^9, 
   3.766773686942432*^9}, {3.7667737292809067`*^9, 3.7667737551145515`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"q", "\[Equal]", 
   RowBox[{
    RowBox[{"M", " ", 
     RowBox[{
      OverscriptBox["m", 
       RowBox[{"-", "1"}]], "\[CenterDot]", "v"}]}], "+", "\[Mu]"}]}], "//", 
  "\[FilledSquare]"}]], "Input",
 CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
   3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
   3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
   3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
   3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
   3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
   3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
   3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
   3.638985266221528*^9}, {3.638985306235598*^9, 3.638985316313216*^9}, {
   3.6389853488236732`*^9, 3.638985357341288*^9}, {3.638985442361437*^9, 
   3.6389857656564054`*^9}, {3.638985796138859*^9, 3.6389858002260656`*^9}, {
   3.6389860357396793`*^9, 3.6389860424788914`*^9}, {3.6390284276031866`*^9, 
   3.639028438164405*^9}, {3.639028656814389*^9, 3.6390286860644407`*^9}, {
   3.6390287338161244`*^9, 3.6390287555937624`*^9}, {3.639028876556375*^9, 
   3.63902887945798*^9}, {3.639028937505682*^9, 3.6390289486753016`*^9}, {
   3.639029026176238*^9, 3.639029046893074*^9}, {3.6390292759326763`*^9, 
   3.639029281470686*^9}, {3.6390318266953564`*^9, 3.639031849284196*^9}, {
   3.639031933914345*^9, 3.6390320546897573`*^9}, {3.639032093315425*^9, 
   3.6390321222534757`*^9}, {3.639033543038266*^9, 3.6390335473750734`*^9}, {
   3.639548750560916*^9, 3.6395487789529657`*^9}, {3.6395488659075184`*^9, 
   3.639548873691932*^9}, {3.6395489265604253`*^9, 3.639549046509036*^9}, {
   3.639549147628413*^9, 3.6395491698272524`*^9}, {3.63954973196104*^9, 
   3.639549732429041*^9}, {3.639549807855173*^9, 3.6395498463404408`*^9}, {
   3.63954994858302*^9, 3.6395500732116394`*^9}, {3.6395501779034233`*^9, 
   3.6395502756687946`*^9}, {3.63955068857032*^9, 3.6395506890539207`*^9}, {
   3.639550901635494*^9, 3.639550902181495*^9}, {3.6395510720813937`*^9, 
   3.639551122375882*^9}, {3.6395511527023354`*^9, 3.6395511600187483`*^9}, {
   3.639551269593341*^9, 3.6395512701393414`*^9}, {3.6395514186984024`*^9, 
   3.639551419182003*^9}, {3.6395514820345135`*^9, 3.6395514825493145`*^9}, {
   3.639551594931912*^9, 3.6395515955403132`*^9}, {3.639552024010666*^9, 
   3.639552025414668*^9}, {3.639552244462653*^9, 3.639552244961854*^9}, {
   3.639553202538336*^9, 3.639553203068737*^9}, {3.6395571431907973`*^9, 
   3.639557143721198*^9}, {3.6395574000452485`*^9, 3.6395574354261107`*^9}, {
   3.6395577535262694`*^9, 3.639557773213504*^9}, {3.6395579099009438`*^9, 
   3.639557919385761*^9}, {3.7204570540122843`*^9, 3.720457084338738*^9}, {
   3.720457257015441*^9, 3.720457257031041*^9}, {3.720716868514106*^9, 
   3.72071687093211*^9}, {3.720815788804661*^9, 3.7208157893350616`*^9}, {
   3.721020766704726*^9, 3.7210207681867285`*^9}, {3.7210215457838273`*^9, 
   3.7210215466886287`*^9}, {3.721021606473934*^9, 3.72102163290038*^9}, {
   3.7210217090375147`*^9, 3.7210217104727173`*^9}, {3.721212939652669*^9, 
   3.721212940151869*^9}, {3.721212978585469*^9, 3.721212982501069*^9}, {
   3.727454957670469*^9, 3.727454959012071*^9}, {3.727455015842971*^9, 
   3.7274550172937737`*^9}, {3.72745504950783*^9, 3.727455055148044*^9}, {
   3.7274552364461746`*^9, 3.7274552371325755`*^9}, {3.7274553245863295`*^9, 
   3.72745532866654*^9}, {3.7667689819153194`*^9, 3.766769018528584*^9}, 
   3.766769057731453*^9, {3.766769258129405*^9, 3.766769260547409*^9}, {
   3.766771821796956*^9, 3.766771864322631*^9}, 3.766773448511613*^9, {
   3.7667735552002006`*^9, 3.766773599036278*^9}, {3.7667736837912264`*^9, 
   3.766773686942432*^9}, {3.7667737292809067`*^9, 3.766773755691753*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   OverscriptBox["\[DoubleStruckF]", "^"], "\[Equal]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "u"}], "\[CenterDot]", 
     SuperscriptBox["u", "\[Transpose]"]}], "+", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["L", "^"], "\[Transpose]"], "\[CenterDot]", 
     OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
     OverscriptBox["L", "^"]}]}]}], "//", "\[FilledSquare]"}]], "Input",
 CellChangeTimes->{{3.7668491266328444`*^9, 3.766849131063252*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The ",
 Cell[BoxData[
  FormBox[
   RowBox[{"N", "+", "1"}], TraditionalForm]]],
 " decomposition of the vielbein ",
 Cell[BoxData[
  FormBox["L", TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.766856122630254*^9, 3.7668561646099277`*^9}, {
   3.766856687512246*^9, 3.766856694095458*^9}, {3.76697660798591*^9, 
   3.7669766088751116`*^9}, {3.766997088092475*^9, 3.7669970954088755`*^9}, {
   3.767016334108706*^9, 3.767016336713911*^9}, {3.767016801625927*^9, 
   3.767016844744403*^9}, {3.767095828499506*^9, 3.767095828499506*^9}, 
   3.7670967098994584`*^9, 3.767097208930176*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "\[Equal]", 
   RowBox[{"\[Lambda]", " ", "u0"}]}], "//", "\[FilledSquare]"}]], "Input",
 CellChangeTimes->{{3.7667734515692186`*^9, 3.766773462208437*^9}, {
   3.766773497074498*^9, 3.7667735217069416`*^9}, 3.766773558133006*^9, {
   3.766773591142664*^9, 3.7667735934514675`*^9}, {3.766773661873188*^9, 
   3.766773704055662*^9}, 3.7667737528525476`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "\[Equal]", 
   RowBox[{
    OverscriptBox[
     OverscriptBox["\[CapitalLambda]", "^"], 
     RowBox[{"-", "1"}]], "\[CenterDot]", 
    OverscriptBox["L", "^"]}]}], "//", "\[FilledSquare]"}]], "Input",
 CellChangeTimes->{{3.7667734515692186`*^9, 3.766773462208437*^9}, {
   3.766773497074498*^9, 3.7667735217069416`*^9}, 3.766773558133006*^9, {
   3.766773591142664*^9, 3.7667735934514675`*^9}, {3.766773661873188*^9, 
   3.7667737116996756`*^9}, 3.766773753382949*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]", "\[Equal]", 
   RowBox[{"q", "-", 
    RowBox[{"M", " ", 
     RowBox[{
      OverscriptBox["m", 
       RowBox[{"-", "1"}]], "\[CenterDot]", "v"}]}]}]}], "//", 
  "\[FilledSquare]"}]], "Input",
 CellChangeTimes->{{3.7667734515692186`*^9, 3.766773462208437*^9}, {
   3.766773497074498*^9, 3.7667735217069416`*^9}, 3.766773558133006*^9, {
   3.766773591142664*^9, 3.7667735934514675`*^9}, {3.766773661873188*^9, 
   3.7667737116996756`*^9}, 3.7667737540225496`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"v", "\[Equal]", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["u", "\[Transpose]"], "\[CenterDot]", 
      OverscriptBox[
       OverscriptBox["L", "^"], 
       RowBox[{"-", "1"}]], "\[CenterDot]", 
      OverscriptBox[
       OverscriptBox["\[Delta]", "^"], 
       RowBox[{"-", "1"}]]}], ")"}], "\[Transpose]"]}], "//", 
  "\[FilledSquare]"}]], "Input",
 CellChangeTimes->{{3.7667734515692186`*^9, 3.766773462208437*^9}, {
   3.766773497074498*^9, 3.7667735217069416`*^9}, 3.766773558133006*^9, {
   3.766773591142664*^9, 3.7667735934514675`*^9}, {3.766773661873188*^9, 
   3.7667737029636602`*^9}, 3.7667737521037464`*^9}],

Cell[TextData[{
 "Check if the vielbein ",
 Cell[BoxData[
  FormBox["L", TraditionalForm]],
  FormatType->"TraditionalForm"],
 " is a proper one,"
}], "Text",
 CellChangeTimes->{{3.766856122630254*^9, 3.7668562056692*^9}, {
  3.766997104082475*^9, 3.7669971052368755`*^9}, {3.767016321909485*^9, 
  3.7670163296782985`*^9}, {3.767106466436833*^9, 3.7671064735036454`*^9}, {
  3.7671122973251576`*^9, 3.767112318104394*^9}}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"ValueQ", "[", "g", "]"}], "\[And]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Norm", "[", "v", "]"}], "\[GreaterEqual]", "1"}], "\[Or]", 
      RowBox[{
       RowBox[{"Im", "@", "M"}], "\[NotEqual]", "0"}], "\[Or]", 
      RowBox[{"Not", "@", 
       RowBox[{"PositiveDefiniteMatrixQ", "@", 
        OverscriptBox["\[DoubleStruckF]", "^"]}]}]}], ")"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<|v| = \>\"", ",", 
     RowBox[{"Norm", "[", "v", "]"}], ",", "\"\<\\n\>\"", ",", 
     "\[IndentingNewLine]", "\"\<M = \>\"", ",", "M", ",", "\"\<\\n\>\"", ",",
      "\[IndentingNewLine]", 
     "\"\<\!\(\*OverscriptBox[\(\[DoubleStruckF]\), \(^\)]\) positive \
definite: \>\"", ",", 
     RowBox[{"PositiveDefiniteMatrixQ", "@", 
      OverscriptBox["\[DoubleStruckF]", "^"]}]}], "\[IndentingNewLine]", 
    "]"}], ",", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"ValueQ", "[", "g", "]"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
       OverscriptBox["\[Delta]", "^"], "\[CenterDot]", "v"}], "<", "1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", "v"}], "<", "1"}], "//",
       "\[FilledSquare]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7667734515692186`*^9, 3.766773462208437*^9}, {
   3.766773497074498*^9, 3.7667735217069416`*^9}, 3.766773558133006*^9, {
   3.766773591142664*^9, 3.7667735934514675`*^9}, {3.766773661873188*^9, 
   3.7667736792048187`*^9}, {3.7667745635391717`*^9, 3.766774740849083*^9}, {
   3.766907377443858*^9, 3.766907381250265*^9}, 3.7669284218040514`*^9, {
   3.7669285107342076`*^9, 3.766928525023833*^9}, {3.7669307864431067`*^9, 
   3.766930787379108*^9}, {3.766930821168767*^9, 3.7669308445220084`*^9}, 
   3.766930901493308*^9, 3.7669316096097517`*^9, {3.766934161487917*^9, 
   3.766934174810341*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["At this point, we do not have a square root (!)", "Subsubsection",
 CellChangeTimes->{{3.639022799532138*^9, 3.6390229201827497`*^9}, {
   3.639034396360965*^9, 3.639034397172166*^9}, {3.639035696748049*^9, 
   3.6390357208188906`*^9}, {3.639558353097722*^9, 3.6395583673249474`*^9}, {
   3.7666705570149546`*^9, 3.7666705570149546`*^9}, 3.7667730020700293`*^9, {
   3.7668022925996857`*^9, 3.76680231224012*^9}, {3.76680310383231*^9, 
   3.7668031076855173`*^9}, {3.7668492036969795`*^9, 3.766849216832203*^9}, {
   3.766851146481592*^9, 3.766851164624424*^9}, {3.76685675786837*^9, 
   3.7668567580555696`*^9}, {3.7668568532937374`*^9, 3.766856903245025*^9}, {
   3.767009878541724*^9, 3.7670098887441425`*^9}, 3.767016312923869*^9, {
   3.767097222923401*^9, 3.767097225388205*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]n", "\[Equal]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalNu]", " ", 
        OverscriptBox["e", 
         RowBox[{"-", "1"}]]}], "+", 
       RowBox[{"M", 
        OverscriptBox["m", 
         RowBox[{"-", "1"}]]}]}], ")"}], "\[CenterDot]", "v"}], "+", "\[Mu]", 
    "-", "\[Nu]"}]}], "//", "\[FilledSquare]"}]], "Input",
 CellChangeTimes->{{3.767105800343338*^9, 3.7671058197653723`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]n", "\[NotEqual]", "0"}], "//", 
  "\[FilledSquare]"}]], "Input",
 CellChangeTimes->{{3.766802218983156*^9, 3.766802220777159*^9}, 
   3.766802260713229*^9, {3.7668023671366167`*^9, 3.766802367511017*^9}, {
   3.7670098471544695`*^9, 3.76700985311368*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
    OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", 
    RowBox[{"(", 
     RowBox[{"m", "\[CenterDot]", 
      OverscriptBox["e", 
       RowBox[{"-", "1"}]]}], ")"}]}], "\[NotEqual]", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
      OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", 
      RowBox[{"(", 
       RowBox[{"m", "\[CenterDot]", 
        OverscriptBox["e", 
         RowBox[{"-", "1"}]]}], ")"}]}], ")"}], "\[Transpose]"]}], "//", 
  "\[FilledSquare]"}]], "Input",
 CellChangeTimes->{{3.766802340195369*^9, 3.7668023462325797`*^9}, {
  3.7668028972723475`*^9, 3.7668029089723682`*^9}, {3.767009856826486*^9, 
  3.7670098576376877`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Congruence ",
 Cell[BoxData[
  OverscriptBox["B", "^"]],
  CellChangeTimes->{{3.6390363358499713`*^9, 3.6390363719952345`*^9}, 
    3.6395114370257325`*^9, 3.7207138440240793`*^9, 3.721212990098269*^9, 
    3.7212140579058757`*^9, {3.766670532257711*^9, 3.7666705561257524`*^9}}],
 " (where ",
 Cell[BoxData[
  OverscriptBox["B", "^"]],
  CellChangeTimes->{{3.6390363358499713`*^9, 3.6390363719952345`*^9}, 
    3.6395114370257325`*^9, 3.7207138440240793`*^9, 3.721212990098269*^9, 
    3.7212140579058757`*^9, {3.766670532257711*^9, 3.7666705561257524`*^9}}],
 " is the spatial part of ",
 Cell[BoxData["S"],
  CellChangeTimes->{{3.6390363358499713`*^9, 3.6390363719952345`*^9}, 
    3.6395114370257325`*^9, 3.7207138440240793`*^9, 3.721212990098269*^9, 
    3.7212140579058757`*^9, {3.766670532257711*^9, 3.7666705561257524`*^9}}],
 " that is pulled by ",
 Cell[BoxData["e"],
  CellChangeTimes->{{3.6390363358499713`*^9, 3.6390363719952345`*^9}, 
    3.6395114370257325`*^9, 3.7207138440240793`*^9, 3.721212990098269*^9, 
    3.7212140579058757`*^9, {3.766670532257711*^9, 3.7666705561257524`*^9}}],
 ")"
}], "Subsubsection",
 CellChangeTimes->{{3.639022799532138*^9, 3.6390229201827497`*^9}, {
   3.639034396360965*^9, 3.639034397172166*^9}, {3.639035696748049*^9, 
   3.6390357208188906`*^9}, {3.639558353097722*^9, 3.6395583673249474`*^9}, {
   3.7666705570149546`*^9, 3.7666705570149546`*^9}, 3.7667730020700293`*^9, {
   3.7668567889436245`*^9, 3.7668567893804255`*^9}, {3.7670162768566055`*^9, 
   3.767016296044639*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   OverscriptBox["B", "^"], "\[Equal]", 
   RowBox[{
    OverscriptBox["e", 
     RowBox[{"-", "1"}]], "\[CenterDot]", 
    OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], "\[Equal]", 
   RowBox[{
    OverscriptBox["e", 
     RowBox[{"-", "1"}]], "\[CenterDot]", 
    OverscriptBox["L", "^"]}]}], "//", "\[FilledSquare]"}]], "Input",
 CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
   3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
   3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
   3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
   3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
   3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
   3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
   3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
   3.638985266221528*^9}, {3.638985306235598*^9, 3.6389853211492243`*^9}, {
   3.639022986670067*^9, 3.6390229977928863`*^9}, {3.6390284176347685`*^9, 
   3.6390284191791716`*^9}, {3.6390287560617633`*^9, 
   3.6390287731749935`*^9}, {3.6390292443894215`*^9, 3.6390292459806237`*^9}, 
   3.6390292792242823`*^9, {3.6390321293982882`*^9, 3.6390321362779007`*^9}, {
   3.639033191288848*^9, 3.6390332008672647`*^9}, {3.6390334943817806`*^9, 
   3.639033494990182*^9}, {3.639035547486986*^9, 3.639035547752187*^9}, {
   3.6390357303193073`*^9, 3.6390357680089736`*^9}, {3.639035814777856*^9, 
   3.6390358614531384`*^9}, {3.639035935553268*^9, 3.6390359358964686`*^9}, {
   3.63912481194318*^9, 3.639124814205184*^9}, {3.639511285159466*^9, 
   3.6395112883106713`*^9}, 3.720713825569247*^9, {3.721212990051469*^9, 
   3.721212990051469*^9}, 3.7212140578746758`*^9, {3.7666705561101527`*^9, 
   3.766670576530589*^9}, {3.767009954311057*^9, 3.767009967867481*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox[
     OverscriptBox["B", "^"], "\[Transpose]"], "\[CenterDot]", 
    OverscriptBox["\[DoubleStruckG]", "^"], "\[CenterDot]", 
    OverscriptBox["B", "^"]}], "\[Equal]", 
   RowBox[{
    SuperscriptBox[
     OverscriptBox["L", "^"], "\[Transpose]"], "\[CenterDot]", 
    OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
    OverscriptBox["L", "^"]}], "\[Equal]", 
   RowBox[{
    OverscriptBox["\[DoubleStruckF]", "^"], "+", 
    RowBox[{"u", "\[CenterDot]", 
     SuperscriptBox["u", "\[Transpose]"]}]}]}], "//", 
  "\[FilledSquare]"}]], "Input",
 CellChangeTimes->{{3.7666729890052533`*^9, 3.7666730638955965`*^9}, {
  3.767009985386312*^9, 3.7670099905655212`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Lorentz transformation in terms of ",
 Cell[BoxData[
  FormBox["f", TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.639022799532138*^9, 3.639022935798377*^9}, {
  3.6390315527900753`*^9, 3.6390315737565126`*^9}, {3.639033179432827*^9, 
  3.639033183395234*^9}, {3.6390354091459436`*^9, 3.639035470298051*^9}, {
  3.7666731428247395`*^9, 3.766673143807541*^9}, {3.766856797102439*^9, 
  3.7668568390977125`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[Lambda]", 
    RowBox[{"-", "2"}]], "\[Equal]", "x"}], "//", 
  "\[FilledSquare]"}]], "Input",
 CellChangeTimes->{{3.6389861120550137`*^9, 3.6389862536252623`*^9}, {
   3.638986308506159*^9, 3.6389863551190405`*^9}, 3.6389863890647*^9, {
   3.638986441558792*^9, 3.6389864732268476`*^9}, {3.63898757897239*^9, 
   3.638987579830392*^9}, {3.6389893592911167`*^9, 3.638989363503124*^9}, {
   3.63902297160044*^9, 3.6390230020828934`*^9}, 3.639028687499643*^9, {
   3.6390287345805254`*^9, 3.639028735313727*^9}, {3.639028773564994*^9, 
   3.639028792472227*^9}, {3.6390315776097193`*^9, 3.63903182323215*^9}, {
   3.6390335024625945`*^9, 3.6390335206210265`*^9}, {3.6390345635464582`*^9, 
   3.6390345661048627`*^9}, {3.639035494462493*^9, 3.6390355588750067`*^9}, {
   3.639035939016474*^9, 3.6390359392036743`*^9}, {3.6390360413682537`*^9, 
   3.6390360539574757`*^9}, 3.6395114232353086`*^9, 3.7207138301868553`*^9, 
   3.7212140578746758`*^9, 3.727455238442978*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "\[Equal]", 
   RowBox[{
    OverscriptBox["m", 
     RowBox[{"-", "1"}]], "\[CenterDot]", 
    OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", 
    OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], "\[Equal]", 
   RowBox[{"(", 
    RowBox[{
     OverscriptBox["I", "^"], "+", 
     RowBox[{
      SuperscriptBox["\[Lambda]", "2"], 
      RowBox[{"\[DoubleStruckN]", "\[CenterDot]", 
       SuperscriptBox["\[DoubleStruckN]", "\[Transpose]"], "\[CenterDot]", 
       OverscriptBox["\[DoubleStruckF]", "^"]}]}]}], ")"}]}], "//", 
  "\[FilledSquare]"}]], "Input",
 CellChangeTimes->{{3.6389861120550137`*^9, 3.6389862536252623`*^9}, {
   3.638986308506159*^9, 3.6389863551190405`*^9}, 3.6389863890647*^9, {
   3.638986441558792*^9, 3.6389864732268476`*^9}, {3.63898757897239*^9, 
   3.638987579830392*^9}, {3.6389893592911167`*^9, 3.638989363503124*^9}, {
   3.63902297160044*^9, 3.6390230020828934`*^9}, 3.639028687499643*^9, {
   3.6390287345805254`*^9, 3.639028735313727*^9}, {3.639028773564994*^9, 
   3.639028792472227*^9}, {3.6390315776097193`*^9, 3.63903182323215*^9}, {
   3.6390335024625945`*^9, 3.6390335206210265`*^9}, {3.6390345635464582`*^9, 
   3.6390345661048627`*^9}, {3.639035494462493*^9, 3.6390355588750067`*^9}, {
   3.639035939016474*^9, 3.6390359392036743`*^9}, {3.6390360413682537`*^9, 
   3.6390360539574757`*^9}, {3.6395114232353086`*^9, 3.63951142437411*^9}, 
   3.7207138323240585`*^9, {3.721212990067069*^9, 3.721212990067069*^9}, 
   3.7212140578746758`*^9, {3.766670576530589*^9, 3.766670576530589*^9}, 
   3.7670100202367735`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["\[DoubleStruckF]", "^"], "\[CenterDot]", "Q"}], "\[Equal]", 
   RowBox[{
    SuperscriptBox["Q", "\[Transpose]"], "\[CenterDot]", 
    OverscriptBox["\[DoubleStruckF]", "^"]}]}], "//", 
  "\[FilledSquare]"}]], "Input",
 CellChangeTimes->{{3.6389861120550137`*^9, 3.6389862536252623`*^9}, {
   3.638986308506159*^9, 3.6389863551190405`*^9}, 3.6389863890647*^9, {
   3.638986441558792*^9, 3.6389864732268476`*^9}, {3.63898757897239*^9, 
   3.638987579830392*^9}, {3.6389893592911167`*^9, 3.638989363503124*^9}, {
   3.63902297160044*^9, 3.6390230020828934`*^9}, 3.639028687499643*^9, {
   3.6390287345805254`*^9, 3.639028735313727*^9}, {3.639028773564994*^9, 
   3.639028792472227*^9}, {3.6390315776097193`*^9, 3.63903182323215*^9}, {
   3.6390335024625945`*^9, 3.6390335206210265`*^9}, {3.6390345635464582`*^9, 
   3.6390345661048627`*^9}, {3.639035494462493*^9, 3.6390355588750067`*^9}, {
   3.639035939016474*^9, 3.6390359392036743`*^9}, {3.6390360413682537`*^9, 
   3.6390360539574757`*^9}, {3.6395114232353086`*^9, 
   3.6395114273069153`*^9}, {3.6395573557255707`*^9, 
   3.6395573631199837`*^9}, {3.639557438483716*^9, 3.6395574387021165`*^9}, 
   3.7207138368636665`*^9, {3.7212129900826693`*^9, 3.7212129900826693`*^9}, 
   3.721214057890276*^9, {3.7666706756687627`*^9, 3.7666706756687627`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox[
     OverscriptBox["B", "^"], "\[Transpose]"], "\[CenterDot]", 
    OverscriptBox["\[DoubleStruckG]", "^"], "\[CenterDot]", 
    OverscriptBox["B", "^"]}], "\[Equal]", 
   RowBox[{
    OverscriptBox["\[DoubleStruckF]", "^"], "\[CenterDot]", "Q"}], "\[Equal]", 
   RowBox[{
    OverscriptBox["\[DoubleStruckF]", "^"], "+", 
    RowBox[{"u", "\[CenterDot]", 
     SuperscriptBox["u", "\[Transpose]"]}]}]}], "//", 
  "\[FilledSquare]"}]], "Input",
 CellChangeTimes->{{3.6389861120550137`*^9, 3.6389862536252623`*^9}, {
   3.638986308506159*^9, 3.6389863551190405`*^9}, 3.6389863890647*^9, {
   3.638986441558792*^9, 3.6389864732268476`*^9}, {3.63898757897239*^9, 
   3.638987579830392*^9}, {3.6389893592911167`*^9, 3.638989363503124*^9}, {
   3.63902297160044*^9, 3.6390230020828934`*^9}, 3.639028687499643*^9, {
   3.6390287345805254`*^9, 3.639028735313727*^9}, {3.639028773564994*^9, 
   3.639028792472227*^9}, {3.6390315776097193`*^9, 3.63903182323215*^9}, {
   3.6390335024625945`*^9, 3.6390335206210265`*^9}, {3.6390345635464582`*^9, 
   3.6390345661048627`*^9}, {3.639035494462493*^9, 3.6390355588750067`*^9}, {
   3.639035939016474*^9, 3.6390359392036743`*^9}, {3.6390360413682537`*^9, 
   3.6390360539574757`*^9}, {3.6395114232353086`*^9, 
   3.6395114273069153`*^9}, {3.6395573652727876`*^9, 3.6395573712163982`*^9}, 
   3.6395574389673166`*^9, 3.7207138402488728`*^9, {3.7212129900826693`*^9, 
   3.7212129900826693`*^9}, 3.721214057890276*^9, {3.721236370457145*^9, 
   3.7212363739515514`*^9}, {3.7666705561101527`*^9, 
   3.7666705561101527`*^9}, {3.766670659257534*^9, 3.766670675684363*^9}, 
   3.7670100520296288`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Relations between ",
 Cell[BoxData[
  OverscriptBox["D", "^"]],
  CellChangeTimes->{{3.6390363358499713`*^9, 3.6390363719952345`*^9}, 
    3.6395114370257325`*^9, 3.7207138440240793`*^9, 3.721212990098269*^9, 
    3.7212140579058757`*^9, {3.766670532257711*^9, 3.7666705561257524`*^9}}],
 " and ",
 Cell[BoxData[
  OverscriptBox["B", "^"]],
  CellChangeTimes->{{3.6390363358499713`*^9, 3.6390363719952345`*^9}, 
    3.6395114370257325`*^9, 3.7207138440240793`*^9, 3.721212990098269*^9, 
    3.7212140579058757`*^9, {3.766670532257711*^9, 3.7666705561257524`*^9}}]
}], "Subsubsection",
 CellChangeTimes->{{3.639022799532138*^9, 3.639022935798377*^9}, {
   3.6390315527900753`*^9, 3.6390315737565126`*^9}, {3.639033179432827*^9, 
   3.639033183395234*^9}, {3.639035399271126*^9, 3.639035405448737*^9}, {
   3.639035624083121*^9, 3.639035690991638*^9}, {3.766673083629631*^9, 
   3.766673135711127*^9}, 3.766769439620124*^9, {3.767016266201787*^9, 
   3.7670162694465923`*^9}, {3.7671089169657354`*^9, 3.7671089259045515`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   OverscriptBox["B", "^"], "\[Equal]", 
   RowBox[{
    OverscriptBox["D", "^"], "\[CenterDot]", "Q"}]}], "//", 
  "\[FilledSquare]"}]], "Input",
 CellChangeTimes->{{3.6390363358499713`*^9, 3.6390363719952345`*^9}, 
   3.6395114370257325`*^9, 3.7207138440240793`*^9, 3.721212990098269*^9, 
   3.7212140579058757`*^9, {3.766670532257711*^9, 3.7666705561257524`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   OverscriptBox["Dg", "^"], "\[Equal]", 
   RowBox[{
    OverscriptBox["Q", 
     RowBox[{"-", "1"}]], "\[CenterDot]", 
    OverscriptBox[
     OverscriptBox["D", "^"], 
     RowBox[{"-", "1"}]]}]}], "//", "\[FilledSquare]"}]], "Input",
 CellChangeTimes->{{3.6390363358499713`*^9, 3.6390363719952345`*^9}, 
   3.6395114370257325`*^9, {3.7207138465044837`*^9, 3.7207138551780987`*^9}, 
   3.721212990098269*^9, 3.7212140579058757`*^9, 3.72745593803103*^9, {
   3.766670532257711*^9, 3.766670532257711*^9}, {3.766774096411951*^9, 
   3.7667741023087616`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The determinants of ",
 Cell[BoxData["S"],
  CellChangeTimes->{{3.6390363358499713`*^9, 3.6390363719952345`*^9}, 
    3.6395114370257325`*^9, 3.7207138440240793`*^9, 3.721212990098269*^9, 
    3.7212140579058757`*^9, {3.766670532257711*^9, 3.7666705561257524`*^9}}],
 ", ",
 Cell[BoxData[
  OverscriptBox["D", "^"]],
  CellChangeTimes->{{3.6390363358499713`*^9, 3.6390363719952345`*^9}, 
    3.6395114370257325`*^9, 3.7207138440240793`*^9, 3.721212990098269*^9, 
    3.7212140579058757`*^9, {3.766670532257711*^9, 3.7666705561257524`*^9}}],
 " and ",
 Cell[BoxData[
  OverscriptBox["B", "^"]],
  CellChangeTimes->{{3.6390363358499713`*^9, 3.6390363719952345`*^9}, 
    3.6395114370257325`*^9, 3.7207138440240793`*^9, 3.721212990098269*^9, 
    3.7212140579058757`*^9, {3.766670532257711*^9, 3.7666705561257524`*^9}}]
}], "Subsubsection",
 CellChangeTimes->{{3.721287615579625*^9, 3.721287616578027*^9}, {
   3.721386727894314*^9, 3.7213867303435135`*^9}, {3.767016865414439*^9, 
   3.7670168973164954`*^9}, 3.767106764194556*^9, {3.7671089421597795`*^9, 
   3.7671089430177813`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Det", "@", "S"}], "\[Equal]", 
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", "d"], "[", "S", "]"}]}], "//", 
  "\[FilledSquare]"}]], "Input",
 CellChangeTimes->{{3.7212876212268353`*^9, 3.7212877974135447`*^9}, 
   3.7213867031683135`*^9, {3.727455240205781*^9, 3.7274552425145845`*^9}, {
   3.766670532288911*^9, 3.7666705561257524`*^9}, {3.7668492690610943`*^9, 
   3.766849269934696*^9}, 3.76692737890942*^9, {3.7669315290668106`*^9, 
   3.7669315304708133`*^9}, {3.7671089734066343`*^9, 3.7671089870410585`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ReturnIndicator]", "\[Equal]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "d"], "[", 
     OverscriptBox["D", "^"], "]"}], "+", 
    RowBox[{
     FractionBox["M", 
      RowBox[{"\[CapitalNu]", " ", "\[Lambda]"}]], 
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"d", "-", "1"}]], "[", 
      OverscriptBox["B", "^"], "]"}]}]}], "\[Equal]", 
   RowBox[{
    FractionBox["M", 
     RowBox[{"\[CapitalNu]", " ", "\[Lambda]"}]], 
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", 
      RowBox[{"d", "-", "1"}]], "[", 
     OverscriptBox["B", "^"], "]"}]}]}], "//", "\[FilledSquare]"}]], "Input",
 CellChangeTimes->{{3.7212876212268353`*^9, 3.7212877974135447`*^9}, 
   3.7213867031683135`*^9, {3.727455240205781*^9, 3.7274552425145845`*^9}, {
   3.766670532288911*^9, 3.7666705561257524`*^9}, {3.7668492690610943`*^9, 
   3.766849269934696*^9}, {3.76692737890942*^9, 3.7669273807658234`*^9}, {
   3.766931254896329*^9, 3.7669312595451374`*^9}, 3.7671089723770328`*^9, 
   3.767109032359138*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ReturnIndicator]", "\[Equal]", 
   RowBox[{
    FractionBox["M", 
     RowBox[{"\[CapitalNu]", " ", "\[Lambda]"}]], 
    RowBox[{"Det", "[", 
     OverscriptBox["B", "^"], "]"}]}], "\[Equal]", 
   RowBox[{
    FractionBox["M", 
     RowBox[{"\[CapitalNu]", " ", "\[Lambda]"}]], 
    RowBox[{"Det", "[", 
     RowBox[{
      OverscriptBox["D", "^"], "\[CenterDot]", "Q"}], "]"}]}]}], "//", 
  "\[FilledSquare]"}]], "Input",
 CellChangeTimes->{{3.7212876212268353`*^9, 3.7212877974135447`*^9}, 
   3.7213867031683135`*^9, {3.727455240205781*^9, 3.7274552425145845`*^9}, {
   3.766670532288911*^9, 3.7666705561257524`*^9}, {3.7668492690610943`*^9, 
   3.766849269934696*^9}, {3.76692737890942*^9, 3.766927383168227*^9}, 
   3.7671089597254105`*^9, 3.7671090349955425`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Det", "[", "Q", "]"}], "\[Equal]", 
   SuperscriptBox["\[Lambda]", "2"]}], "//", "\[FilledSquare]"}]], "Input",
 CellChangeTimes->{{3.7212876212268353`*^9, 3.7212877974135447`*^9}, 
   3.7213867031683135`*^9, {3.727455243107386*^9, 3.7274552442149878`*^9}, {
   3.766670532288911*^9, 3.766670532288911*^9}, 3.7669273851026306`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Det", "@", "S"}], "\[Equal]", " ", 
   RowBox[{
    FractionBox[
     RowBox[{"M", " ", "\[Lambda]"}], "\[CapitalNu]"], 
    RowBox[{"Det", "[", 
     OverscriptBox["D", "^"], "]"}]}]}], "//", "\[FilledSquare]"}]], "Input",
 CellChangeTimes->{{3.7212876212268353`*^9, 3.7212877974135447`*^9}, 
   3.7213867031683135`*^9, {3.727455243107386*^9, 3.7274552442149878`*^9}, {
   3.766670532288911*^9, 3.766670532288911*^9}, {3.7669273851026306`*^9, 
   3.766927386943434*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"Det", "@", "S"}]], "\[Equal]", " ", 
   RowBox[{
    FractionBox["\[CapitalNu]", 
     RowBox[{"M", " ", "\[Lambda]"}]], 
    RowBox[{"Det", "[", 
     OverscriptBox[
      OverscriptBox["D", "^"], 
      RowBox[{"-", "1"}]], "]"}]}]}], "//", "\[FilledSquare]"}]], "Input",
 CellChangeTimes->{{3.7212876212268353`*^9, 3.7212877974135447`*^9}, 
   3.7213867031683135`*^9, {3.727455243107386*^9, 3.7274552442149878`*^9}, {
   3.766670532288911*^9, 3.766670532288911*^9}, {3.7669273851026306`*^9, 
   3.766927386943434*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The decomposition of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["e", "n"], "(", "S", ")"}], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.639022799532138*^9, 3.639022951008404*^9}, {
   3.6390230127065125`*^9, 3.6390230157173176`*^9}, {3.639030730959632*^9, 
   3.6390307333464365`*^9}, {3.6390314491424932`*^9, 3.639031459110911*^9}, {
   3.639550362030546*^9, 3.6395504056950235`*^9}, {3.720805332825221*^9, 
   3.720805346710245*^9}, 3.766852625119871*^9, {3.7670169161925287`*^9, 
   3.767016939077769*^9}, {3.7670966377337313`*^9, 3.7670966377337313`*^9}}],

Cell[TextData[{
 "The identities below are modified step-by-step (with minimal changes \
between two consecutive equations). The derivations are done in several \
branches. The last branch contains the expression for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"N", "\[InvisibleSpace]", 
    RowBox[{
     SubscriptBox["e", "n"], "(", "S", ")"}]}], TraditionalForm]],
  CellChangeTimes->{{3.6390274645366945`*^9, 3.6390274674851*^9}, {
    3.6390275202599926`*^9, 3.639027539682027*^9}, 3.6390276035797386`*^9, {
    3.6390276511130223`*^9, 3.6390277573024087`*^9}, {3.6390277989700823`*^9, 
    3.639027799297683*^9}, {3.6390279279999084`*^9, 3.639028080614977*^9}, {
    3.639028114389036*^9, 3.639028119427845*^9}, {3.639028191312771*^9, 
    3.639028192950774*^9}, {3.639029453741789*^9, 3.6390295625987797`*^9}, {
    3.639029607074458*^9, 3.639029932069829*^9}, {3.6390301393941927`*^9, 
    3.63903017745826*^9}}],
 " that is varyed to get EoM."
}], "Text",
 CellChangeTimes->{{3.76685474236423*^9, 3.7668547547974515`*^9}, {
  3.766854884270079*^9, 3.7668550214723206`*^9}, {3.7670169559257984`*^9, 
  3.767016961978609*^9}, {3.767017020073111*^9, 3.7670170652351904`*^9}, {
  3.767096720507477*^9, 3.767096734079501*^9}, {3.767110320662547*^9, 
  3.767110320662547*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "The main expressions equal to ",
 Cell[BoxData[
  FormBox[
   FrameBox[
    RowBox[{"N", "\[InvisibleSpace]", 
     RowBox[{
      SubscriptBox["e", "n"], "(", "S", ")"}]}]], TraditionalForm]],
  CellChangeTimes->{{3.6390274645366945`*^9, 3.6390274674851*^9}, {
    3.6390275202599926`*^9, 3.639027539682027*^9}, 3.6390276035797386`*^9, {
    3.6390276511130223`*^9, 3.6390277573024087`*^9}, {3.6390277989700823`*^9, 
    3.639027799297683*^9}, {3.6390279279999084`*^9, 3.639028080614977*^9}, {
    3.639028114389036*^9, 3.639028119427845*^9}, {3.639028191312771*^9, 
    3.639028192950774*^9}, {3.639029453741789*^9, 3.6390295625987797`*^9}, {
    3.639029607074458*^9, 3.639029932069829*^9}, {3.6390301393941927`*^9, 
    3.63903017745826*^9}}]
}], "Subsubsection",
 CellChangeTimes->{{3.639022799532138*^9, 3.639022951008404*^9}, {
   3.6390230127065125`*^9, 3.6390230239229317`*^9}, 3.639030048695634*^9, {
   3.6390301863502755`*^9, 3.6390301921378856`*^9}, {3.639134237657823*^9, 
   3.6391342402162275`*^9}, {3.7209848182013073`*^9, 
   3.7209848182013073`*^9}, {3.767016969825423*^9, 3.767016986002651*^9}, {
   3.767096636392129*^9, 3.767096636392129*^9}, {3.767096798585614*^9, 
   3.767096798928815*^9}, {3.7671103215361485`*^9, 3.7671103215361485`*^9}}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"Not", "@", 
    RowBox[{"ValueQ", "[", "g", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Text", "[", "\"\<Established  \>\"", "]"}], "\[CapitalNu]", " ", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", "S", "]"}], 
     RowBox[{"Text", "[", "\"\<:\>\"", "]"}]}], "//", "\[FilledSquare]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7668494903318834`*^9, 3.766849500705901*^9}, {
   3.7669178970466805`*^9, 3.7669178986690836`*^9}, {3.766928595333156*^9, 
   3.7669288210655527`*^9}, {3.7669289013588934`*^9, 
   3.7669289062105026`*^9}, {3.76692922931907*^9, 3.7669293307348475`*^9}, {
   3.7669294092653856`*^9, 3.766929410840988*^9}, {3.766977883640833*^9, 
   3.7669779086944766`*^9}, 3.7669875568080144`*^9, {3.766993320965251*^9, 
   3.766993326877651*^9}, {3.766997237618476*^9, 3.7669972803624763`*^9}, {
   3.767092983692399*^9, 3.767092985502002*^9}, 3.7670976084332004`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      OverscriptBox["B", "^"], "]"}]]}], "+", 
   RowBox[{"u0", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"n", "-", "1"}]], "[", 
      OverscriptBox["B", "^"], "]"}]]}], "+", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "1"}], "n"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"k", "-", "1"}]], 
     FrameBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", 
        RowBox[{"n", "-", "k"}]], "[", 
       OverscriptBox["B", "^"], "]"}]], 
     RowBox[{
      SuperscriptBox["u", "\[Transpose]"], "\[CenterDot]", 
      OverscriptBox[
       OverscriptBox["B", "^"], 
       RowBox[{"k", "-", "1"}]], "\[CenterDot]", 
      RowBox[{"(", 
       RowBox[{"q", "-", "\[Nu]"}], ")"}]}]}]}]}], "//", 
  "\[FilledSquare]$NEn"}]], "Input",
 CellFrame->True,
 CellChangeTimes->{{3.6390293375215845`*^9, 3.63902944881218*^9}, {
   3.639029479513034*^9, 3.639029483475441*^9}, {3.6390295517567606`*^9, 
   3.639029600694047*^9}, {3.6390296886938014`*^9, 3.6390296898950033`*^9}, 
   3.6390306140406265`*^9, 3.639034059024772*^9, {3.6390341456117244`*^9, 
   3.6390341580449467`*^9}, 3.6390342515515103`*^9, 3.6390342854915695`*^9, {
   3.639034679205061*^9, 3.6390346874262757`*^9}, 3.639034727487146*^9, {
   3.6390347841464453`*^9, 3.639034852724166*^9}, {3.639034894469839*^9, 
   3.6390349087750645`*^9}, {3.720454944299943*^9, 3.720454947747549*^9}, {
   3.7212129901138687`*^9, 3.7212129901138687`*^9}, 3.7212138402046747`*^9, 
   3.72121976458389*^9, 3.7212198542060475`*^9, 3.721219924718171*^9, 
   3.7274550624020567`*^9, 3.727455330834944*^9, {3.7666705561257524`*^9, 
   3.7666705561413527`*^9}, 3.766769267427021*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      OverscriptBox["D", "^"], "]"}]]}], "+", 
   RowBox[{"u0", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"n", "-", "1"}]], "[", 
      OverscriptBox["B", "^"], "]"}]]}], "+", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "1"}], "n"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"k", "-", "1"}]], 
     FrameBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", 
        RowBox[{"n", "-", "k"}]], "[", 
       OverscriptBox["B", "^"], "]"}]], 
     RowBox[{
      SuperscriptBox["u", "\[Transpose]"], "\[CenterDot]", 
      OverscriptBox[
       OverscriptBox["B", "^"], 
       RowBox[{"k", "-", "1"}]], "\[CenterDot]", "\[CapitalDelta]n"}]}]}]}], "//",
   "\[FilledSquare]$NEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.7212129901138687`*^9, 3.7212129901138687`*^9}, 
   3.7212138402046747`*^9, 3.72121976458389*^9, 3.7212198542060475`*^9, 
   3.721219924718171*^9, 3.7274550631820583`*^9, {3.766670532288911*^9, 
   3.766670556156953*^9}, 3.7667692682538223`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      OverscriptBox["D", "^"], "]"}]]}], "+", 
   RowBox[{"u0", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"n", "-", "1"}]], "[", 
      OverscriptBox["B", "^"], "]"}]]}], "+", 
   FrameBox[
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
     RowBox[{
      OverscriptBox["B", "^"], "+", 
      RowBox[{"\[CapitalDelta]n", "\[CenterDot]", 
       SuperscriptBox["u", "\[Transpose]"]}]}], "]"}]], "-", 
   FrameBox[
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
     OverscriptBox["B", "^"], "]"}]]}], "//", 
  "\[FilledSquare]$NEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391248849825087`*^9}, 
   3.7212129901138687`*^9, 3.7212138402202744`*^9, 3.72121976459949*^9, 
   3.7212198542216473`*^9, 3.721219924718171*^9, 3.727455063899659*^9, {
   3.766670532304511*^9, 3.766670556156953*^9}, {3.766769269049424*^9, 
   3.7667692707810273`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      OverscriptBox["B", "^"], "]"}]]}], "+", 
   RowBox[{
    SuperscriptBox["\[Lambda]", 
     RowBox[{"-", "1"}]], "M", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"n", "-", "1"}]], "[", 
      OverscriptBox["B", "^"], "]"}]]}], "+", 
   RowBox[{"\[Lambda]", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "1"}], "n"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"k", "-", "1"}]], 
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", 
         RowBox[{"n", "-", "k"}]], "[", 
        OverscriptBox["B", "^"], "]"}]], 
      RowBox[{
       SuperscriptBox["\[DoubleStruckN]", "\[Transpose]"], "\[CenterDot]", 
       OverscriptBox["\[DoubleStruckF]", "^"], "\[CenterDot]", 
       OverscriptBox[
        OverscriptBox["B", "^"], 
        RowBox[{"k", "-", "1"}]], "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"q", "-", "\[Nu]"}], ")"}]}]}]}]}]}], "//", 
  "\[FilledSquare]$NEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390283332106204`*^9}, {
   3.6390287750157967`*^9, 3.639028792799828*^9}, {3.6390292188209763`*^9, 
   3.6390292192109766`*^9}, {3.6390292971487136`*^9, 3.639029298474716*^9}, {
   3.639029947155055*^9, 3.639029951663463*^9}, {3.639030588128981*^9, 
   3.6390306140562267`*^9}, {3.639033873368846*^9, 3.639033959106597*^9}, 
   3.63903406895319*^9, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342854915695`*^9, {3.6390345809716887`*^9, 3.6390345833896933`*^9}, {
   3.6390346930734854`*^9, 3.6390347009515*^9}, {3.639034731933154*^9, 
   3.6390347568463974`*^9}, 3.639034807827287*^9, {3.639034859026577*^9, 
   3.639034867980993*^9}, {3.6395573730104012`*^9, 3.639557376270807*^9}, 
   3.6395574392637177`*^9, {3.721212990129469*^9, 3.721212990129469*^9}, 
   3.7212138402202744`*^9, 3.72121976459949*^9, 3.7212198542216473`*^9, 
   3.7212199247337713`*^9, {3.727455244854589*^9, 3.72745524546299*^9}, 
   3.7274553317553453`*^9, {3.766670556156953*^9, 3.766670556172553*^9}, 
   3.766670675684363*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      OverscriptBox["D", "^"], "]"}]]}], "+", 
   RowBox[{
    SuperscriptBox["\[Lambda]", 
     RowBox[{"-", "1"}]], "M", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"n", "-", "1"}]], "[", 
      OverscriptBox["B", "^"], "]"}]]}], "+", 
   RowBox[{"\[Lambda]", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "1"}], "n"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"k", "-", "1"}]], 
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", 
         RowBox[{"n", "-", "k"}]], "[", 
        OverscriptBox["B", "^"], "]"}]], 
      RowBox[{
       SuperscriptBox["\[DoubleStruckN]", "\[Transpose]"], "\[CenterDot]", 
       OverscriptBox["\[DoubleStruckF]", "^"], "\[CenterDot]", 
       OverscriptBox[
        OverscriptBox["B", "^"], 
        RowBox[{"k", "-", "1"}]], "\[CenterDot]", 
       "\[CapitalDelta]n"}]}]}]}]}], "//", "\[FilledSquare]$NEn"}]], "Input",
 CellFrame->True,
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6395573781740103`*^9, 
   3.6395573838992205`*^9}, 3.6395574395289183`*^9, {3.721212990129469*^9, 
   3.721212990129469*^9}, 3.7212138402202744`*^9, 3.7212197646150904`*^9, 
   3.7212198542216473`*^9, 3.7212199247337713`*^9, {3.727455246071391*^9, 
   3.727455246617392*^9}, {3.766670532304511*^9, 3.766670556172553*^9}, 
   3.766670675684363*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    RowBox[{"Det", "[", "e", "]"}], " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      OverscriptBox["D", "^"], "]"}]]}], "+", 
   RowBox[{"M", " ", 
    RowBox[{"Det", "[", "m", "]"}], " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"d", "-", "n"}]], "[", 
      OverscriptBox["Dg", "^"], "]"}]]}], "+", " ", 
   RowBox[{
    RowBox[{"Det", "[", "e", "]"}], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "1"}], "n"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"k", "-", "1"}]], 
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", 
         RowBox[{"n", "-", "k"}]], "[", 
        OverscriptBox["B", "^"], "]"}]], " ", "\[Lambda]", " ", 
      RowBox[{
       SuperscriptBox["\[DoubleStruckN]", "\[Transpose]"], "\[CenterDot]", 
       OverscriptBox["\[DoubleStruckF]", "^"], "\[CenterDot]", 
       OverscriptBox[
        OverscriptBox["B", "^"], 
        RowBox[{"k", "-", "1"}]], "\[CenterDot]", 
       "\[CapitalDelta]n"}]}]}]}]}], "//", "\[FilledSquare]$NdEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.639035001954028*^9, 
   3.6390351529622936`*^9}, {3.639035245423656*^9, 3.6390352548148727`*^9}, {
   3.639036278816271*^9, 3.639036330748762*^9}, {3.6390364157689114`*^9, 
   3.6390364805246253`*^9}, {3.639125145362566*^9, 3.639125145861767*^9}, 
   3.639557401371251*^9, 3.6395574397785187`*^9, {3.721212990129469*^9, 
   3.721212990129469*^9}, {3.7212138303766747`*^9, 3.721213840235874*^9}, 
   3.721213881662675*^9, 3.7212197711203012`*^9, 3.7212198542372475`*^9, 
   3.7212199247337713`*^9, 3.727455247100993*^9, 3.727455940683035*^9, {
   3.766670532304511*^9, 3.766670556172553*^9}, 3.7666706756999626`*^9, {
   3.7667741057251673`*^9, 3.766774107565971*^9}}],

Cell[TextData[{
 StyleBox["Strategy",
  FontWeight->"Bold"],
 ": We should rewrite ",
 Cell[BoxData[
  FormBox[
   RowBox[{"N", "\[InvisibleSpace]", 
    RowBox[{
     SubscriptBox["e", "n"], "(", "S", ")"}]}], TraditionalForm]],
  CellChangeTimes->{{3.6390274645366945`*^9, 3.6390274674851*^9}, {
    3.6390275202599926`*^9, 3.639027539682027*^9}, 3.6390276035797386`*^9, {
    3.6390276511130223`*^9, 3.6390277573024087`*^9}, {3.6390277989700823`*^9, 
    3.639027799297683*^9}, {3.6390279279999084`*^9, 3.639028080614977*^9}, {
    3.639028114389036*^9, 3.639028119427845*^9}, {3.639028191312771*^9, 
    3.639028192950774*^9}, {3.639029453741789*^9, 3.6390295625987797`*^9}, {
    3.639029607074458*^9, 3.639029932069829*^9}, {3.6390301393941927`*^9, 
    3.63903017745826*^9}}],
 " to obtain the equations that contain an isolated ",
 Cell[BoxData[
  FormBox["p", TraditionalForm]]],
 " together with the elemenary symmetric polynomials which are of the form ",
 Cell[BoxData[
  FormBox[
   RowBox[{"N", "\[InvisibleSpace]", 
    RowBox[{
     SubscriptBox["e", "n"], "(", 
     RowBox[{"m", "\[InvisibleSpace]", 
      SuperscriptBox["e", 
       RowBox[{"-", "1"}]]}], ")"}]}], TraditionalForm]]],
 " or ",
 Cell[BoxData[
  FormBox[
   RowBox[{"N", "\[InvisibleSpace]", 
    RowBox[{
     SubscriptBox["e", "n"], "(", 
     RowBox[{"e", "\[InvisibleSpace]", 
      SuperscriptBox["m", 
       RowBox[{"-", "1"}]]}], ")"}]}], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.767025361727791*^9, 3.767025456373157*^9}, {
  3.767096607547679*^9, 3.7670966315093203`*^9}, {3.7670967294150925`*^9, 
  3.767096731053096*^9}, {3.7670968008164177`*^9, 3.767096802953622*^9}, {
  3.76711032237855*^9, 3.767110324640554*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   FrameBox[
    RowBox[{"N", "\[InvisibleSpace]", 
     RowBox[{
      SubscriptBox["e", "n"], "(", "S", ")"}]}]], TraditionalForm]],
  CellChangeTimes->{{3.6390274645366945`*^9, 3.6390274674851*^9}, {
    3.6390275202599926`*^9, 3.639027539682027*^9}, 3.6390276035797386`*^9, {
    3.6390276511130223`*^9, 3.6390277573024087`*^9}, {3.6390277989700823`*^9, 
    3.639027799297683*^9}, {3.6390279279999084`*^9, 3.639028080614977*^9}, {
    3.639028114389036*^9, 3.639028119427845*^9}, {3.639028191312771*^9, 
    3.639028192950774*^9}, {3.639029453741789*^9, 3.6390295625987797`*^9}, {
    3.639029607074458*^9, 3.639029932069829*^9}, {3.6390301393941927`*^9, 
    3.63903017745826*^9}}],
 " ",
 StyleBox["Derivation track 1",
  FontWeight->"Bold"]
}], "Subsubsection",
 CellChangeTimes->{{3.639022799532138*^9, 3.639022951008404*^9}, {
   3.6390230127065125`*^9, 3.6390230239229317`*^9}, 3.639030048695634*^9, {
   3.6390301863502755`*^9, 3.639030205023508*^9}, {3.6391253666177545`*^9, 
   3.6391253670857553`*^9}, {3.63913423026341*^9, 3.639134230497411*^9}, {
   3.7209848150345016`*^9, 3.7209848150345016`*^9}, {3.7670102520219803`*^9, 
   3.7670102539563837`*^9}, {3.7670107213332043`*^9, 3.767010722113206*^9}, {
   3.767096622554905*^9, 3.767096622554905*^9}, {3.767096804654025*^9, 
   3.767096804856825*^9}, {3.767110325545356*^9, 3.767110325545356*^9}, {
   3.7684634339361873`*^9, 3.7684634357457905`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], 
      "]"}]]}], "+", 
   RowBox[{
    SuperscriptBox["\[Lambda]", 
     RowBox[{"-", "1"}]], "M", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"n", "-", "1"}]], "[", 
      RowBox[{
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], 
      "]"}]]}], "-", 
   FrameBox[
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
     OverscriptBox["B", "^"], "]"}]], "+", "\[IndentingNewLine]", 
   "\[ReturnKey]", "+", 
   FrameBox[
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
     RowBox[{
      RowBox[{
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"M", " ", 
          RowBox[{
           OverscriptBox["m", 
            RowBox[{"-", "1"}]], "\[CenterDot]", "v"}]}], "+", "\[Mu]", "-", 
         "\[Nu]"}], ")"}], "\[CenterDot]", 
       SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
       OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}]}], 
     "]"}]]}], "//", "\[FilledSquare]$NEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.721212990145069*^9, 
   3.721212990145069*^9}, 3.721213840235874*^9, 3.7212197646150904`*^9, 
   3.7212198542372475`*^9, 3.7212199247337713`*^9, 3.727455247662594*^9, {
   3.7666705561881533`*^9, 3.766670576546189*^9}, 3.766670918155589*^9, {
   3.7669173383666997`*^9, 3.7669173385539*^9}, {3.767010825775388*^9, 
   3.767010833637802*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], 
      "]"}]]}], "+", 
   RowBox[{
    SuperscriptBox["\[Lambda]", 
     RowBox[{"-", "1"}]], "M", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"n", "-", "1"}]], "[", 
      RowBox[{
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], 
      "]"}]]}], "-", 
   FrameBox[
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
     RowBox[{
      RowBox[{
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], "-", 
      RowBox[{"M", " ", 
       RowBox[{
        OverscriptBox["m", 
         RowBox[{"-", "1"}]], "\[CenterDot]", "v", "\[CenterDot]", 
        SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}]}]}], 
     "]"}]], "+", "\[IndentingNewLine]", "\[ReturnKey]", "+", 
   FrameBox[
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
     RowBox[{
      RowBox[{
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Mu]", "-", "\[Nu]"}], ")"}], "\[CenterDot]", 
       SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
       OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}]}], 
     "]"}]]}], "//", "\[FilledSquare]$NEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391251974042573`*^9, 
   3.6391253477885213`*^9}, {3.721212990145069*^9, 3.7212129901606693`*^9}, 
   3.721213840235874*^9, 3.7212197646150904`*^9, 3.7212198542372475`*^9, 
   3.7212199247493715`*^9, 3.7274552485829954`*^9, {3.766670576546189*^9, 
   3.7666705765617886`*^9}, {3.766670918155589*^9, 3.766670918171189*^9}, {
   3.766917334107892*^9, 3.7669173342950926`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{"m", "\[CenterDot]", 
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"]}], "]"}]]}], "+", 
   RowBox[{
    SuperscriptBox["\[Lambda]", 
     RowBox[{"-", "1"}]], "M", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"n", "-", "1"}]], "[", 
      RowBox[{"m", "\[CenterDot]", 
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"]}], "]"}]]}], "-", 
   FrameBox[
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
     RowBox[{
      RowBox[{"m", "\[CenterDot]", 
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"]}], "-", 
      RowBox[{"\[Lambda]", " ", "M", " ", 
       RowBox[{"v", "\[CenterDot]", 
        SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"]}]}]}], "]"}]], "+", 
   "\[IndentingNewLine]", "\[ReturnKey]", "+", 
   FrameBox[
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
     RowBox[{
      RowBox[{"m", "\[CenterDot]", 
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"]}], "+", " ", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"m", "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{"\[Mu]", "-", "\[Nu]"}], ")"}], "\[CenterDot]", 
        SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"]}]}]}], "]"}]]}], "//", 
  "\[FilledSquare]$NEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391251974042573`*^9, 
   3.6391253477885213`*^9}, {3.6391254111090326`*^9, 
   3.6391255619300976`*^9}, {3.63912574565162*^9, 3.6391258442437935`*^9}, {
   3.7212129901606693`*^9, 3.721212990176269*^9}, 3.721213840235874*^9, 
   3.7212197646306906`*^9, 3.7212198542372475`*^9, 3.7212199247493715`*^9, {
   3.727455249362997*^9, 3.7274552509385996`*^9}, {3.7666705765617886`*^9, 
   3.7666705765617886`*^9}, {3.766670918171189*^9, 3.766670918171189*^9}, {
   3.766917331128287*^9, 3.7669173314246874`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{"m", "\[CenterDot]", 
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"]}], "]"}]]}], "+", 
   RowBox[{
    SuperscriptBox["\[Lambda]", 
     RowBox[{"-", "1"}]], "M", " ", 
    RowBox[{"(", 
     RowBox[{
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", 
         RowBox[{"n", "-", "1"}]], "[", 
        RowBox[{"m", "\[CenterDot]", 
         OverscriptBox["e", 
          RowBox[{"-", "1"}]], "\[CenterDot]", 
         OverscriptBox["\[CapitalLambda]", "^"]}], "]"}]], "+", 
      "\[ReturnKey]", "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Lambda]", " "}], "2"], " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "0"}], 
         RowBox[{"n", "-", "1"}]], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"k", "-", "1"}]], 
         FrameBox[
          RowBox[{
           SubscriptBox["\[ScriptCapitalE]", 
            RowBox[{"n", "-", "1", "-", "k"}]], "[", 
           RowBox[{"m", "\[CenterDot]", 
            OverscriptBox["e", 
             RowBox[{"-", "1"}]], "\[CenterDot]", 
            OverscriptBox["\[CapitalLambda]", "^"]}], "]"}]], 
         RowBox[{
          SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
          OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
          OverscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "\[CenterDot]", 
             OverscriptBox["e", 
              RowBox[{"-", "1"}]], "\[CenterDot]", 
             OverscriptBox["\[CapitalLambda]", "^"]}], ")"}], "k"], 
          "\[CenterDot]", "v"}]}]}]}]}], ")"}]}], "+", "\[IndentingNewLine]", 
   "\[ReturnKey]", "+", 
   FrameBox[
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
     RowBox[{
      RowBox[{"m", "\[CenterDot]", 
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"]}], "+", " ", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"m", "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{"\[Mu]", "-", "\[Nu]"}], ")"}], "\[CenterDot]", 
        SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"]}]}]}], "]"}]], "-", 
   FrameBox[
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
     RowBox[{"m", "\[CenterDot]", 
      OverscriptBox["e", 
       RowBox[{"-", "1"}]], "\[CenterDot]", 
      OverscriptBox["\[CapitalLambda]", "^"]}], "]"}]]}], "//", 
  "\[FilledSquare]$NEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391251974042573`*^9, 
   3.6391253477885213`*^9}, {3.6391254111090326`*^9, 
   3.6391255619300976`*^9}, {3.63912574565162*^9, 3.6391258442437935`*^9}, {
   3.6391268899932384`*^9, 3.639127020487468*^9}, {3.639127090281991*^9, 
   3.6391271299528604`*^9}, {3.6391271692493296`*^9, 3.6391271871269608`*^9}, 
   {3.6391277784303994`*^9, 3.6391277952472286`*^9}, {3.721212990176269*^9, 
   3.721212990191869*^9}, 3.7212138402514744`*^9, 3.7212197646306906`*^9, 
   3.7212198542528477`*^9, 3.7212199247649717`*^9, {3.727455251703001*^9, 
   3.7274552531226034`*^9}, {3.7666705765617886`*^9, 3.766670576577389*^9}, {
   3.766670918171189*^9, 3.766670918171189*^9}, {3.7669173168542614`*^9, 
   3.7669173214562697`*^9}, {3.7669974183288774`*^9, 3.7669974187188773`*^9}, 
   3.7669975301496778`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{"m", "\[CenterDot]", 
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"]}], "]"}]]}], "+", 
   "\[IndentingNewLine]", "\[ReturnKey]", "+", 
   RowBox[{
    SuperscriptBox["\[Lambda]", 
     RowBox[{"-", "1"}]], "M", " ", 
    RowBox[{"(", 
     RowBox[{
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", 
         RowBox[{"n", "-", "1"}]], "[", 
        RowBox[{"m", "\[CenterDot]", 
         OverscriptBox["e", 
          RowBox[{"-", "1"}]], "\[CenterDot]", 
         OverscriptBox["\[CapitalLambda]", "^"]}], "]"}]], "+", 
      "\[ReturnKey]", "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Lambda]", " "}], "2"], " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "1"}], 
         RowBox[{"n", "-", "1"}]], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"k", "-", "1"}]], 
         FrameBox[
          RowBox[{
           SubscriptBox["\[ScriptCapitalE]", 
            RowBox[{"n", "-", "1", "-", "k"}]], "[", 
           RowBox[{"m", "\[CenterDot]", 
            OverscriptBox["e", 
             RowBox[{"-", "1"}]], "\[CenterDot]", 
            OverscriptBox["\[CapitalLambda]", "^"]}], "]"}]], 
         RowBox[{
          SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
          OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
          OverscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "\[CenterDot]", 
             OverscriptBox["e", 
              RowBox[{"-", "1"}]], "\[CenterDot]", 
             OverscriptBox["\[CapitalLambda]", "^"]}], ")"}], "k"], 
          "\[CenterDot]", "v"}]}]}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Lambda]", " "}], "2"], " ", 
       FrameBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalE]", 
          RowBox[{"n", "-", "1"}]], "[", 
         RowBox[{"m", "\[CenterDot]", 
          OverscriptBox["e", 
           RowBox[{"-", "1"}]], "\[CenterDot]", 
          OverscriptBox["\[CapitalLambda]", "^"]}], "]"}]], 
       RowBox[{
        SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", "v"}]}]}], ")"}]}], 
   "+", "\[IndentingNewLine]", "\[ReturnKey]", "+", 
   FrameBox[
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
     RowBox[{
      RowBox[{"m", "\[CenterDot]", 
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"]}], "+", " ", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"m", "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{"\[Mu]", "-", "\[Nu]"}], ")"}], "\[CenterDot]", 
        SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"]}]}]}], "]"}]], "-", 
   FrameBox[
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
     RowBox[{"m", "\[CenterDot]", 
      OverscriptBox["e", 
       RowBox[{"-", "1"}]], "\[CenterDot]", 
      OverscriptBox["\[CapitalLambda]", "^"]}], "]"}]]}], "//", 
  "\[FilledSquare]$NEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391251974042573`*^9, 
   3.6391253477885213`*^9}, {3.6391254111090326`*^9, 
   3.6391255619300976`*^9}, {3.63912574565162*^9, 3.6391258442437935`*^9}, {
   3.6391268899932384`*^9, 3.639127020487468*^9}, {3.639127090281991*^9, 
   3.6391271299528604`*^9}, {3.6391271692493296`*^9, 3.6391271871269608`*^9}, 
   {3.6391277784303994`*^9, 3.6391278445745153`*^9}, {3.721212990191869*^9, 
   3.721212990207469*^9}, 3.7212138402514744`*^9, 3.7212197646306906`*^9, 
   3.7212198542528477`*^9, 3.721219924780572*^9, {3.7274552538558044`*^9, 
   3.727455255961808*^9}, {3.766670576577389*^9, 3.766670576577389*^9}, {
   3.766670918171189*^9, 3.7666709181867886`*^9}, {3.7669173550899286`*^9, 
   3.766917364215945*^9}, 3.76699786189928*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{"m", "\[CenterDot]", 
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"]}], "]"}]]}], "+", 
   RowBox[{
    SuperscriptBox["\[Lambda]", 
     RowBox[{"-", "1"}]], "M", " ", 
    RowBox[{"(", 
     RowBox[{
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", 
         RowBox[{"n", "-", "1"}]], "[", 
        RowBox[{"m", "\[CenterDot]", 
         OverscriptBox["e", 
          RowBox[{"-", "1"}]], "\[CenterDot]", 
         OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{
           OverscriptBox["I", "^"], "-", 
           RowBox[{
            SuperscriptBox["\[Lambda]", "2"], 
            RowBox[{"v", "\[CenterDot]", 
             SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
             OverscriptBox["\[Delta]", "^"]}]}]}], ")"}]}], "]"}]], "+", " ", 
      RowBox[{
       FrameBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalE]", 
          RowBox[{"n", "-", "1"}]], "[", 
         RowBox[{"m", "\[CenterDot]", 
          OverscriptBox["e", 
           RowBox[{"-", "1"}]], "\[CenterDot]", 
          OverscriptBox["\[CapitalLambda]", "^"]}], "]"}]], 
       SuperscriptBox[
        RowBox[{"\[Lambda]", " "}], "2"], " ", 
       RowBox[{
        SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", "v"}]}]}], ")"}]}], 
   "+", "\[IndentingNewLine]", "\[ReturnKey]", "+", 
   FrameBox[
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
     RowBox[{
      RowBox[{"m", "\[CenterDot]", 
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"]}], "+", " ", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"m", "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{"\[Mu]", "-", "\[Nu]"}], ")"}], "\[CenterDot]", " ", 
        SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"]}]}]}], "]"}]], "-", 
   FrameBox[
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
     RowBox[{"m", "\[CenterDot]", 
      OverscriptBox["e", 
       RowBox[{"-", "1"}]], "\[CenterDot]", 
      OverscriptBox["\[CapitalLambda]", "^"]}], "]"}]]}], "//", 
  "\[FilledSquare]$NEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391251974042573`*^9, 
   3.6391253477885213`*^9}, {3.6391254111090326`*^9, 
   3.6391255619300976`*^9}, {3.63912574565162*^9, 3.6391258442437935`*^9}, {
   3.6391268899932384`*^9, 3.639127020487468*^9}, {3.639127090281991*^9, 
   3.6391271299528604`*^9}, {3.6391271692493296`*^9, 3.6391271871269608`*^9}, 
   {3.6391277784303994`*^9, 3.6391278922481995`*^9}, {3.6391286324851*^9, 
   3.639128651392333*^9}, {3.6391298094155664`*^9, 3.6391298546556463`*^9}, {
   3.639129885964901*^9, 3.639129912172947*^9}, {3.639129984900275*^9, 
   3.6391299937610903`*^9}, {3.721212990207469*^9, 3.721212990223069*^9}, 
   3.7212138402514744`*^9, 3.7212197646462903`*^9, 3.7212198542528477`*^9, 
   3.721219924780572*^9, {3.72745525667941*^9, 3.727455258738613*^9}, 
   3.7666705259397*^9, {3.766670576577389*^9, 3.766670576592989*^9}, {
   3.7666709181867886`*^9, 3.7666709181867886`*^9}, {3.766917523585825*^9, 
   3.766917524319026*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{"m", "\[CenterDot]", 
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"]}], "]"}]]}], "+", 
   RowBox[{
    SuperscriptBox["\[Lambda]", 
     RowBox[{"-", "1"}]], "M", " ", 
    RowBox[{"(", 
     RowBox[{
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", 
         RowBox[{"n", "-", "1"}]], "[", 
        RowBox[{"m", "\[CenterDot]", 
         OverscriptBox["e", 
          RowBox[{"-", "1"}]], "\[CenterDot]", 
         OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{
           OverscriptBox["I", "^"], "-", 
           RowBox[{"p", "\[CenterDot]", 
            SuperscriptBox["p", "\[Transpose]"], "\[CenterDot]", 
            OverscriptBox["\[Delta]", "^"]}]}], ")"}]}], "]"}]], "+", " ", 
      RowBox[{
       FrameBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalE]", 
          RowBox[{"n", "-", "1"}]], "[", 
         RowBox[{"m", "\[CenterDot]", 
          OverscriptBox["e", 
           RowBox[{"-", "1"}]], "\[CenterDot]", 
          OverscriptBox["\[CapitalLambda]", "^"]}], "]"}]], " ", 
       RowBox[{
        SuperscriptBox["p", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", "p"}]}]}], ")"}]}], 
   "+", "\[IndentingNewLine]", "\[ReturnKey]", "+", 
   FrameBox[
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
     RowBox[{
      RowBox[{"m", "\[CenterDot]", 
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"]}], "+", 
      RowBox[{"m", "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{"\[Mu]", "-", "\[Nu]"}], ")"}], "\[CenterDot]", " ", 
       SuperscriptBox["p", "\[Transpose]"], "\[CenterDot]", 
       OverscriptBox["\[Delta]", "^"]}]}], "]"}]], "-", 
   FrameBox[
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
     RowBox[{"m", "\[CenterDot]", 
      OverscriptBox["e", 
       RowBox[{"-", "1"}]], "\[CenterDot]", 
      OverscriptBox["\[CapitalLambda]", "^"]}], "]"}]]}], "//", 
  "\[FilledSquare]$NEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391251974042573`*^9, 
   3.6391253477885213`*^9}, {3.6391254111090326`*^9, 
   3.6391255619300976`*^9}, {3.63912574565162*^9, 3.6391258442437935`*^9}, {
   3.6391268899932384`*^9, 3.639127020487468*^9}, {3.639127090281991*^9, 
   3.6391271299528604`*^9}, {3.6391271692493296`*^9, 3.6391271871269608`*^9}, 
   {3.6391277784303994`*^9, 3.6391278922481995`*^9}, {3.6391286324851*^9, 
   3.639128651392333*^9}, {3.6391298094155664`*^9, 3.6391298546556463`*^9}, {
   3.639129885964901*^9, 3.639129912172947*^9}, {3.639129984900275*^9, 
   3.6391299937610903`*^9}, {3.6391300308423557`*^9, 
   3.6391300479399853`*^9}, {3.6391301427569523`*^9, 3.639130230600706*^9}, {
   3.63913121192043*^9, 3.639131223620451*^9}, {3.721212990223069*^9, 
   3.721212990238669*^9}, 3.7212138402670746`*^9, 3.7212197646462903`*^9, 
   3.721219854268448*^9, 3.721219924780572*^9, 3.727455259471815*^9, 
   3.7666705259553003`*^9, {3.766670576592989*^9, 3.766670576592989*^9}, {
   3.766670918202389*^9, 3.766670918217989*^9}, {3.7669175269242306`*^9, 
   3.7669175270802307`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   FrameBox[
    RowBox[{"N", "\[InvisibleSpace]", 
     RowBox[{
      SubscriptBox["e", "n"], "(", "S", ")"}]}]], TraditionalForm]],
  CellChangeTimes->{{3.6390274645366945`*^9, 3.6390274674851*^9}, {
    3.6390275202599926`*^9, 3.639027539682027*^9}, 3.6390276035797386`*^9, {
    3.6390276511130223`*^9, 3.6390277573024087`*^9}, {3.6390277989700823`*^9, 
    3.639027799297683*^9}, {3.6390279279999084`*^9, 3.639028080614977*^9}, {
    3.639028114389036*^9, 3.639028119427845*^9}, {3.639028191312771*^9, 
    3.639028192950774*^9}, {3.639029453741789*^9, 3.6390295625987797`*^9}, {
    3.639029607074458*^9, 3.639029932069829*^9}, {3.6390301393941927`*^9, 
    3.63903017745826*^9}}],
 " ",
 StyleBox["Derivation track 2",
  FontWeight->"Bold"]
}], "Subsubsection",
 CellChangeTimes->{{3.639022799532138*^9, 3.639022951008404*^9}, {
   3.6390230127065125`*^9, 3.6390230239229317`*^9}, 3.639030048695634*^9, {
   3.6390301863502755`*^9, 3.639030205023508*^9}, {3.6391342062549677`*^9, 
   3.639134209874174*^9}, {3.7209848096368923`*^9, 3.7209848096368923`*^9}, {
   3.7670102743612194`*^9, 3.767010276155223*^9}, {3.7670107164347963`*^9, 
   3.7670107253112116`*^9}, {3.767096743845118*^9, 3.7670967476359243`*^9}, {
   3.7670968063076277`*^9, 3.7670968065728283`*^9}, {3.7671103262005568`*^9, 
   3.7671103262005568`*^9}, {3.7684634375397935`*^9, 3.7684634390997963`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      OverscriptBox["D", "^"], "]"}]]}], "+", 
   RowBox[{"\[Lambda]", " ", "M", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"n", "-", "1"}]], "[", 
      OverscriptBox["D", "^"], "]"}]]}], "-", 
   RowBox[{"\[Lambda]", " ", "M", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "1"}], "n"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"k", "-", "1"}]], 
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", 
         RowBox[{"n", "-", "k"}]], "[", 
        OverscriptBox["D", "^"], "]"}]], 
      RowBox[{
       SuperscriptBox["\[DoubleStruckN]", "\[Transpose]"], "\[CenterDot]", 
       OverscriptBox["\[DoubleStruckF]", "^"], "\[CenterDot]", 
       OverscriptBox[
        OverscriptBox["D", "^"], 
        RowBox[{"k", "-", "1"}]], "\[CenterDot]", "\[DoubleStruckN]"}]}]}]}], 
   "+", "\[IndentingNewLine]", "\[ReturnKey]", "+", 
   RowBox[{"\[Lambda]", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "1"}], "n"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"k", "-", "1"}]], 
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", 
         RowBox[{"n", "-", "k"}]], "[", 
        OverscriptBox["B", "^"], "]"}]], 
      RowBox[{
       SuperscriptBox["\[DoubleStruckN]", "\[Transpose]"], "\[CenterDot]", 
       OverscriptBox["\[DoubleStruckF]", "^"], "\[CenterDot]", 
       OverscriptBox[
        OverscriptBox["B", "^"], 
        RowBox[{"k", "-", "1"}]], "\[CenterDot]", 
       "\[CapitalDelta]n"}]}]}]}]}], "//", "\[FilledSquare]$NEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.638988361724965*^9, 
   3.6389884140318565`*^9}, {3.6389887792908983`*^9, 3.638988782005303*^9}, {
   3.6389894526884813`*^9, 3.638989453406082*^9}, {3.6390262306213284`*^9, 
   3.6390262718366003`*^9}, {3.6390287767473993`*^9, 3.639028807042653*^9}, {
   3.6390299613822803`*^9, 3.639029968105892*^9}, 3.639030614071827*^9, 
   3.639034035905532*^9, 3.639034145627324*^9, 3.6390342515827103`*^9, 
   3.6390342855071697`*^9, {3.63903624435581*^9, 3.6390362594410367`*^9}, {
   3.639140042919879*^9, 3.6391400438558807`*^9}, {3.6395574017768517`*^9, 
   3.6395574022136526`*^9}, {3.639557440121719*^9, 3.6395574403401194`*^9}, {
   3.721212990238669*^9, 3.7212129902542686`*^9}, 3.7212138402670746`*^9, 
   3.7212197646462903`*^9, 3.721219854268448*^9, 3.7212199247961717`*^9, {
   3.7274552601738157`*^9, 3.7274552615310183`*^9}, {3.7666705323201113`*^9, 
   3.766670556203753*^9}, {3.766670675715563*^9, 3.766670675715563*^9}, {
   3.7669175427894583`*^9, 3.766917543054659*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      OverscriptBox["B", "^"], "]"}]]}], "+", 
   RowBox[{
    SuperscriptBox["\[Lambda]", 
     RowBox[{"-", "1"}]], " ", "M", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"n", "-", "1"}]], "[", 
      OverscriptBox["B", "^"], "]"}]]}], "+", 
   FrameBox[
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
     RowBox[{
      OverscriptBox["B", "^"], "+", " ", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q", "-", "\[Nu]"}], ")"}], "\[CenterDot]", 
        SuperscriptBox["\[DoubleStruckN]", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[DoubleStruckF]", "^"]}]}]}], "]"}]], "-", 
   FrameBox[
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
     OverscriptBox["B", "^"], "]"}]]}], "//", 
  "\[FilledSquare]$NEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.638988361724965*^9, 
   3.6389884140318565`*^9}, {3.6389884672747498`*^9, 3.638988580328149*^9}, {
   3.6389886438826604`*^9, 3.6389886848639326`*^9}, 3.638988785577709*^9, {
   3.638988826558981*^9, 3.638988887477088*^9}, {3.638989561233472*^9, 
   3.6389895713890896`*^9}, {3.638989637564406*^9, 3.6389896380948067`*^9}, {
   3.638989684005687*^9, 3.6389896903860984`*^9}, {3.639026276797409*^9, 
   3.6390262953302417`*^9}, 3.6390263763255835`*^9, {3.639026412158847*^9, 
   3.6390264213004627`*^9}, {3.6390264531089187`*^9, 3.639026463061736*^9}, {
   3.6390287772466006`*^9, 3.63902879392303*^9}, {3.6390299703366957`*^9, 
   3.6390299761711063`*^9}, 3.639030614071827*^9, 3.6390338539936123`*^9, 
   3.63903406896879*^9, 3.639034145627324*^9, 3.6390342515827103`*^9, 
   3.63903428552277*^9, {3.6391399906129875`*^9, 3.639140005651414*^9}, 
   3.6395574025880527`*^9, 3.63955744065212*^9, {3.7212129902542686`*^9, 
   3.7212129902542686`*^9}, 3.7212138402670746`*^9, 3.7212197646618905`*^9, 
   3.721219854268448*^9, 3.7212199247961717`*^9, {3.7274552621706195`*^9, 
   3.7274552628102207`*^9}, 3.727455333549349*^9, {3.766670556203753*^9, 
   3.766670556219353*^9}, 3.766670675715563*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      OverscriptBox["B", "^"], "]"}]]}], "+", 
   RowBox[{
    SuperscriptBox["\[Lambda]", 
     RowBox[{"-", "1"}]], " ", "M", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"n", "-", "1"}]], "[", 
      OverscriptBox["B", "^"], "]"}]]}], "+", 
   RowBox[{"\[CapitalNu]", "  ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       OverscriptBox["B", "^"], "+", 
       RowBox[{
        SuperscriptBox["\[CapitalNu]", 
         RowBox[{"-", "1"}]], " ", "\[Lambda]", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q", "-", "\[Nu]"}], ")"}], "\[CenterDot]", 
         SuperscriptBox["\[DoubleStruckN]", "\[Transpose]"], "\[CenterDot]", 
         OverscriptBox["\[DoubleStruckF]", "^"]}]}]}], "]"}]]}], "-", 
   RowBox[{"\[CapitalNu]", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      OverscriptBox["B", "^"], "]"}]]}]}], "//", 
  "\[FilledSquare]$NEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.638988361724965*^9, 
   3.6389884140318565`*^9}, {3.6389884672747498`*^9, 3.638988580328149*^9}, {
   3.6389886438826604`*^9, 3.6389886848639326`*^9}, 3.638988785577709*^9, {
   3.638988826558981*^9, 3.638988887477088*^9}, {3.638989561233472*^9, 
   3.6389895713890896`*^9}, {3.638989637564406*^9, 3.6389896380948067`*^9}, {
   3.638989684005687*^9, 3.6389896903860984`*^9}, {3.639026276797409*^9, 
   3.6390262953302417`*^9}, 3.6390263763255835`*^9, {3.639026412158847*^9, 
   3.6390264213004627`*^9}, {3.6390287782918024`*^9, 3.63902879415703*^9}, {
   3.6390299847667217`*^9, 3.639029988401528*^9}, 3.639030614071827*^9, 
   3.63903406898439*^9, 3.6390341456429243`*^9, 3.6390342515827103`*^9, 
   3.63903428552277*^9, {3.639140012312625*^9, 3.6391400243090467`*^9}, 
   3.6395574028376536`*^9, 3.63955744090172*^9, {3.7212129902542686`*^9, 
   3.7212129902542686`*^9}, 3.7212138402826743`*^9, 3.7212197646618905`*^9, 
   3.721219854268448*^9, 3.7212199247961717`*^9, {3.7274552634654217`*^9, 
   3.7274552640894227`*^9}, 3.72745533428255*^9, {3.766670556219353*^9, 
   3.766670556219353*^9}, 3.766670675731163*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Lambda]", 
     RowBox[{"-", "1"}]], " ", "M", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"n", "-", "1"}]], "[", 
      OverscriptBox["B", "^"], "]"}]]}], "+", 
   RowBox[{"\[CapitalNu]", "  ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       OverscriptBox["B", "^"], "+", 
       RowBox[{
        SuperscriptBox["\[CapitalNu]", 
         RowBox[{"-", "1"}]], " ", "\[Lambda]", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q", "-", "\[Nu]"}], ")"}], "\[CenterDot]", 
         SuperscriptBox["\[DoubleStruckN]", "\[Transpose]"], "\[CenterDot]", 
         OverscriptBox["\[DoubleStruckF]", "^"]}]}]}], "]"}]]}]}], "//", 
  "\[FilledSquare]$NEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.638988361724965*^9, 
   3.6389884140318565`*^9}, {3.6389884672747498`*^9, 3.638988580328149*^9}, {
   3.6389886438826604`*^9, 3.6389886848639326`*^9}, 3.638988785577709*^9, {
   3.638988826558981*^9, 3.638988887477088*^9}, {3.638989561233472*^9, 
   3.6389895713890896`*^9}, {3.638989637564406*^9, 3.6389896380948067`*^9}, {
   3.638989684005687*^9, 3.6389896903860984`*^9}, {3.639026276797409*^9, 
   3.6390262953302417`*^9}, 3.6390263763255835`*^9, {3.639026412158847*^9, 
   3.6390264213004627`*^9}, {3.639026475806958*^9, 3.6390264786305637`*^9}, {
   3.639028779290204*^9, 3.6390287944066305`*^9}, {3.6390299910379324`*^9, 
   3.6390299956087403`*^9}, 3.639030614087427*^9, 3.63903406898439*^9, 
   3.6390341456429243`*^9, 3.6390342515983105`*^9, 3.63903428553837*^9, {
   3.639140027475852*^9, 3.639140034823465*^9}, 3.639557403087254*^9, 
   3.6395574411669207`*^9, {3.721212990269869*^9, 3.721212990269869*^9}, 
   3.7212138402826743`*^9, 3.7212197646618905`*^9, 3.7212198542840476`*^9, 
   3.7212199247961717`*^9, {3.727455264822624*^9, 3.7274552654934254`*^9}, 
   3.727455334922151*^9, {3.766670556219353*^9, 3.766670556234953*^9}, 
   3.766670675731163*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Lambda]", 
     RowBox[{"-", "1"}]], " ", "M", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"n", "-", "1"}]], "[", 
      OverscriptBox["B", "^"], "]"}]]}], "+", 
   RowBox[{"\[CapitalNu]", "  ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       OverscriptBox["B", "^"], "+", 
       RowBox[{
        SuperscriptBox["\[CapitalNu]", 
         RowBox[{"-", "1"}]], " ", "\[Lambda]", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q", "-", "\[Nu]"}], ")"}], "\[CenterDot]", 
         SuperscriptBox["\[DoubleStruckN]", "\[Transpose]"], "\[CenterDot]", 
         OverscriptBox["\[DoubleStruckF]", "^"]}]}]}], "]"}]]}]}], "//", 
  "\[FilledSquare]$NEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.638988361724965*^9, 
   3.6389884140318565`*^9}, {3.6389884672747498`*^9, 3.638988580328149*^9}, {
   3.6389886438826604`*^9, 3.6389886848639326`*^9}, 3.638988785577709*^9, {
   3.638988826558981*^9, 3.638988887477088*^9}, {3.638989561233472*^9, 
   3.6389895713890896`*^9}, {3.638989637564406*^9, 3.6389896380948067`*^9}, {
   3.638989684005687*^9, 3.6389896903860984`*^9}, {3.639026276797409*^9, 
   3.6390262953302417`*^9}, 3.6390263763255835`*^9, {3.639026412158847*^9, 
   3.6390264213004627`*^9}, {3.639026475806958*^9, 3.6390264786305637`*^9}, {
   3.639028779805005*^9, 3.639028794656231*^9}, {3.639029996965943*^9, 
   3.6390299994619474`*^9}, 3.639030614087427*^9, 3.63903406899999*^9, 
   3.6390341456429243`*^9, 3.6390342515983105`*^9, 3.63903428553837*^9, {
   3.639140054432699*^9, 3.6391400585667067`*^9}, 3.639557403352454*^9, 
   3.6395574415101213`*^9, {3.721212990269869*^9, 3.721212990269869*^9}, 
   3.7212138402826743`*^9, 3.72121976467749*^9, 3.7212198542840476`*^9, 
   3.7212199248117714`*^9, {3.7274552661954265`*^9, 3.727455266850628*^9}, 
   3.727455335624152*^9, {3.766670556234953*^9, 3.766670556234953*^9}, 
   3.766670675731163*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      OverscriptBox["B", "^"], "]"}]]}], "+", 
   RowBox[{
    SuperscriptBox["\[Lambda]", 
     RowBox[{"-", "1"}]], " ", "M", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"n", "-", "1"}]], "[", 
      OverscriptBox["B", "^"], "]"}]]}], "+", 
   RowBox[{"\[Lambda]", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       OverscriptBox["B", "^"], "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Mu]", "-", "\[Nu]"}], ")"}], "\[CenterDot]", 
        SuperscriptBox["\[DoubleStruckN]", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[DoubleStruckF]", "^"]}]}], "]"}]]}], "-", 
   RowBox[{"\[Lambda]", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      OverscriptBox["B", "^"], "]"}]]}], "+", "\[IndentingNewLine]", 
   "\[ReturnKey]", "+", 
   RowBox[{
    SuperscriptBox["\[Lambda]", 
     RowBox[{"-", "1"}]], "M", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       OverscriptBox["B", "^"], "+", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "2"], " ", 
        RowBox[{
         OverscriptBox["m", 
          RowBox[{"-", "1"}]], "\[CenterDot]", "v", "\[CenterDot]", 
         SuperscriptBox["\[DoubleStruckN]", "\[Transpose]"], "\[CenterDot]", 
         OverscriptBox["\[DoubleStruckF]", "^"]}]}]}], "]"}]]}], "-", 
   RowBox[{
    SuperscriptBox["\[Lambda]", 
     RowBox[{"-", "1"}]], "M", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      OverscriptBox["B", "^"], "]"}]]}]}], "//", 
  "\[FilledSquare]$NEn"}]], "Input",
 CellChangeTimes->{{3.6389898008966928`*^9, 3.6389899475681505`*^9}, {
   3.6389900289846935`*^9, 3.638990103012424*^9}, {3.6390262975922456`*^9, 
   3.639026325687895*^9}, {3.6390263572155504`*^9, 3.6390263711151743`*^9}, {
   3.6390287802886057`*^9, 3.639028795139832*^9}, {3.63903000089715*^9, 
   3.6390300040015554`*^9}, 3.639030614103027*^9, {3.639033526065436*^9, 
   3.6390335279062395`*^9}, 3.63903406899999*^9, 3.6390341456585245`*^9, 
   3.6390342516139107`*^9, 3.6390342855539703`*^9, {3.6391400475686874`*^9, 
   3.6391400813271465`*^9}, {3.6395574036644545`*^9, 3.639557403898455*^9}, {
   3.639557441822122*^9, 3.6395574420561223`*^9}, {3.721212990269869*^9, 
   3.721212990269869*^9}, 3.7212138402982745`*^9, 3.72121976467749*^9, 
   3.7212198542840476`*^9, 3.7212199248117714`*^9, {3.727455267537029*^9, 
   3.727455271093835*^9}, {3.766670556234953*^9, 3.766670556234953*^9}, {
   3.766670675746763*^9, 3.766670675746763*^9}, {3.766917556174282*^9, 
   3.7669175563770823`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      OverscriptBox["B", "^"], "]"}]]}], "+", 
   RowBox[{
    SuperscriptBox["\[Lambda]", 
     RowBox[{"-", "1"}]], " ", "M", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"n", "-", "1"}]], "[", 
      OverscriptBox["B", "^"], "]"}]]}], "+", 
   FrameBox[
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
     RowBox[{
      OverscriptBox["B", "^"], "+", " ", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Mu]", "-", "\[Nu]"}], ")"}], "\[CenterDot]", 
        SuperscriptBox["\[DoubleStruckN]", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[DoubleStruckF]", "^"]}]}]}], "]"}]], "-", 
   FrameBox[
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
     RowBox[{
      OverscriptBox["B", "^"], "-", " ", 
      RowBox[{"\[Lambda]", " ", "M", " ", 
       RowBox[{
        OverscriptBox["m", 
         RowBox[{"-", "1"}]], "\[CenterDot]", "v", "\[CenterDot]", 
        SuperscriptBox["\[DoubleStruckN]", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[DoubleStruckF]", "^"]}]}]}], "]"}]]}], "//", 
  "\[FilledSquare]$NEn"}]], "Input",
 CellChangeTimes->{{3.6389898008966928`*^9, 3.6389899475681505`*^9}, {
   3.6389900289846935`*^9, 3.638990148034103*^9}, {3.6389902520706854`*^9, 
   3.6389902770307293`*^9}, {3.638990308605185*^9, 3.6389903174660006`*^9}, {
   3.6389903483540545`*^9, 3.6389903556704674`*^9}, {3.6389904000213456`*^9, 
   3.6389904614074535`*^9}, {3.6389904969131155`*^9, 
   3.6389905930404844`*^9}, {3.6389906426797714`*^9, 
   3.6389906813522396`*^9}, {3.638990894370614*^9, 3.63899095461792*^9}, {
   3.6389909929627867`*^9, 3.638991037937666*^9}, {3.639026340788721*^9, 
   3.63902636861917*^9}, {3.6390287818018084`*^9, 3.6390287953894324`*^9}, {
   3.6390300051715574`*^9, 3.639030009960766*^9}, 3.639030614103027*^9, {
   3.639033529513042*^9, 3.639033531119845*^9}, 3.63903406899999*^9, 
   3.6390341456585245`*^9, 3.6390342516139107`*^9, 3.6390342855539703`*^9, {
   3.639140085008753*^9, 3.6391400984715767`*^9}, {3.6395574041636558`*^9, 
   3.6395574043976564`*^9}, {3.639557442352523*^9, 3.639557442570923*^9}, {
   3.721212990285469*^9, 3.721212990285469*^9}, 3.7212138402982745`*^9, 
   3.7212197646930904`*^9, 3.721219854299648*^9, 3.7212199248117714`*^9, {
   3.727455272263837*^9, 3.7274552734650393`*^9}, {3.766670556250553*^9, 
   3.7666705562661533`*^9}, {3.766670675746763*^9, 3.766670675746763*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   FrameBox[
    RowBox[{"N", "\[InvisibleSpace]", 
     RowBox[{"det", "(", "e", ")"}], " ", 
     RowBox[{
      SubscriptBox["e", "n"], "(", "S", ")"}]}]], TraditionalForm]],
  CellChangeTimes->{{3.6390274645366945`*^9, 3.6390274674851*^9}, {
    3.6390275202599926`*^9, 3.639027539682027*^9}, 3.6390276035797386`*^9, {
    3.6390276511130223`*^9, 3.6390277573024087`*^9}, {3.6390277989700823`*^9, 
    3.639027799297683*^9}, {3.6390279279999084`*^9, 3.639028080614977*^9}, {
    3.639028114389036*^9, 3.639028119427845*^9}, {3.639028191312771*^9, 
    3.639028192950774*^9}, {3.639029453741789*^9, 3.6390295625987797`*^9}, {
    3.639029607074458*^9, 3.639029932069829*^9}, {3.6390301393941927`*^9, 
    3.63903017745826*^9}}],
 " ",
 StyleBox["Derivation track 3",
  FontWeight->"Bold"]
}], "Subsubsection",
 CellChangeTimes->{{3.639022799532138*^9, 3.639022951008404*^9}, {
   3.6390230127065125`*^9, 3.6390230239229317`*^9}, 3.639030048695634*^9, {
   3.6390301863502755`*^9, 3.639030205023508*^9}, {3.6391341819501257`*^9, 
   3.6391342134153805`*^9}, {3.720984804847684*^9, 3.720984804847684*^9}, {
   3.7668497255802965`*^9, 3.7668497274054995`*^9}, {3.767010281490432*^9, 
   3.767010287792843*^9}, 3.767010727932016*^9, {3.767094510845769*^9, 
   3.767094511734971*^9}, {3.7670945525134425`*^9, 3.7670945525134425`*^9}, {
   3.767096752955534*^9, 3.767096752955534*^9}, {3.7670968080704308`*^9, 
   3.767096808320031*^9}, {3.767110326793358*^9, 3.767110326793358*^9}, {
   3.7684634400825977`*^9, 3.7684634416738005`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalNu]", " ", 
   RowBox[{"Det", "[", "e", "]"}], 
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", "n"], "[", "S", "]"}]}], "//", 
  "\[FilledSquare]$NdEn"}]], "Input",
 CellChangeTimes->{{3.766849529971553*^9, 3.766849546835182*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"M", " ", 
   RowBox[{"Det", "[", "m", "]"}], 
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", 
     RowBox[{"d", "-", "n"}]], "[", 
    OverscriptBox["S", 
     RowBox[{"-", "1"}]], "]"}]}], "//", "\[FilledSquare]$NdEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134073405135*^9}, {3.639134125602826*^9, 3.639134160141287*^9}, {
   3.7212138303766747`*^9, 3.7212138402982745`*^9}, 3.721213881678275*^9, 
   3.7212197711203012`*^9, 3.721219854299648*^9, 3.7212199248273716`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    RowBox[{"Det", "[", "e", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox[
        OverscriptBox["\[CapitalLambda]", "^"], 
        RowBox[{"-", "1"}]], "\[CenterDot]", "m"}], "]"}]]}], "+", 
   RowBox[{"M", " ", 
    RowBox[{"Det", "[", "m", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"d", "-", "n"}]], "[", 
      RowBox[{
       OverscriptBox["m", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox[
        OverscriptBox["\[CapitalLambda]", "^"], 
        RowBox[{"-", "1"}]], "\[CenterDot]", "e"}], "]"}]]}], "-", 
   RowBox[{
    RowBox[{"Det", "[", "e", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], 
      "]"}]]}], "+", "\[IndentingNewLine]", "\[ReturnKey]", "+", 
   RowBox[{
    RowBox[{"Det", "[", "e", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       RowBox[{
        OverscriptBox["e", 
         RowBox[{"-", "1"}]], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[CapitalNu]", " ", 
           RowBox[{
            OverscriptBox["e", 
             RowBox[{"-", "1"}]], "\[CenterDot]", "v"}]}], "+", 
          RowBox[{"M", " ", 
           RowBox[{
            OverscriptBox["m", 
             RowBox[{"-", "1"}]], "\[CenterDot]", "v"}]}], "+", "\[Mu]", "-", 
          "\[Nu]"}], ")"}], "\[CenterDot]", 
        SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}]}], 
      "]"}]]}]}], "//", "\[FilledSquare]$NdEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.721212990285469*^9, 3.7212129903010693`*^9}, {
   3.7212138303766747`*^9, 3.7212138402982745`*^9}, 3.721213881678275*^9, 
   3.7212197711359015`*^9, 3.721219854299648*^9, 3.7212199248273716`*^9, {
   3.766670576592989*^9, 3.7666705766085887`*^9}, 3.766670918217989*^9, {
   3.7669175633814945`*^9, 3.7669175635218945`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", " ", 
    RowBox[{"Det", "[", "m", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"d", "-", "n"}]], "[", 
      RowBox[{
       OverscriptBox["m", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox[
        OverscriptBox["\[CapitalLambda]", "^"], 
        RowBox[{"-", "1"}]], "\[CenterDot]", "e"}], "]"}]]}], "+", 
   RowBox[{"\[CapitalNu]", " ", 
    RowBox[{"Det", "[", "e", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox[
        OverscriptBox["\[CapitalLambda]", "^"], 
        RowBox[{"-", "1"}]], "\[CenterDot]", "m"}], "]"}]]}], "-", 
   RowBox[{
    RowBox[{"Det", "[", "m", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"d", "-", "n"}]], "[", 
      RowBox[{
       OverscriptBox["m", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}], 
      "]"}]]}], "+", "\[IndentingNewLine]", "\[ReturnKey]", "+", 
   RowBox[{
    RowBox[{"Det", "[", "m", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"d", "-", "n"}]], "[", 
      RowBox[{
       RowBox[{
        OverscriptBox["m", 
         RowBox[{"-", "1"}]], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[CapitalNu]", " ", 
           RowBox[{
            OverscriptBox["e", 
             RowBox[{"-", "1"}]], "\[CenterDot]", "v"}]}], "+", 
          RowBox[{"M", " ", 
           RowBox[{
            OverscriptBox["m", 
             RowBox[{"-", "1"}]], "\[CenterDot]", "v"}]}], "+", "\[Mu]", "-", 
          "\[Nu]"}], ")"}], "\[CenterDot]", 
        SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}]}], 
      "]"}]]}]}], "//", "\[FilledSquare]$NdEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134073405135*^9}, {3.639140200714156*^9, 3.639140204598563*^9}, {
   3.7212129903010693`*^9, 3.7212129903010693`*^9}, {3.7212138303922744`*^9, 
   3.7212138403138742`*^9}, 3.721213881678275*^9, 3.7212197711515017`*^9, 
   3.7212198543152475`*^9, 3.7212199248273716`*^9, {3.7666705766085887`*^9, 
   3.7666705766085887`*^9}, 3.766670918217989*^9, {3.766917565705899*^9, 
   3.766917565846299*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[TabKey]", " ", 
    RowBox[{"Det", "[", "e", "]"}], 
    RowBox[{"(", 
     RowBox[{
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
        RowBox[{
         RowBox[{
          OverscriptBox["e", 
           RowBox[{"-", "1"}]], "\[CenterDot]", 
          OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[CapitalNu]", " ", 
             RowBox[{
              OverscriptBox["e", 
               RowBox[{"-", "1"}]], "\[CenterDot]", "v"}]}], "+", 
            RowBox[{"M", " ", 
             RowBox[{
              OverscriptBox["m", 
               RowBox[{"-", "1"}]], "\[CenterDot]", "v"}]}], "+", "\[Mu]", 
            "-", "\[Nu]"}], ")"}], "\[CenterDot]", 
          SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
          OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
          OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}]}], 
        "]"}]], "-", 
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
        RowBox[{
         OverscriptBox["e", 
          RowBox[{"-", "1"}]], "\[CenterDot]", 
         OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], 
        "]"}]]}], ")"}]}], "\[Equal]", " ", 
   RowBox[{"\[TabKey]", " ", 
    RowBox[{"Det", "[", "m", "]"}], 
    RowBox[{"(", 
     RowBox[{
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", 
         RowBox[{"d", "-", "n"}]], "[", 
        RowBox[{
         RowBox[{
          OverscriptBox["m", 
           RowBox[{"-", "1"}]], "\[CenterDot]", 
          OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[CapitalNu]", " ", 
             RowBox[{
              OverscriptBox["e", 
               RowBox[{"-", "1"}]], "\[CenterDot]", "v"}]}], "+", 
            RowBox[{"M", " ", 
             RowBox[{
              OverscriptBox["m", 
               RowBox[{"-", "1"}]], "\[CenterDot]", "v"}]}], "+", "\[Mu]", 
            "-", "\[Nu]"}], ")"}], "\[CenterDot]", 
          SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
          OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
          OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}]}], 
        "]"}]], "-", 
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", 
         RowBox[{"d", "-", "n"}]], "[", 
        RowBox[{
         OverscriptBox["m", 
          RowBox[{"-", "1"}]], "\[CenterDot]", 
         OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}], 
        "]"}]]}], ")"}]}]}], "//", "\[FilledSquare]n"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134073405135*^9}, {3.639139426852997*^9, 3.6391395231207657`*^9}, {
   3.639139584881274*^9, 3.639139611354521*^9}, {3.6391396813830442`*^9, 
   3.6391397950136433`*^9}, {3.639139846103733*^9, 3.6391399397506976`*^9}, {
   3.72071600809049*^9, 3.7207160089640913`*^9}, 3.7207190660807886`*^9, {
   3.721212990316669*^9, 3.7212129903322687`*^9}, 3.7212140579058757`*^9, {
   3.7666705766085887`*^9, 3.766670576624189*^9}, {3.7666709182335887`*^9, 
   3.7666709182335887`*^9}, {3.766921241969642*^9, 3.766921249473255*^9}, {
   3.76692144027719*^9, 3.766921512458517*^9}, {3.766921556747795*^9, 
   3.7669216145458965`*^9}, {3.766921713421669*^9, 3.7669217250436897`*^9}, {
   3.7669929803426485`*^9, 3.7669929834782486`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    RowBox[{"Det", "[", "e", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox[
        OverscriptBox["\[CapitalLambda]", "^"], 
        RowBox[{"-", "1"}]], "\[CenterDot]", "m"}], "]"}]]}], "+", 
   RowBox[{"M", " ", 
    RowBox[{"Det", "[", "m", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"d", "-", "n"}]], "[", 
      RowBox[{
       OverscriptBox["m", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox[
        OverscriptBox["\[CapitalLambda]", "^"], 
        RowBox[{"-", "1"}]], "\[CenterDot]", "e"}], "]"}]]}], "+", 
   "\[IndentingNewLine]", "\[ReturnKey]", "+", 
   RowBox[{
    RowBox[{"Det", "[", "e", "]"}], 
    RowBox[{"(", 
     RowBox[{
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
        RowBox[{
         RowBox[{
          OverscriptBox["e", 
           RowBox[{"-", "1"}]], "\[CenterDot]", 
          OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[CapitalNu]", " ", 
             RowBox[{
              OverscriptBox["e", 
               RowBox[{"-", "1"}]], "\[CenterDot]", "v"}]}], "+", 
            RowBox[{"M", " ", 
             RowBox[{
              OverscriptBox["m", 
               RowBox[{"-", "1"}]], "\[CenterDot]", "v"}]}]}], ")"}], 
          "\[CenterDot]", 
          SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
          OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
          OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}]}], 
        "]"}]], "-", 
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
        RowBox[{
         RowBox[{
          OverscriptBox["e", 
           RowBox[{"-", "1"}]], "\[CenterDot]", 
          OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Mu]", "-", "\[Nu]"}], ")"}], "\[CenterDot]", 
          SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
          OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
          OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}]}], 
        "]"}]]}], ")"}]}]}], "//", "\[FilledSquare]$NdEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.639140969405506*^9, 3.639140975427117*^9}, {
   3.7212129903322687`*^9, 3.721212990347869*^9}, {3.7212138303922744`*^9, 
   3.7212138403138742`*^9}, 3.721213881678275*^9, 3.721219771167102*^9, 
   3.7212198543152475`*^9, 3.721219924842972*^9, {3.766670576624189*^9, 
   3.766670576624189*^9}, {3.7666709182335887`*^9, 3.7666709182335887`*^9}, {
   3.766917584878332*^9, 3.766917585081133*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    RowBox[{"Det", "[", "e", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox[
        OverscriptBox["\[CapitalLambda]", "^"], 
        RowBox[{"-", "1"}]], "\[CenterDot]", "m"}], "]"}]]}], "+", 
   RowBox[{"M", " ", 
    RowBox[{"Det", "[", "m", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"d", "-", "n"}]], "[", 
      RowBox[{
       OverscriptBox["m", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox[
        OverscriptBox["\[CapitalLambda]", "^"], 
        RowBox[{"-", "1"}]], "\[CenterDot]", "e"}], "]"}]]}], "+", 
   "\[IndentingNewLine]", "\[ReturnKey]", "+", 
   RowBox[{
    RowBox[{"Det", "[", "m", "]"}], 
    RowBox[{"(", 
     RowBox[{
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", 
         RowBox[{"d", "-", "n"}]], "[", 
        RowBox[{
         RowBox[{
          OverscriptBox["m", 
           RowBox[{"-", "1"}]], "\[CenterDot]", 
          OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[CapitalNu]", " ", 
             RowBox[{
              OverscriptBox["e", 
               RowBox[{"-", "1"}]], "\[CenterDot]", "v"}]}], "+", 
            RowBox[{"M", " ", 
             RowBox[{
              OverscriptBox["m", 
               RowBox[{"-", "1"}]], "\[CenterDot]", "v"}]}]}], ")"}], 
          "\[CenterDot]", 
          SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
          OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
          OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}]}], 
        "]"}]], "-", 
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", 
         RowBox[{"d", "-", "n"}]], "[", 
        RowBox[{
         RowBox[{
          OverscriptBox["m", 
           RowBox[{"-", "1"}]], "\[CenterDot]", 
          OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Mu]", "-", "\[Nu]"}], ")"}], "\[CenterDot]", 
          SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
          OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
          OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}]}], 
        "]"}]]}], ")"}]}]}], "//", "\[FilledSquare]$NdEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.639140969405506*^9, 3.639140975427117*^9}, {
   3.6391410304952135`*^9, 3.6391410656264753`*^9}, {3.721212990347869*^9, 
   3.721212990363469*^9}, {3.7212138303922744`*^9, 3.7212138403138742`*^9}, 
   3.721213881693875*^9, 3.721219771167102*^9, 3.7212198543152475`*^9, 
   3.721219924842972*^9, {3.7666705766397886`*^9, 3.7666705766397886`*^9}, {
   3.7666709182335887`*^9, 3.7666709182335887`*^9}, {3.766917591461544*^9, 
   3.7669175916955442`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox[
        OverscriptBox["\[CapitalLambda]", "^"], 
        RowBox[{"-", "1"}]], "\[CenterDot]", "m"}], "]"}]]}], "+", 
   RowBox[{
    SuperscriptBox["\[Lambda]", 
     RowBox[{"-", "1"}]], "M", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"n", "-", "1"}]], "[", 
      RowBox[{
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], 
      "]"}]]}], "+", "\[IndentingNewLine]", "\[ReturnKey]", "+", 
   FrameBox[
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
     RowBox[{
      RowBox[{
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[CapitalNu]", " ", 
          RowBox[{
           OverscriptBox["e", 
            RowBox[{"-", "1"}]], "\[CenterDot]", "v"}]}], "+", 
         RowBox[{"M", " ", 
          RowBox[{
           OverscriptBox["m", 
            RowBox[{"-", "1"}]], "\[CenterDot]", "v"}]}]}], ")"}], 
       "\[CenterDot]", 
       SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
       OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}]}], 
     "]"}]], "-", 
   FrameBox[
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
     RowBox[{
      RowBox[{
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Mu]", "-", "\[Nu]"}], ")"}], "\[CenterDot]", 
       SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
       OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}]}], 
     "]"}]]}], "//", "\[FilledSquare]$NEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.639140969405506*^9, 3.639140975427117*^9}, {
   3.639141130341589*^9, 3.639141154568432*^9}, {3.721212990363469*^9, 
   3.7212129903790693`*^9}, 3.7212138403138742`*^9, 3.7212197646930904`*^9, 
   3.7212198543152475`*^9, 3.721219924842972*^9, 3.7274552741046405`*^9, {
   3.7666705766397886`*^9, 3.766670576655389*^9}, {3.766670918249189*^9, 
   3.766670918249189*^9}, {3.7669175972179537`*^9, 3.7669175974207544`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], 
      "]"}]]}], "+", 
   RowBox[{
    SuperscriptBox["\[Lambda]", 
     RowBox[{"-", "1"}]], "M", " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"n", "-", "1"}]], "[", 
      RowBox[{
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], 
      "]"}]]}], "-", 
   FrameBox[
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
     RowBox[{
      RowBox[{
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], "-", 
      RowBox[{"M", " ", 
       RowBox[{
        OverscriptBox["m", 
         RowBox[{"-", "1"}]], "\[CenterDot]", "v", "\[CenterDot]", 
        SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}]}]}], 
     "]"}]], "+", "\[IndentingNewLine]", "\[ReturnKey]", "+", 
   FrameBox[
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
     RowBox[{
      RowBox[{
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Mu]", "-", "\[Nu]"}], ")"}], "\[CenterDot]", 
       SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
       OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}]}], 
     "]"}]]}], "//", "\[FilledSquare]$NEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.639140969405506*^9, 3.639140975427117*^9}, {
   3.639141130341589*^9, 3.639141154568432*^9}, {3.6391411891848927`*^9, 
   3.6391412261101575`*^9}, {3.6391412853278613`*^9, 3.639141287168665*^9}, {
   3.7212129903790693`*^9, 3.721212990394669*^9}, 3.7212138403294744`*^9, 
   3.7212197647086906`*^9, 3.7212198543308477`*^9, 3.721219924842972*^9, 
   3.7274552747286415`*^9, {3.766670576655389*^9, 3.766670576655389*^9}, {
   3.766670918249189*^9, 3.766670918249189*^9}, {3.7669176019135623`*^9, 
   3.766917602100763*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   FrameBox[
    RowBox[{"N", "\[InvisibleSpace]", 
     RowBox[{"det", "(", "e", ")"}], " ", 
     RowBox[{
      SubscriptBox["e", "n"], "(", "S", ")"}]}]], TraditionalForm]],
  CellChangeTimes->{{3.6390274645366945`*^9, 3.6390274674851*^9}, {
    3.6390275202599926`*^9, 3.639027539682027*^9}, 3.6390276035797386`*^9, {
    3.6390276511130223`*^9, 3.6390277573024087`*^9}, {3.6390277989700823`*^9, 
    3.639027799297683*^9}, {3.6390279279999084`*^9, 3.639028080614977*^9}, {
    3.639028114389036*^9, 3.639028119427845*^9}, {3.639028191312771*^9, 
    3.639028192950774*^9}, {3.639029453741789*^9, 3.6390295625987797`*^9}, {
    3.639029607074458*^9, 3.639029932069829*^9}, {3.6390301393941927`*^9, 
    3.63903017745826*^9}}],
 " ",
 StyleBox["Derivation track 4",
  FontWeight->"Bold"]
}], "Subsubsection",
 CellChangeTimes->{{3.6391486924240723`*^9, 3.639148700754487*^9}, {
   3.6391496937488317`*^9, 3.6391496958548355`*^9}, {3.639153442685016*^9, 
   3.6391534445570197`*^9}, 3.766801843740097*^9, {3.766849665598191*^9, 
   3.766849740618723*^9}, {3.767010292114051*^9, 3.767010296060858*^9}, 
   3.767010731301622*^9, {3.767094528193*^9, 3.7670945303614035`*^9}, {
   3.7670967570427413`*^9, 3.7670967570427413`*^9}, {3.7670968096460333`*^9, 
   3.7670968098644342`*^9}, {3.7671103275577593`*^9, 
   3.7671103275577593`*^9}, {3.7684634425942025`*^9, 3.768463444107405*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    RowBox[{"Det", "[", "e", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       RowBox[{
        OverscriptBox["e", 
         RowBox[{"-", "1"}]], "\[CenterDot]", 
        OverscriptBox[
         OverscriptBox["\[CapitalLambda]", "^"], 
         RowBox[{"-", "1"}]], "\[CenterDot]", "m"}], "+", 
       RowBox[{
        OverscriptBox["e", 
         RowBox[{"-", "1"}]], "\[CenterDot]", "v", "\[CenterDot]", 
        SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}]}], 
      "]"}]]}], "+", 
   RowBox[{"M", " ", 
    RowBox[{"Det", "[", "m", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"d", "-", "n"}]], "[", 
      RowBox[{
       RowBox[{
        OverscriptBox["m", 
         RowBox[{"-", "1"}]], "\[CenterDot]", 
        OverscriptBox[
         OverscriptBox["\[CapitalLambda]", "^"], 
         RowBox[{"-", "1"}]], "\[CenterDot]", "e"}], "+", 
       RowBox[{
        OverscriptBox["m", 
         RowBox[{"-", "1"}]], "\[CenterDot]", "v", "\[CenterDot]", 
        SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}]}], 
      "]"}]]}], "+", "\[IndentingNewLine]", "\[ReturnKey]", "+", 
   RowBox[{
    RowBox[{"Det", "[", "e", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       RowBox[{
        OverscriptBox["e", 
         RowBox[{"-", "1"}]], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Mu]", "-", "\[Nu]"}], ")"}], "\[CenterDot]", 
        SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}]}], 
      "]"}]]}], "-", 
   RowBox[{
    RowBox[{"Det", "[", "e", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], 
      "]"}]]}]}], "//", "\[FilledSquare]$NdEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.6391487061520967`*^9, 3.639148807099874*^9}, {
   3.721212990394669*^9, 3.721212990410269*^9}, {3.7212138303922744`*^9, 
   3.7212138403294744`*^9}, 3.721213881693875*^9, 3.721219771167102*^9, 
   3.7212198543308477`*^9, 3.7212199248585715`*^9, {3.766670576655389*^9, 
   3.766670576670989*^9}, {3.766670918249189*^9, 3.766670918249189*^9}, {
   3.766917605002368*^9, 3.766917607451572*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    RowBox[{"Det", "[", "e", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       RowBox[{
        OverscriptBox["e", 
         RowBox[{"-", "1"}]], "\[CenterDot]", 
        OverscriptBox[
         OverscriptBox["\[CapitalLambda]", "^"], 
         RowBox[{"-", "1"}]], "\[CenterDot]", "m"}], "+", 
       RowBox[{
        OverscriptBox["e", 
         RowBox[{"-", "1"}]], "\[CenterDot]", "v", "\[CenterDot]", 
        SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}]}], 
      "]"}]]}], "+", 
   RowBox[{"M", " ", 
    RowBox[{"Det", "[", "m", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"d", "-", "n"}]], "[", 
      RowBox[{
       RowBox[{
        OverscriptBox["m", 
         RowBox[{"-", "1"}]], "\[CenterDot]", 
        OverscriptBox[
         OverscriptBox["\[CapitalLambda]", "^"], 
         RowBox[{"-", "1"}]], "\[CenterDot]", "e"}], "+", 
       RowBox[{
        OverscriptBox["m", 
         RowBox[{"-", "1"}]], "\[CenterDot]", "v", "\[CenterDot]", 
        SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}]}], 
      "]"}]]}], "+", "\[IndentingNewLine]", "\[ReturnKey]", "+", 
   RowBox[{
    RowBox[{"Det", "[", "m", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"d", "-", "n"}]], "[", 
      RowBox[{
       RowBox[{
        OverscriptBox["m", 
         RowBox[{"-", "1"}]], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Mu]", "-", "\[Nu]"}], ")"}], "\[CenterDot]", 
        SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}]}], 
      "]"}]]}], "-", 
   RowBox[{
    RowBox[{"Det", "[", "m", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"d", "-", "n"}]], "[", 
      RowBox[{
       OverscriptBox["m", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}], 
      "]"}]]}]}], "//", "\[FilledSquare]$NdEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.6391487061520967`*^9, 3.639148807099874*^9}, {
   3.6391488680803814`*^9, 3.639148907922851*^9}, {3.721212990410269*^9, 
   3.721212990425869*^9}, {3.721213830407874*^9, 3.7212138403294744`*^9}, 
   3.721213881693875*^9, 3.721219771182702*^9, 3.7212198543308477`*^9, 
   3.7212199248585715`*^9, {3.766670576670989*^9, 3.766670576670989*^9}, {
   3.766670918264789*^9, 3.766670918264789*^9}, 3.7669176109771786`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    RowBox[{"Det", "[", "e", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       RowBox[{
        OverscriptBox["e", 
         RowBox[{"-", "1"}]], "\[CenterDot]", 
        OverscriptBox[
         OverscriptBox["\[CapitalLambda]", "^"], 
         RowBox[{"-", "1"}]], "\[CenterDot]", "m"}], "+", 
       RowBox[{
        OverscriptBox["e", 
         RowBox[{"-", "1"}]], "\[CenterDot]", "v", "\[CenterDot]", 
        SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}]}], 
      "]"}]]}], "+", 
   RowBox[{"M", " ", 
    RowBox[{"Det", "[", "m", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"d", "-", "n"}]], "[", 
      RowBox[{
       RowBox[{
        OverscriptBox["m", 
         RowBox[{"-", "1"}]], "\[CenterDot]", 
        OverscriptBox[
         OverscriptBox["\[CapitalLambda]", "^"], 
         RowBox[{"-", "1"}]], "\[CenterDot]", "e"}], "+", 
       RowBox[{
        OverscriptBox["m", 
         RowBox[{"-", "1"}]], "\[CenterDot]", "v", "\[CenterDot]", 
        SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}]}], 
      "]"}]]}], "+", "\[IndentingNewLine]", "\[ReturnKey]", "+", 
   RowBox[{
    RowBox[{"Det", "[", "e", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       RowBox[{
        OverscriptBox["e", 
         RowBox[{"-", "1"}]], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Mu]", "-", "\[Nu]"}], ")"}], "\[CenterDot]", 
        SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}]}], 
      "]"}]]}], "-", 
   RowBox[{
    RowBox[{"Det", "[", "e", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], 
      "]"}]]}]}], "//", "\[FilledSquare]$NdEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.6391487061520967`*^9, 3.639148807099874*^9}, {
   3.639148961462145*^9, 3.6391489718517637`*^9}, 3.639152732665369*^9, {
   3.721212990425869*^9, 3.721212990441469*^9}, {3.721213830407874*^9, 
   3.7212138403294744`*^9}, 3.721213881693875*^9, 3.721219771198302*^9, 
   3.721219854346448*^9, 3.7212199248585715`*^9, {3.7666705766865892`*^9, 
   3.7666705766865892`*^9}, {3.766670918264789*^9, 3.766670918264789*^9}, {
   3.766917613582383*^9, 3.7669176182779913`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[TabKey]", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       RowBox[{
        OverscriptBox["e", 
         RowBox[{"-", "1"}]], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Mu]", "-", "\[Nu]"}], ")"}], "\[CenterDot]", 
        SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}]}], 
      "]"}]]}], "\[Equal]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[TabKey]", 
     FrameBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
       RowBox[{
        OverscriptBox["e", 
         RowBox[{"-", "1"}]], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], 
       "]"}]]}], "+", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       RowBox[{
        OverscriptBox["e", 
         RowBox[{"-", "1"}]], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], "+", 
       RowBox[{"\[Mu]", "\[CenterDot]", 
        SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}]}], 
      "]"}]], "-", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       RowBox[{
        OverscriptBox["e", 
         RowBox[{"-", "1"}]], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], "+", 
       RowBox[{"\[Nu]", "\[CenterDot]", 
        SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}]}], 
      "]"}]]}]}], "//", "\[FilledSquare]n"}]], "Input",
 CellChangeTimes->{{3.6391490776413493`*^9, 3.639149249990452*^9}, {
   3.720716030087528*^9, 3.720716038076743*^9}, 3.7207190660807886`*^9, {
   3.721212990457069*^9, 3.721212990457069*^9}, 3.7212140579058757`*^9, {
   3.7666705766865892`*^9, 3.766670576702189*^9}, {3.766670918280389*^9, 
   3.766670918280389*^9}, {3.766976667843215*^9, 3.76697667058882*^9}, 
   3.7669925951474466`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    RowBox[{"Det", "[", "e", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       RowBox[{
        OverscriptBox["e", 
         RowBox[{"-", "1"}]], "\[CenterDot]", 
        OverscriptBox[
         OverscriptBox["\[CapitalLambda]", "^"], 
         RowBox[{"-", "1"}]], "\[CenterDot]", "m"}], "+", 
       RowBox[{
        OverscriptBox["e", 
         RowBox[{"-", "1"}]], "\[CenterDot]", "v", "\[CenterDot]", 
        SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}]}], 
      "]"}]]}], "-", 
   RowBox[{
    RowBox[{"Det", "[", "e", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       RowBox[{
        OverscriptBox["e", 
         RowBox[{"-", "1"}]], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], "+", 
       RowBox[{"\[Nu]", "\[CenterDot]", 
        SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}]}], 
      "]"}]]}], "+", "\[IndentingNewLine]", "\[ReturnKey]", "+", 
   RowBox[{"M", " ", 
    RowBox[{"Det", "[", "m", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"d", "-", "n"}]], "[", 
      RowBox[{
       RowBox[{
        OverscriptBox["m", 
         RowBox[{"-", "1"}]], "\[CenterDot]", 
        OverscriptBox[
         OverscriptBox["\[CapitalLambda]", "^"], 
         RowBox[{"-", "1"}]], "\[CenterDot]", "e"}], "+", 
       RowBox[{
        OverscriptBox["m", 
         RowBox[{"-", "1"}]], "\[CenterDot]", "v", "\[CenterDot]", 
        SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}]}], 
      "]"}]]}], "+", 
   RowBox[{
    RowBox[{"Det", "[", "e", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       RowBox[{
        OverscriptBox["e", 
         RowBox[{"-", "1"}]], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], "+", 
       RowBox[{"\[Mu]", "\[CenterDot]", 
        SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}]}], 
      "]"}]]}]}], "//", "\[FilledSquare]$NdEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.6391487061520967`*^9, 3.639148807099874*^9}, {
   3.6391492644828777`*^9, 3.6391492793029037`*^9}, {3.6391495243637342`*^9, 
   3.6391495308845453`*^9}, {3.7212129904726686`*^9, 3.721212990488269*^9}, {
   3.721213830407874*^9, 3.7212138403450747`*^9}, 3.7212138817094746`*^9, 
   3.721219771198302*^9, 3.721219854346448*^9, 3.7212199248741713`*^9, {
   3.766670576702189*^9, 3.766670576717789*^9}, {3.766670918295989*^9, 
   3.766670918295989*^9}, {3.7669176378248253`*^9, 3.766917638901227*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   FrameBox[
    RowBox[{"N", "\[InvisibleSpace]", 
     RowBox[{"det", "(", "e", ")"}], " ", 
     RowBox[{
      SubscriptBox["e", "n"], "(", "S", ")"}]}]], TraditionalForm]],
  CellChangeTimes->{{3.6390274645366945`*^9, 3.6390274674851*^9}, {
    3.6390275202599926`*^9, 3.639027539682027*^9}, 3.6390276035797386`*^9, {
    3.6390276511130223`*^9, 3.6390277573024087`*^9}, {3.6390277989700823`*^9, 
    3.639027799297683*^9}, {3.6390279279999084`*^9, 3.639028080614977*^9}, {
    3.639028114389036*^9, 3.639028119427845*^9}, {3.639028191312771*^9, 
    3.639028192950774*^9}, {3.639029453741789*^9, 3.6390295625987797`*^9}, {
    3.639029607074458*^9, 3.639029932069829*^9}, {3.6390301393941927`*^9, 
    3.63903017745826*^9}}],
 " ",
 StyleBox["Derivation track 5",
  FontWeight->"Bold"]
}], "Subsubsection",
 CellChangeTimes->{{3.6391486924240723`*^9, 3.639148700754487*^9}, {
   3.6391496937488317`*^9, 3.6391496958548355`*^9}, {3.639153442685016*^9, 
   3.6391534445570197`*^9}, 3.766801843740097*^9, {3.766849665598191*^9, 
   3.766849770648775*^9}, {3.767010299898464*^9, 3.7670103080104785`*^9}, {
   3.7670107350612288`*^9, 3.76701075287646*^9}, 3.767025056372854*^9, {
   3.7670945400646205`*^9, 3.7670945421862245`*^9}, {3.7670967612235484`*^9, 
   3.7670967612235484`*^9}, {3.7670968112372365`*^9, 3.767096811533637*^9}, {
   3.7671103280725603`*^9, 3.7671103280725603`*^9}, {3.768463445074607*^9, 
   3.76846344675941*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    RowBox[{"Det", "[", "e", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       RowBox[{
        OverscriptBox["e", 
         RowBox[{"-", "1"}]], "\[CenterDot]", 
        OverscriptBox[
         OverscriptBox["\[CapitalLambda]", "^"], 
         RowBox[{"-", "1"}]], "\[CenterDot]", "m"}], "+", 
       RowBox[{
        OverscriptBox["e", 
         RowBox[{"-", "1"}]], "\[CenterDot]", "v", "\[CenterDot]", 
        SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}]}], 
      "]"}]]}], "-", 
   RowBox[{
    RowBox[{"Det", "[", "e", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       RowBox[{
        OverscriptBox["e", 
         RowBox[{"-", "1"}]], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], "+", 
       RowBox[{"\[Nu]", "\[CenterDot]", 
        SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}]}], 
      "]"}]]}], "+", "\[IndentingNewLine]", "\[ReturnKey]", "+", 
   RowBox[{"M", " ", 
    RowBox[{"Det", "[", "m", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"d", "-", "n"}]], "[", 
      RowBox[{
       RowBox[{
        OverscriptBox["m", 
         RowBox[{"-", "1"}]], "\[CenterDot]", 
        OverscriptBox[
         OverscriptBox["\[CapitalLambda]", "^"], 
         RowBox[{"-", "1"}]], "\[CenterDot]", "e"}], "+", 
       RowBox[{
        OverscriptBox["m", 
         RowBox[{"-", "1"}]], "\[CenterDot]", "v", "\[CenterDot]", 
        SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}]}], 
      "]"}]]}], "+", 
   RowBox[{
    RowBox[{"Det", "[", "m", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"d", "-", "n"}]], "[", 
      RowBox[{
       RowBox[{
        OverscriptBox["m", 
         RowBox[{"-", "1"}]], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}], "+", 
       RowBox[{"\[Mu]", "\[CenterDot]", 
        SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}]}], 
      "]"}]]}], "+", "\[IndentingNewLine]", "\[ReturnKey]", "+", 
   RowBox[{
    RowBox[{"Det", "[", "e", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], 
      "]"}]]}], "-", 
   RowBox[{
    RowBox[{"Det", "[", "m", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"d", "-", "n"}]], "[", 
      RowBox[{
       OverscriptBox["m", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}], 
      "]"}]]}]}], "//", "\[FilledSquare]$NdEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.6391487061520967`*^9, 3.639148807099874*^9}, {
   3.6391492644828777`*^9, 3.639149353371834*^9}, {3.639149539667361*^9, 
   3.6391495667178087`*^9}, {3.6391496172774973`*^9, 3.639149659054371*^9}, {
   3.721212990488269*^9, 3.721212990503869*^9}, {3.7212138304234743`*^9, 
   3.7212138403450747`*^9}, 3.7212138817094746`*^9, 3.7212197712139015`*^9, 
   3.721219854346448*^9, 3.7212199248741713`*^9, {3.766670576717789*^9, 
   3.766670576717789*^9}, {3.7666709183115892`*^9, 3.7666709183115892`*^9}, {
   3.7669176445952373`*^9, 3.7669176463424406`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    RowBox[{"Det", "[", "e", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], 
      "]"}]]}], "-", 
   RowBox[{
    RowBox[{"Det", "[", "e", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       RowBox[{
        OverscriptBox["e", 
         RowBox[{"-", "1"}]], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], "+", 
       RowBox[{"\[Nu]", "\[CenterDot]", 
        SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}]}], 
      "]"}]]}], "+", 
   RowBox[{
    RowBox[{"Det", "[", "e", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], 
      "]"}]]}], "+", "\[IndentingNewLine]", "\[ReturnKey]", "+", 
   RowBox[{"M", " ", 
    RowBox[{"Det", "[", "m", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"d", "-", "n"}]], "[", 
      RowBox[{
       OverscriptBox["m", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}], 
      "]"}]]}], "+", 
   RowBox[{
    RowBox[{"Det", "[", "m", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"d", "-", "n"}]], "[", 
      RowBox[{
       RowBox[{
        OverscriptBox["m", 
         RowBox[{"-", "1"}]], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}], "+", 
       RowBox[{"\[Mu]", "\[CenterDot]", 
        SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}]}], 
      "]"}]]}], "-", 
   RowBox[{
    RowBox[{"Det", "[", "m", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"d", "-", "n"}]], "[", 
      RowBox[{
       OverscriptBox["m", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}], 
      "]"}]]}]}], "//", "\[FilledSquare]$NdEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.6391487061520967`*^9, 3.639148807099874*^9}, {
   3.6391492644828777`*^9, 3.639149353371834*^9}, {3.639149539667361*^9, 
   3.6391495667178087`*^9}, {3.6391496172774973`*^9, 3.639149659054371*^9}, {
   3.6391499887921495`*^9, 3.6391500308654237`*^9}, {3.6391500633758807`*^9, 
   3.6391500959955378`*^9}, {3.7212129905194693`*^9, 3.721212990535069*^9}, {
   3.7212138304234743`*^9, 3.7212138403450747`*^9}, 3.7212138817094746`*^9, 
   3.7212197712295017`*^9, 3.721219854362048*^9, 3.7212199248741713`*^9, {
   3.766670576733389*^9, 3.766670576733389*^9}, {3.7666709183115892`*^9, 
   3.7666709183115892`*^9}, 3.766917652878852*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Det", "[", "e", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalNu]", " ", 
       FrameBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
         RowBox[{
          OverscriptBox["e", 
           RowBox[{"-", "1"}]], "\[CenterDot]", 
          OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], 
         "]"}]]}], "-", 
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
        RowBox[{
         RowBox[{
          OverscriptBox["e", 
           RowBox[{"-", "1"}]], "\[CenterDot]", 
          OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], "+", 
         RowBox[{"\[Nu]", "\[CenterDot]", 
          SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
          OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
          OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}]}], 
        "]"}]], "+", 
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
        RowBox[{
         OverscriptBox["e", 
          RowBox[{"-", "1"}]], "\[CenterDot]", 
         OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], 
        "]"}]]}], ")"}]}], "+", "\[IndentingNewLine]", "\[ReturnKey]", "+", 
   RowBox[{
    RowBox[{"Det", "[", "m", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"M", " ", 
       FrameBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalE]", 
          RowBox[{"d", "-", "n"}]], "[", 
         RowBox[{
          OverscriptBox["m", 
           RowBox[{"-", "1"}]], "\[CenterDot]", 
          OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}], 
         "]"}]]}], "+", 
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", 
         RowBox[{"d", "-", "n"}]], "[", 
        RowBox[{
         RowBox[{
          OverscriptBox["m", 
           RowBox[{"-", "1"}]], "\[CenterDot]", 
          OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}], "+", 
         RowBox[{"\[Mu]", "\[CenterDot]", 
          SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
          OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
          OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}]}], 
        "]"}]], "-", 
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", 
         RowBox[{"d", "-", "n"}]], "[", 
        RowBox[{
         OverscriptBox["m", 
          RowBox[{"-", "1"}]], "\[CenterDot]", 
         OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}], 
        "]"}]]}], ")"}]}]}], "//", "\[FilledSquare]$NdEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.6391487061520967`*^9, 3.639148807099874*^9}, {
   3.6391492644828777`*^9, 3.639149353371834*^9}, {3.639149539667361*^9, 
   3.6391495667178087`*^9}, {3.6391496172774973`*^9, 3.639149659054371*^9}, {
   3.6391499887921495`*^9, 3.6391500308654237`*^9}, {3.6391500633758807`*^9, 
   3.6391500959955378`*^9}, {3.639152741541785*^9, 3.639152766642229*^9}, {
   3.721212990535069*^9, 3.7212129905506687`*^9}, {3.7212138304234743`*^9, 
   3.7212138403450747`*^9}, 3.7212138817094746`*^9, 3.7212197712295017`*^9, 
   3.721219854362048*^9, 3.7212199248741713`*^9, {3.766670576733389*^9, 
   3.766670576748989*^9}, {3.7666709183115892`*^9, 3.7666709183115892`*^9}, 
   3.7669176568100586`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Det", "[", "e", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalNu]", " ", 
       FrameBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
         RowBox[{"m", "\[CenterDot]", 
          OverscriptBox["e", 
           RowBox[{"-", "1"}]], "\[CenterDot]", 
          OverscriptBox["\[CapitalLambda]", "^"]}], "]"}]]}], "-", 
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
        RowBox[{"m", "\[CenterDot]", 
         OverscriptBox["e", 
          RowBox[{"-", "1"}]], "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{
           OverscriptBox["I", "^"], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"\[Lambda]", "+", "1"}]], 
            RowBox[{"p", "\[CenterDot]", 
             SuperscriptBox["p", "\[Transpose]"], "\[CenterDot]", 
             OverscriptBox["\[Delta]", "^"]}]}], "+", 
           RowBox[{"e", "\[CenterDot]", "\[Nu]", "\[CenterDot]", 
            SuperscriptBox["p", "\[Transpose]"], "\[CenterDot]", 
            OverscriptBox["\[Delta]", "^"]}]}], ")"}]}], "]"}]], "+", 
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
        RowBox[{"m", "\[CenterDot]", 
         OverscriptBox["e", 
          RowBox[{"-", "1"}]], "\[CenterDot]", 
         OverscriptBox["\[CapitalLambda]", "^"]}], "]"}]]}], ")"}]}], "+", 
   "\[IndentingNewLine]", "\[ReturnKey]", "+", 
   RowBox[{
    RowBox[{"Det", "[", "m", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"M", " ", 
       FrameBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalE]", 
          RowBox[{"d", "-", "n"}]], "[", 
         RowBox[{
          OverscriptBox["m", 
           RowBox[{"-", "1"}]], "\[CenterDot]", 
          OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}], 
         "]"}]]}], "+", 
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", 
         RowBox[{"d", "-", "n"}]], "[", 
        RowBox[{
         RowBox[{
          OverscriptBox["m", 
           RowBox[{"-", "1"}]], "\[CenterDot]", 
          OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}], "+", 
         RowBox[{"\[Mu]", "\[CenterDot]", 
          SuperscriptBox["p", "\[Transpose]"], "\[CenterDot]", 
          OverscriptBox["\[Delta]", "^"], "\[CenterDot]", "e"}]}], "]"}]], 
      "-", 
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", 
         RowBox[{"d", "-", "n"}]], "[", 
        RowBox[{
         OverscriptBox["m", 
          RowBox[{"-", "1"}]], "\[CenterDot]", 
         OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}], 
        "]"}]]}], ")"}]}]}], "//", "\[FilledSquare]$NdEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.6391487061520967`*^9, 3.639148807099874*^9}, {
   3.6391492644828777`*^9, 3.639149353371834*^9}, {3.639149539667361*^9, 
   3.6391495667178087`*^9}, {3.6391496172774973`*^9, 3.639149659054371*^9}, {
   3.6391499887921495`*^9, 3.6391500308654237`*^9}, {3.6391500633758807`*^9, 
   3.6391500959955378`*^9}, {3.639152741541785*^9, 3.639153013372262*^9}, {
   3.639153081622382*^9, 3.639153103571621*^9}, {3.7212129905506687`*^9, 
   3.721212990566269*^9}, {3.7212138304390745`*^9, 3.7212138403606744`*^9}, 
   3.7212138817094746`*^9, 3.721219771245102*^9, 3.721219854362048*^9, 
   3.7212199248897715`*^9, 3.7274552753838425`*^9, 3.7666705259553003`*^9, {
   3.766670576748989*^9, 3.766670576748989*^9}, {3.7666709183271894`*^9, 
   3.7666709183271894`*^9}, 3.766917658947263*^9}],

Cell[TextData[{
 "The following is close to what we want (to be varied wrt ",
 Cell[BoxData[
  FormBox["p", TraditionalForm]],
  FormatType->"TraditionalForm"],
 ")."
}], "Text",
 CellChangeTimes->{{3.76702505953966*^9, 3.767025100567732*^9}, {
  3.7670251685994515`*^9, 3.7670251924206934`*^9}, {3.7671065033464975`*^9, 
  3.7671065493977785`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Det", "[", "e", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalNu]", " ", 
       FrameBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
         RowBox[{"m", "\[CenterDot]", 
          OverscriptBox["e", 
           RowBox[{"-", "1"}]]}], "]"}]]}], "+", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "1"}], "n"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"k", "-", "1"}]], 
        FrameBox[
         RowBox[{
          SubscriptBox["\[ScriptCapitalE]", 
           RowBox[{"n", "-", "k"}]], "[", 
          RowBox[{"m", "\[CenterDot]", 
           OverscriptBox["e", 
            RowBox[{"-", "1"}]]}], "]"}]], 
        RowBox[{
         SuperscriptBox["p", "\[Transpose]"], "\[CenterDot]", 
         OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
         OverscriptBox[
          RowBox[{"(", 
           RowBox[{"m", "\[CenterDot]", 
            OverscriptBox["e", 
             RowBox[{"-", "1"}]]}], ")"}], "k"], "\[CenterDot]", "e", 
         "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", 
             RowBox[{"\[Lambda]", "+", "1"}]], "\[CapitalNu]", 
            RowBox[{
             OverscriptBox["e", 
              RowBox[{"-", "1"}]], "\[CenterDot]", "p"}]}], "-", "\[Nu]"}], 
          ")"}]}]}]}]}], ")"}]}], "+", "\[IndentingNewLine]", "\[ReturnKey]", 
   "+", 
   RowBox[{
    RowBox[{"Det", "[", "m", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"M", " ", 
       FrameBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalE]", 
          RowBox[{"d", "-", "n"}]], "[", 
         RowBox[{
          OverscriptBox["m", 
           RowBox[{"-", "1"}]], "\[CenterDot]", 
          OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}], 
         "]"}]]}], "+", 
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", 
         RowBox[{"d", "-", "n"}]], "[", 
        RowBox[{
         RowBox[{
          OverscriptBox["m", 
           RowBox[{"-", "1"}]], "\[CenterDot]", 
          OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}], "+", 
         RowBox[{"\[Mu]", "\[CenterDot]", 
          SuperscriptBox["p", "\[Transpose]"], "\[CenterDot]", 
          OverscriptBox["\[Delta]", "^"], "\[CenterDot]", "e"}]}], "]"}]], 
      "-", 
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", 
         RowBox[{"d", "-", "n"}]], "[", 
        RowBox[{
         OverscriptBox["m", 
          RowBox[{"-", "1"}]], "\[CenterDot]", 
         OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}], 
        "]"}]]}], ")"}]}]}], "//", "\[FilledSquare]$NdEn"}]], "Input",
 CellFrame->True,
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.6391487061520967`*^9, 3.639148807099874*^9}, {
   3.6391492644828777`*^9, 3.639149353371834*^9}, {3.639149539667361*^9, 
   3.6391495667178087`*^9}, {3.6391496172774973`*^9, 3.639149659054371*^9}, {
   3.6391499887921495`*^9, 3.6391500308654237`*^9}, {3.6391500633758807`*^9, 
   3.6391500959955378`*^9}, {3.639152741541785*^9, 3.639153013372262*^9}, {
   3.6391530495955257`*^9, 3.6391530705931625`*^9}, {3.6391531109816337`*^9, 
   3.639153147345298*^9}, {3.639153183958562*^9, 3.639153322611605*^9}, {
   3.721212990566269*^9, 3.721212990581869*^9}, {3.7212138304390745`*^9, 
   3.7212138403606744`*^9}, 3.721213881725075*^9, 3.721219771245102*^9, 
   3.721219854362048*^9, 3.7212199248897715`*^9, 3.727455296085079*^9, {
   3.7666705767645893`*^9, 3.7666705767645893`*^9}, {3.7666709183271894`*^9, 
   3.7666709183271894`*^9}, 3.7669176610376663`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   FrameBox[
    RowBox[{"N", "\[InvisibleSpace]", 
     RowBox[{"det", "(", "e", ")"}], " ", 
     RowBox[{
      SubscriptBox["e", "n"], "(", "S", ")"}]}]], TraditionalForm]],
  CellChangeTimes->{{3.6390274645366945`*^9, 3.6390274674851*^9}, {
    3.6390275202599926`*^9, 3.639027539682027*^9}, 3.6390276035797386`*^9, {
    3.6390276511130223`*^9, 3.6390277573024087`*^9}, {3.6390277989700823`*^9, 
    3.639027799297683*^9}, {3.6390279279999084`*^9, 3.639028080614977*^9}, {
    3.639028114389036*^9, 3.639028119427845*^9}, {3.639028191312771*^9, 
    3.639028192950774*^9}, {3.639029453741789*^9, 3.6390295625987797`*^9}, {
    3.639029607074458*^9, 3.639029932069829*^9}, {3.6390301393941927`*^9, 
    3.63903017745826*^9}}],
 " ",
 StyleBox["Derivation track 6",
  FontWeight->"Bold"]
}], "Subsubsection",
 CellChangeTimes->{{3.6391486924240723`*^9, 3.639148700754487*^9}, {
   3.6391496937488317`*^9, 3.6391496958548355`*^9}, {3.639153442685016*^9, 
   3.6391534445570197`*^9}, 3.766801843740097*^9, {3.766849665598191*^9, 
   3.766849770648775*^9}, {3.767010299898464*^9, 3.7670103222689037`*^9}, 
   3.7670107379004335`*^9, 3.767025159504636*^9, {3.767094544978629*^9, 
   3.767094546008231*^9}, {3.7670967755911736`*^9, 3.7670967755911736`*^9}, {
   3.7670968130156393`*^9, 3.76709681329644*^9}, {3.767110328618561*^9, 
   3.767110328618561*^9}, {3.7684634478202114`*^9, 3.7684634494270144`*^9}}],

Cell[TextData[{
 "Here we get the elementary symmetric polynomials of the form ",
 Cell[BoxData[
  FormBox[
   RowBox[{"N", "\[InvisibleSpace]", 
    RowBox[{
     SubscriptBox["e", "n"], "(", 
     RowBox[{"m", "\[InvisibleSpace]", 
      SuperscriptBox["e", 
       RowBox[{"-", "1"}]]}], ")"}]}], TraditionalForm]]],
 " or ",
 Cell[BoxData[
  FormBox[
   RowBox[{"N", "\[InvisibleSpace]", 
    RowBox[{
     SubscriptBox["e", "n"], "(", 
     RowBox[{"e", "\[InvisibleSpace]", 
      SuperscriptBox["m", 
       RowBox[{"-", "1"}]]}], ")"}]}], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.76702505953966*^9, 3.767025100567732*^9}, {
  3.7670251685994515`*^9, 3.7670253018704853`*^9}, {3.767025463221569*^9, 
  3.767025466029574*^9}, {3.767096570092013*^9, 3.7670965943344555`*^9}, {
  3.767096766636758*^9, 3.7670967721747675`*^9}, {3.7671065625798016`*^9, 
  3.7671065644986053`*^9}, {3.767110329850963*^9, 3.7671103312861657`*^9}, {
  3.767111670842043*^9, 3.7671116873312716`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Det", "[", "e", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalNu]", " ", 
       FrameBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
         RowBox[{"m", "\[CenterDot]", 
          OverscriptBox["e", 
           RowBox[{"-", "1"}]]}], "]"}]]}], "+", "\[ReturnKey]", "+", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "1"}], "n"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"k", "-", "1"}]], 
        FrameBox[
         RowBox[{
          SubscriptBox["\[ScriptCapitalE]", 
           RowBox[{"n", "-", "k"}]], "[", 
          RowBox[{"m", "\[CenterDot]", 
           OverscriptBox["e", 
            RowBox[{"-", "1"}]]}], "]"}]], 
        RowBox[{
         SuperscriptBox["p", "\[Transpose]"], "\[CenterDot]", 
         OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
         OverscriptBox[
          RowBox[{"(", 
           RowBox[{"m", "\[CenterDot]", 
            OverscriptBox["e", 
             RowBox[{"-", "1"}]]}], ")"}], "k"], "\[CenterDot]", "e", 
         "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", 
             RowBox[{"\[Lambda]", "+", "1"}]], "\[CapitalNu]", 
            RowBox[{
             OverscriptBox["e", 
              RowBox[{"-", "1"}]], "\[CenterDot]", "p"}]}], "-", "\[Nu]"}], 
          ")"}]}]}]}]}], ")"}]}], "+", "\[IndentingNewLine]", "\[ReturnKey]", 
   "+", 
   RowBox[{
    RowBox[{"Det", "[", "m", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"M", " ", 
       FrameBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalE]", 
          RowBox[{"d", "-", "n"}]], "[", 
         RowBox[{"e", "\[CenterDot]", 
          OverscriptBox["m", 
           RowBox[{"-", "1"}]]}], "]"}]]}], "+", "\[ReturnKey]", "+", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "1"}], 
        RowBox[{"d", "-", "n"}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"k", "-", "1"}]], 
        FrameBox[
         RowBox[{
          SubscriptBox["\[ScriptCapitalE]", 
           RowBox[{"d", "-", "n", "-", "k"}]], "[", 
          RowBox[{"e", "\[CenterDot]", 
           OverscriptBox["m", 
            RowBox[{"-", "1"}]]}], "]"}]], 
        RowBox[{
         SuperscriptBox["p", "\[Transpose]"], "\[CenterDot]", 
         OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
         OverscriptBox[
          RowBox[{"(", 
           RowBox[{"e", "\[CenterDot]", 
            OverscriptBox["m", 
             RowBox[{"-", "1"}]]}], ")"}], "k"], "\[CenterDot]", "m", 
         "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", 
             RowBox[{"\[Lambda]", "+", "1"}]], "M", 
            RowBox[{
             OverscriptBox["m", 
              RowBox[{"-", "1"}]], "\[CenterDot]", "p"}]}], "+", "\[Mu]"}], 
          ")"}]}]}]}]}], ")"}]}]}], "//", "\[FilledSquare]$NdEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.6391487061520967`*^9, 3.639148807099874*^9}, {
   3.6391492644828777`*^9, 3.639149353371834*^9}, {3.639149539667361*^9, 
   3.6391495667178087`*^9}, {3.6391496172774973`*^9, 3.639149659054371*^9}, {
   3.6391499887921495`*^9, 3.6391500308654237`*^9}, {3.6391500633758807`*^9, 
   3.6391500959955378`*^9}, {3.639152741541785*^9, 3.639153013372262*^9}, {
   3.6391530495955257`*^9, 3.6391530705931625`*^9}, {3.6391531109816337`*^9, 
   3.639153147345298*^9}, {3.639153183958562*^9, 3.639153390955325*^9}, {
   3.639153747727952*^9, 3.6391537667287855`*^9}, {3.721212990581869*^9, 
   3.7212129905974693`*^9}, {3.7212138304390745`*^9, 3.7212138403606744`*^9}, 
   3.721213881725075*^9, 3.721219771260702*^9, 3.7212198543776484`*^9, 
   3.7212199248897715`*^9, {3.7274552964906797`*^9, 3.7274552966778803`*^9}, {
   3.766670918342789*^9, 3.766670918342789*^9}, 3.7669176642824717`*^9, {
   3.7669335715429325`*^9, 3.766933572556935*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    RowBox[{"Det", "[", "e", "]"}], 
    RowBox[{"(", " ", 
     RowBox[{
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
        RowBox[{"m", "\[CenterDot]", 
         OverscriptBox["e", 
          RowBox[{"-", "1"}]]}], "]"}]], "+", "\[ReturnKey]", "+", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "1"}], "n"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"k", "-", "1"}]], 
        FrameBox[
         RowBox[{
          SubscriptBox["\[ScriptCapitalE]", 
           RowBox[{"n", "-", "k"}]], "[", 
          RowBox[{"m", "\[CenterDot]", 
           OverscriptBox["e", 
            RowBox[{"-", "1"}]]}], "]"}]], 
        RowBox[{
         SuperscriptBox["p", "\[Transpose]"], "\[CenterDot]", 
         OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
         OverscriptBox[
          RowBox[{"(", 
           RowBox[{"m", "\[CenterDot]", 
            OverscriptBox["e", 
             RowBox[{"-", "1"}]]}], ")"}], "k"], "\[CenterDot]", "e", 
         "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", 
             RowBox[{"\[Lambda]", "+", "1"}]], 
            RowBox[{
             OverscriptBox["e", 
              RowBox[{"-", "1"}]], "\[CenterDot]", "p"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[CapitalNu]", 
             RowBox[{"-", "1"}]], "\[Nu]"}]}], ")"}]}]}]}]}], ")"}]}], "+", 
   "\[IndentingNewLine]", "\[ReturnKey]", "+", 
   RowBox[{"M", " ", 
    RowBox[{"Det", "[", "m", "]"}], 
    RowBox[{"(", " ", 
     RowBox[{
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", 
         RowBox[{"d", "-", "n"}]], "[", 
        RowBox[{"e", "\[CenterDot]", 
         OverscriptBox["m", 
          RowBox[{"-", "1"}]]}], "]"}]], "+", "\[ReturnKey]", "+", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "1"}], 
        RowBox[{"d", "-", "n"}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"k", "-", "1"}]], 
        FrameBox[
         RowBox[{
          SubscriptBox["\[ScriptCapitalE]", 
           RowBox[{"d", "-", "n", "-", "k"}]], "[", 
          RowBox[{"e", "\[CenterDot]", 
           OverscriptBox["m", 
            RowBox[{"-", "1"}]]}], "]"}]], 
        RowBox[{
         SuperscriptBox["p", "\[Transpose]"], "\[CenterDot]", 
         OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
         OverscriptBox[
          RowBox[{"(", 
           RowBox[{"e", "\[CenterDot]", 
            OverscriptBox["m", 
             RowBox[{"-", "1"}]]}], ")"}], "k"], "\[CenterDot]", "m", 
         "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", 
             RowBox[{"\[Lambda]", "+", "1"}]], 
            RowBox[{
             OverscriptBox["m", 
              RowBox[{"-", "1"}]], "\[CenterDot]", "p"}]}], "+", 
           RowBox[{
            SuperscriptBox["M", 
             RowBox[{"-", "1"}]], "\[Mu]"}]}], ")"}]}]}]}]}], ")"}]}]}], "//",
   "\[FilledSquare]$NdEn"}]], "Input",
 CellFrame->True,
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.6391487061520967`*^9, 3.639148807099874*^9}, {
   3.6391492644828777`*^9, 3.639149353371834*^9}, {3.639149539667361*^9, 
   3.6391495667178087`*^9}, {3.6391496172774973`*^9, 3.639149659054371*^9}, {
   3.6391499887921495`*^9, 3.6391500308654237`*^9}, {3.6391500633758807`*^9, 
   3.6391500959955378`*^9}, {3.639152741541785*^9, 3.639153013372262*^9}, {
   3.6391530495955257`*^9, 3.6391530705931625`*^9}, {3.6391531109816337`*^9, 
   3.639153147345298*^9}, {3.639153183958562*^9, 3.639153390955325*^9}, {
   3.639153747727952*^9, 3.639153822420883*^9}, {3.7212129905974693`*^9, 
   3.721212990613069*^9}, {3.7212138304546747`*^9, 3.7212138403606744`*^9}, 
   3.721213881725075*^9, 3.7212197712763023`*^9, 3.7212198543776484`*^9, 
   3.7212199249053717`*^9, {3.7274552968962803`*^9, 3.7274552970678806`*^9}, {
   3.766670918358389*^9, 3.766670918358389*^9}, 3.766917666934477*^9, {
   3.7669335527761*^9, 3.7669335542425027`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    RowBox[{"Det", "[", "e", "]"}], " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{"m", "\[CenterDot]", 
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{
         OverscriptBox["I", "^"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", 
              RowBox[{"\[Lambda]", "+", "1"}]], "p"}], "-", 
            RowBox[{
             SuperscriptBox["\[CapitalNu]", 
              RowBox[{"-", "1"}]], 
             RowBox[{"e", "\[CenterDot]", "\[Nu]"}]}]}], ")"}], 
          "\[CenterDot]", 
          SuperscriptBox["p", "\[Transpose]"], "\[CenterDot]", 
          OverscriptBox["\[Delta]", "^"]}]}], ")"}]}], "]"}]]}], "+", 
   "\[IndentingNewLine]", "\[ReturnKey]", "+", 
   RowBox[{"M", " ", 
    RowBox[{"Det", "[", "m", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"d", "-", "n"}]], "[", 
      RowBox[{"e", "\[CenterDot]", 
       OverscriptBox["m", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{
         OverscriptBox["I", "^"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", 
              RowBox[{"\[Lambda]", "+", "1"}]], "p"}], "+", 
            RowBox[{
             SuperscriptBox["M", 
              RowBox[{"-", "1"}]], 
             RowBox[{"m", "\[CenterDot]", "\[Mu]"}]}]}], ")"}], 
          "\[CenterDot]", 
          SuperscriptBox["p", "\[Transpose]"], "\[CenterDot]", 
          OverscriptBox["\[Delta]", "^"]}]}], ")"}]}], "]"}]]}]}], "//", 
  "\[FilledSquare]$NdEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.6391487061520967`*^9, 3.639148807099874*^9}, {
   3.6391492644828777`*^9, 3.639149353371834*^9}, {3.639149539667361*^9, 
   3.6391495667178087`*^9}, {3.6391496172774973`*^9, 3.639149659054371*^9}, {
   3.6391499887921495`*^9, 3.6391500308654237`*^9}, {3.6391500633758807`*^9, 
   3.6391500959955378`*^9}, {3.639152741541785*^9, 3.639153013372262*^9}, {
   3.6391530495955257`*^9, 3.6391530705931625`*^9}, {3.6391531109816337`*^9, 
   3.639153147345298*^9}, {3.639153183958562*^9, 3.639153390955325*^9}, {
   3.639153747727952*^9, 3.639153898689417*^9}, {3.6391540201200304`*^9, 
   3.6391540443780727`*^9}, {3.721212990613069*^9, 3.721212990628669*^9}, {
   3.7212138304546747`*^9, 3.721213840376274*^9}, 3.721213881725075*^9, 
   3.721219771291902*^9, 3.7212198543776484`*^9, 3.7212199249053717`*^9, {
   3.727455297223881*^9, 3.727455297395481*^9}, {3.7666705259553003`*^9, 
   3.7666705259553003`*^9}, {3.766670918358389*^9, 3.766670918358389*^9}, 
   3.766917669446081*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    RowBox[{"Det", "[", "e", "]"}], " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{"m", "\[CenterDot]", 
       OverscriptBox["e", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{
         OverscriptBox["\[CapitalLambda]", "^"], "-", 
         RowBox[{
          SuperscriptBox["\[CapitalNu]", 
           RowBox[{"-", "1"}]], 
          RowBox[{"e", "\[CenterDot]", "\[Nu]", "\[CenterDot]", 
           SuperscriptBox["p", "\[Transpose]"], "\[CenterDot]", 
           OverscriptBox["\[Delta]", "^"]}]}]}], ")"}]}], "]"}]]}], "+", 
   "\[IndentingNewLine]", "\[ReturnKey]", "+", 
   RowBox[{"M", " ", 
    RowBox[{"Det", "[", "m", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"d", "-", "n"}]], "[", 
      RowBox[{"e", "\[CenterDot]", 
       OverscriptBox["m", 
        RowBox[{"-", "1"}]], "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{
         OverscriptBox["\[CapitalLambda]", "^"], "+", 
         RowBox[{
          SuperscriptBox["M", 
           RowBox[{"-", "1"}]], 
          RowBox[{"m", "\[CenterDot]", "\[Mu]", "\[CenterDot]", 
           SuperscriptBox["p", "\[Transpose]"], "\[CenterDot]", 
           OverscriptBox["\[Delta]", "^"]}]}]}], ")"}]}], "]"}]]}]}], "//", 
  "\[FilledSquare]$NdEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.6391487061520967`*^9, 3.639148807099874*^9}, {
   3.6391492644828777`*^9, 3.639149353371834*^9}, {3.639149539667361*^9, 
   3.6391495667178087`*^9}, {3.6391496172774973`*^9, 3.639149659054371*^9}, {
   3.6391499887921495`*^9, 3.6391500308654237`*^9}, {3.6391500633758807`*^9, 
   3.6391500959955378`*^9}, {3.639152741541785*^9, 3.639153013372262*^9}, {
   3.6391530495955257`*^9, 3.6391530705931625`*^9}, {3.6391531109816337`*^9, 
   3.639153147345298*^9}, {3.639153183958562*^9, 3.639153390955325*^9}, {
   3.639153747727952*^9, 3.639153898689417*^9}, {3.6391540201200304`*^9, 
   3.6391541195390053`*^9}, {3.721212990628669*^9, 3.721212990644269*^9}, {
   3.7212138304546747`*^9, 3.721213840376274*^9}, 3.721213881740675*^9, 
   3.721219771291902*^9, 3.721219854393248*^9, 3.7212199249053717`*^9, {
   3.7666705767645893`*^9, 3.7666705767645893`*^9}, {3.766670918373989*^9, 
   3.766670918373989*^9}, {3.7669176729092875`*^9, 3.7669176833925056`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    RowBox[{"Det", "[", "e", "]"}], " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       RowBox[{"m", "\[CenterDot]", 
        OverscriptBox["e", 
         RowBox[{"-", "1"}]], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"]}], "-", 
       RowBox[{
        SuperscriptBox["\[CapitalNu]", 
         RowBox[{"-", "1"}]], 
        RowBox[{"m", "\[CenterDot]", "\[Nu]", "\[CenterDot]", 
         SuperscriptBox["p", "\[Transpose]"], "\[CenterDot]", 
         OverscriptBox["\[Delta]", "^"]}]}]}], "]"}]]}], "+", 
   "\[IndentingNewLine]", "\[ReturnKey]", "+", 
   RowBox[{"M", " ", 
    RowBox[{"Det", "[", "m", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"d", "-", "n"}]], "[", 
      RowBox[{
       RowBox[{"e", "\[CenterDot]", 
        OverscriptBox["m", 
         RowBox[{"-", "1"}]], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"]}], "+", 
       RowBox[{
        SuperscriptBox["M", 
         RowBox[{"-", "1"}]], 
        RowBox[{"e", "\[CenterDot]", "\[Mu]", "\[CenterDot]", 
         SuperscriptBox["p", "\[Transpose]"], "\[CenterDot]", 
         OverscriptBox["\[Delta]", "^"]}]}]}], "]"}]]}]}], "//", 
  "\[FilledSquare]$NdEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.6391487061520967`*^9, 3.639148807099874*^9}, {
   3.6391492644828777`*^9, 3.639149353371834*^9}, {3.639149539667361*^9, 
   3.6391495667178087`*^9}, {3.6391496172774973`*^9, 3.639149659054371*^9}, {
   3.6391499887921495`*^9, 3.6391500308654237`*^9}, {3.6391500633758807`*^9, 
   3.6391500959955378`*^9}, {3.639152741541785*^9, 3.639153013372262*^9}, {
   3.6391530495955257`*^9, 3.6391530705931625`*^9}, {3.6391531109816337`*^9, 
   3.639153147345298*^9}, {3.639153183958562*^9, 3.639153390955325*^9}, {
   3.639153747727952*^9, 3.639153898689417*^9}, {3.6391540201200304`*^9, 
   3.6391541734526997`*^9}, {3.721212990644269*^9, 3.721212990644269*^9}, {
   3.7212138304546747`*^9, 3.721213840376274*^9}, 3.721213881740675*^9, 
   3.721219771291902*^9, 3.721219854393248*^9, 3.7212199249053717`*^9, {
   3.7666705767645893`*^9, 3.7666705767645893`*^9}, {3.766670918373989*^9, 
   3.766670918373989*^9}, {3.766917678010496*^9, 3.7669176893985157`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    RowBox[{"Det", "[", "e", "]"}], " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       RowBox[{
        OverscriptBox["e", 
         RowBox[{"-", "1"}]], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], "-", 
       RowBox[{
        SuperscriptBox["\[CapitalNu]", 
         RowBox[{"-", "1"}]], 
        RowBox[{"\[Nu]", "\[CenterDot]", 
         SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
         OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
         OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}]}]}], 
      "]"}]]}], "+", "\[IndentingNewLine]", "\[ReturnKey]", "+", 
   RowBox[{"M", " ", 
    RowBox[{"Det", "[", "m", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"d", "-", "n"}]], "[", 
      RowBox[{
       RowBox[{
        OverscriptBox["m", 
         RowBox[{"-", "1"}]], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}], "+", 
       RowBox[{
        SuperscriptBox["M", 
         RowBox[{"-", "1"}]], 
        RowBox[{"\[Mu]", "\[CenterDot]", 
         SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
         OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
         OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}]}]}], 
      "]"}]]}]}], "//", "\[FilledSquare]$NdEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.6391487061520967`*^9, 3.639148807099874*^9}, {
   3.6391492644828777`*^9, 3.639149353371834*^9}, {3.639149539667361*^9, 
   3.6391495667178087`*^9}, {3.6391496172774973`*^9, 3.639149659054371*^9}, {
   3.6391499887921495`*^9, 3.6391500308654237`*^9}, {3.6391500633758807`*^9, 
   3.6391500959955378`*^9}, {3.639152741541785*^9, 3.639153013372262*^9}, {
   3.6391530495955257`*^9, 3.6391530705931625`*^9}, {3.6391531109816337`*^9, 
   3.639153147345298*^9}, {3.639153183958562*^9, 3.639153390955325*^9}, {
   3.639153747727952*^9, 3.639153898689417*^9}, {3.6391540201200304`*^9, 
   3.6391541734526997`*^9}, {3.6391542171951766`*^9, 3.639154274306877*^9}, {
   3.721212990659869*^9, 3.721212990659869*^9}, {3.7212138304702744`*^9, 
   3.721213840376274*^9}, 3.721213881740675*^9, 3.721219771307502*^9, 
   3.721219854393248*^9, 3.721219924920972*^9, {3.7666705767801895`*^9, 
   3.7666705767801895`*^9}, {3.766670918373989*^9, 3.766670918373989*^9}, {
   3.7669176805221004`*^9, 3.766917693657324*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    RowBox[{"Det", "[", "e", "]"}], " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         OverscriptBox["e", 
          RowBox[{"-", "1"}]], "-", 
         RowBox[{
          SuperscriptBox["\[CapitalNu]", 
           RowBox[{"-", "1"}]], 
          RowBox[{"\[Nu]", "\[CenterDot]", 
           SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
           OverscriptBox["\[Delta]", "^"]}]}]}], ")"}], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], 
      "]"}]]}], "+", "\[IndentingNewLine]", "\[ReturnKey]", "+", 
   RowBox[{"M", " ", 
    RowBox[{"Det", "[", "m", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"d", "-", "n"}]], "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         OverscriptBox["m", 
          RowBox[{"-", "1"}]], "+", 
         RowBox[{
          SuperscriptBox["M", 
           RowBox[{"-", "1"}]], 
          RowBox[{"\[Mu]", "\[CenterDot]", 
           SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
           OverscriptBox["\[Delta]", "^"]}]}]}], ")"}], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}], 
      "]"}]]}]}], "//", "\[FilledSquare]$NdEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.6391487061520967`*^9, 3.639148807099874*^9}, {
   3.6391492644828777`*^9, 3.639149353371834*^9}, {3.639149539667361*^9, 
   3.6391495667178087`*^9}, {3.6391496172774973`*^9, 3.639149659054371*^9}, {
   3.6391499887921495`*^9, 3.6391500308654237`*^9}, {3.6391500633758807`*^9, 
   3.6391500959955378`*^9}, {3.639152741541785*^9, 3.639153013372262*^9}, {
   3.6391530495955257`*^9, 3.6391530705931625`*^9}, {3.6391531109816337`*^9, 
   3.639153147345298*^9}, {3.639153183958562*^9, 3.639153390955325*^9}, {
   3.639153747727952*^9, 3.639153898689417*^9}, {3.6391540201200304`*^9, 
   3.6391541734526997`*^9}, {3.6391542171951766`*^9, 
   3.6391543552554193`*^9}, {3.639154490195656*^9, 3.6391545046880817`*^9}, {
   3.721212990659869*^9, 3.721212990675469*^9}, {3.7212138304702744`*^9, 
   3.721213840376274*^9}, 3.721213881740675*^9, 3.721219771307502*^9, 
   3.721219854408848*^9, 3.721219924920972*^9, {3.7666705767801895`*^9, 
   3.7666705767801895`*^9}, {3.7666709183895893`*^9, 
   3.7666709183895893`*^9}, {3.7669176959817276`*^9, 3.766917696153328*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    RowBox[{"Det", "[", "e", "]"}], " ", 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         OverscriptBox["e", 
          RowBox[{"-", "1"}]], "+", 
         RowBox[{
          SuperscriptBox["\[CapitalNu]", 
           RowBox[{"-", "1"}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["\[Lambda]", 
               RowBox[{"\[Lambda]", "+", "1"}]], "\[CapitalNu]", 
              RowBox[{
               OverscriptBox["e", 
                RowBox[{"-", "1"}]], "\[CenterDot]", "v"}]}], "-", "\[Nu]"}], 
            ")"}], "\[CenterDot]", 
           SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
           OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
           OverscriptBox["\[CapitalLambda]", "^"]}]}]}], ")"}], 
       "\[CenterDot]", "m"}], "]"}]]}], "+", "\[IndentingNewLine]", 
   "\[ReturnKey]", "+", 
   RowBox[{"M", " ", 
    RowBox[{"Det", "[", "m", "]"}], 
    FrameBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       RowBox[{"d", "-", "n"}]], "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         OverscriptBox["m", 
          RowBox[{"-", "1"}]], "+", 
         RowBox[{
          SuperscriptBox["M", 
           RowBox[{"-", "1"}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["\[Lambda]", 
               RowBox[{"\[Lambda]", "+", "1"}]], "M", " ", 
              RowBox[{
               OverscriptBox["m", 
                RowBox[{"-", "1"}]], "\[CenterDot]", "v"}]}], "+", "\[Mu]"}], 
            ")"}], "\[CenterDot]", 
           SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
           OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
           OverscriptBox["\[CapitalLambda]", "^"]}]}]}], ")"}], 
       "\[CenterDot]", "e"}], "]"}]]}]}], "//", 
  "\[FilledSquare]$NdEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.6391487061520967`*^9, 3.639148807099874*^9}, {
   3.6391492644828777`*^9, 3.639149353371834*^9}, {3.639149539667361*^9, 
   3.6391495667178087`*^9}, {3.6391496172774973`*^9, 3.639149659054371*^9}, {
   3.6391499887921495`*^9, 3.6391500308654237`*^9}, {3.6391500633758807`*^9, 
   3.6391500959955378`*^9}, {3.639152741541785*^9, 3.639153013372262*^9}, {
   3.6391530495955257`*^9, 3.6391530705931625`*^9}, {3.6391531109816337`*^9, 
   3.639153147345298*^9}, {3.639153183958562*^9, 3.639153390955325*^9}, {
   3.639153747727952*^9, 3.639153898689417*^9}, {3.6391540201200304`*^9, 
   3.6391540443780727`*^9}, {3.6391547894509816`*^9, 
   3.6391549307248297`*^9}, {3.721212990675469*^9, 3.721212990675469*^9}, {
   3.7212138304702744`*^9, 3.7212138403918743`*^9}, 3.7212138817562747`*^9, 
   3.721219771323102*^9, 3.721219854408848*^9, 3.721219924920972*^9, {
   3.7274552975670815`*^9, 3.727455298191083*^9}, {3.7666705767957892`*^9, 
   3.7666705767957892`*^9}, {3.7666709183895893`*^9, 3.7666709183895893`*^9}, 
   3.7669170765826397`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   FrameBox[
    RowBox[{"N", "\[InvisibleSpace]", 
     RowBox[{
      SubscriptBox["e", "n"], "(", "S", ")"}]}]], TraditionalForm]],
  CellChangeTimes->{{3.6390274645366945`*^9, 3.6390274674851*^9}, {
    3.6390275202599926`*^9, 3.639027539682027*^9}, 3.6390276035797386`*^9, {
    3.6390276511130223`*^9, 3.6390277573024087`*^9}, {3.6390277989700823`*^9, 
    3.639027799297683*^9}, {3.6390279279999084`*^9, 3.639028080614977*^9}, {
    3.639028114389036*^9, 3.639028119427845*^9}, {3.639028191312771*^9, 
    3.639028192950774*^9}, {3.639029453741789*^9, 3.6390295625987797`*^9}, {
    3.639029607074458*^9, 3.639029932069829*^9}, {3.6390301393941927`*^9, 
    3.63903017745826*^9}}],
 " ",
 StyleBox["Derivation track 7",
  FontWeight->"Bold"],
 " (used to get EoM)"
}], "Subsubsection",
 CellChangeTimes->{{3.6391486924240723`*^9, 3.639148700754487*^9}, {
  3.6391496937488317`*^9, 3.6391496958548355`*^9}, {3.639153442685016*^9, 
  3.6391534445570197`*^9}, {3.63915454342295*^9, 3.6391545457785535`*^9}, {
  3.76680185700012*^9, 3.766801863739332*^9}, {3.7668496208261127`*^9, 
  3.766849622526515*^9}, {3.766849785500002*^9, 3.766849823298868*^9}, {
  3.766855162994568*^9, 3.7668551678773766`*^9}, {3.7668553389940777`*^9, 
  3.766855341022081*^9}, {3.7669184897084575`*^9, 3.7669185535905695`*^9}, {
  3.767010339694134*^9, 3.7670103431885405`*^9}, {3.7670170887132316`*^9, 
  3.7670171586169543`*^9}, {3.767096780380382*^9, 3.7670967816907845`*^9}, {
  3.767110331956967*^9, 3.767110331956967*^9}, {3.7684634512834177`*^9, 
  3.7684634529058204`*^9}}],

Cell[TextData[{
 "Now the equations contain ",
 Cell[BoxData[
  FormBox["p", TraditionalForm]]],
 "\[CloseCurlyQuote]s outside the elementary symmetric polynomials (the parts \
which depend on ",
 Cell[BoxData[
  FormBox["p", TraditionalForm]]],
 " are highlighted in yellow). These equations are nice to be varied w.r.t. ",
 Cell[BoxData[
  FormBox["p", TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.766855184491406*^9, 3.7668552166430626`*^9}, {
  3.7670252882672615`*^9, 3.767025341744156*^9}, {3.7671065703018155`*^9, 
  3.7671066522487593`*^9}, {3.7671117083757086`*^9, 3.7671117452697735`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    RowBox[{"Det", "[", "e", "]"}], 
    RowBox[{"(", " ", 
     RowBox[{
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
        RowBox[{"m", "\[CenterDot]", 
         OverscriptBox["e", 
          RowBox[{"-", "1"}]]}], "]"}]], "+", "\[ReturnKey]", "+", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "1"}], "n"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"k", "-", "1"}]], 
        FrameBox[
         RowBox[{
          SubscriptBox["\[ScriptCapitalE]", 
           RowBox[{"n", "-", "k"}]], "[", 
          RowBox[{"m", "\[CenterDot]", 
           OverscriptBox["e", 
            RowBox[{"-", "1"}]]}], "]"}]], 
        RowBox[{
         StyleBox[
          SuperscriptBox["p", "\[Transpose]"],
          Background->RGBColor[1, 1, 0]], "\[CenterDot]", 
         OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
         OverscriptBox[
          RowBox[{"(", 
           RowBox[{"m", "\[CenterDot]", 
            OverscriptBox["e", 
             RowBox[{"-", "1"}]]}], ")"}], "k"], "\[CenterDot]", "e", 
         "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            StyleBox[
             FractionBox["1", 
              RowBox[{"\[Lambda]", "+", "1"}]],
             FontColor->GrayLevel[0],
             Background->RGBColor[1, 1, 0]], 
            RowBox[{
             OverscriptBox["e", 
              RowBox[{"-", "1"}]], "\[CenterDot]", 
             StyleBox["p",
              Background->RGBColor[1, 1, 0]]}]}], "-", 
           RowBox[{
            SuperscriptBox["\[CapitalNu]", 
             RowBox[{"-", "1"}]], "\[Nu]"}]}], ")"}]}]}]}]}], ")"}]}], "+", 
   "\[IndentingNewLine]", "\[ReturnKey]", "+", 
   RowBox[{"M", " ", 
    RowBox[{"Det", "[", "m", "]"}], 
    RowBox[{"(", " ", 
     RowBox[{
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", 
         RowBox[{"d", "-", "n"}]], "[", 
        RowBox[{"e", "\[CenterDot]", 
         OverscriptBox["m", 
          RowBox[{"-", "1"}]]}], "]"}]], "+", "\[ReturnKey]", "+", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "1"}], 
        RowBox[{"d", "-", "n"}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"k", "-", "1"}]], 
        FrameBox[
         RowBox[{
          SubscriptBox["\[ScriptCapitalE]", 
           RowBox[{"d", "-", "n", "-", "k"}]], "[", 
          RowBox[{"e", "\[CenterDot]", 
           OverscriptBox["m", 
            RowBox[{"-", "1"}]]}], "]"}]], 
        RowBox[{
         StyleBox[
          SuperscriptBox["p", "\[Transpose]"],
          Background->RGBColor[1, 1, 0]], "\[CenterDot]", 
         OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
         OverscriptBox[
          RowBox[{"(", 
           RowBox[{"e", "\[CenterDot]", 
            OverscriptBox["m", 
             RowBox[{"-", "1"}]]}], ")"}], "k"], "\[CenterDot]", "m", 
         "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            StyleBox[
             FractionBox["1", 
              RowBox[{"\[Lambda]", "+", "1"}]],
             Background->RGBColor[1, 1, 0]], 
            RowBox[{
             OverscriptBox["m", 
              RowBox[{"-", "1"}]], "\[CenterDot]", 
             StyleBox["p",
              Background->RGBColor[1, 1, 0]]}]}], "+", 
           RowBox[{
            SuperscriptBox["M", 
             RowBox[{"-", "1"}]], "\[Mu]"}]}], ")"}]}]}]}]}], ")"}]}]}], "//",
   "\[FilledSquare]$NdEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.6391487061520967`*^9, 3.639148807099874*^9}, {
   3.6391492644828777`*^9, 3.639149353371834*^9}, {3.639149539667361*^9, 
   3.6391495667178087`*^9}, {3.6391496172774973`*^9, 3.639149659054371*^9}, {
   3.6391499887921495`*^9, 3.6391500308654237`*^9}, {3.6391500633758807`*^9, 
   3.6391500959955378`*^9}, {3.639152741541785*^9, 3.639153013372262*^9}, {
   3.6391530495955257`*^9, 3.6391530705931625`*^9}, {3.6391531109816337`*^9, 
   3.639153147345298*^9}, {3.639153183958562*^9, 3.639153390955325*^9}, {
   3.639153747727952*^9, 3.639153822420883*^9}, {3.7212129906910686`*^9, 
   3.721212990706669*^9}, {3.721213830485874*^9, 3.7212138403918743`*^9}, 
   3.7212138817562747`*^9, 3.721219771323102*^9, 3.721219854408848*^9, 
   3.721219924936572*^9, {3.727455298409483*^9, 3.7274552985966835`*^9}, {
   3.7666709183895893`*^9, 3.7666709183895893`*^9}, 3.7669170730414333`*^9, {
   3.7669335017427673`*^9, 3.766933503911172*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    RowBox[{"Det", "[", "e", "]"}], 
    StyleBox[
     FrameBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
       RowBox[{"m", "\[CenterDot]", 
        OverscriptBox["e", 
         RowBox[{"-", "1"}]]}], "]"}]],
     Background->RGBColor[1, 0.9, 0.8]]}], "+", "\[ReturnKey]", "+", 
   RowBox[{
    RowBox[{"Det", "[", "e", "]"}], " ", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "1"}], "n"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"k", "-", "1"}]], 
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", 
         RowBox[{"n", "-", "k"}]], "[", 
        RowBox[{"m", "\[CenterDot]", 
         OverscriptBox["e", 
          RowBox[{"-", "1"}]]}], "]"}]], 
      RowBox[{
       StyleBox[
        SuperscriptBox["p", "\[Transpose]"],
        Background->RGBColor[1, 1, 0]], "\[CenterDot]", 
       OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
       OverscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "\[CenterDot]", 
          OverscriptBox["e", 
           RowBox[{"-", "1"}]]}], ")"}], "k"], "\[CenterDot]", "e", 
       "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          StyleBox[
           FractionBox["1", 
            RowBox[{"\[Lambda]", "+", "1"}]],
           Background->RGBColor[1, 1, 0]], "\[CapitalNu]", " ", 
          RowBox[{
           OverscriptBox["e", 
            RowBox[{"-", "1"}]], "\[CenterDot]", 
           StyleBox["p",
            Background->RGBColor[1, 1, 0]]}]}], "-", "\[Nu]"}], ")"}]}]}]}]}],
    "+", "\[IndentingNewLine]", "\[ReturnKey]", "+", 
   RowBox[{"M", " ", 
    RowBox[{"Det", "[", "m", "]"}], 
    StyleBox[
     FrameBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", 
        RowBox[{"d", "-", "n"}]], "[", 
       RowBox[{"e", "\[CenterDot]", 
        OverscriptBox["m", 
         RowBox[{"-", "1"}]]}], "]"}]],
     Background->RGBColor[1, 0.9, 0.8]]}], "+", "\[ReturnKey]", "+", " ", 
   RowBox[{
    RowBox[{"Det", "[", "m", "]"}], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "1"}], 
      RowBox[{"d", "-", "n"}]], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"k", "-", "1"}]], 
      FrameBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", 
         RowBox[{"d", "-", "n", "-", "k"}]], "[", 
        RowBox[{"e", "\[CenterDot]", 
         OverscriptBox["m", 
          RowBox[{"-", "1"}]]}], "]"}]], 
      RowBox[{
       StyleBox[
        SuperscriptBox["p", "\[Transpose]"],
        Background->RGBColor[1, 1, 0]], "\[CenterDot]", 
       OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
       OverscriptBox[
        RowBox[{"(", 
         RowBox[{"e", "\[CenterDot]", 
          OverscriptBox["m", 
           RowBox[{"-", "1"}]]}], ")"}], "k"], "\[CenterDot]", "m", 
       "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          StyleBox[
           FractionBox["1", 
            RowBox[{"\[Lambda]", "+", "1"}]],
           Background->RGBColor[1, 1, 0]], "M", 
          RowBox[{
           OverscriptBox["m", 
            RowBox[{"-", "1"}]], "\[CenterDot]", 
           StyleBox["p",
            Background->RGBColor[1, 1, 0]]}]}], "+", "\[Mu]"}], 
        ")"}]}]}]}]}]}], "//", "\[FilledSquare]$NdEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.6391487061520967`*^9, 3.639148807099874*^9}, {
   3.6391492644828777`*^9, 3.639149353371834*^9}, {3.639149539667361*^9, 
   3.6391495667178087`*^9}, {3.6391496172774973`*^9, 3.639149659054371*^9}, {
   3.6391499887921495`*^9, 3.6391500308654237`*^9}, {3.6391500633758807`*^9, 
   3.6391500959955378`*^9}, {3.639152741541785*^9, 3.639153013372262*^9}, {
   3.6391530495955257`*^9, 3.6391530705931625`*^9}, {3.6391531109816337`*^9, 
   3.639153147345298*^9}, {3.639153183958562*^9, 3.639153390955325*^9}, {
   3.639153747727952*^9, 3.639153822420883*^9}, {3.6391545611913805`*^9, 
   3.639154574872605*^9}, {3.6391546368983135`*^9, 3.6391546653059635`*^9}, {
   3.6391550569914513`*^9, 3.6391550661798677`*^9}, {3.6391551043219347`*^9, 
   3.639155134429988*^9}, {3.721212990706669*^9, 3.721212990722269*^9}, {
   3.721213830485874*^9, 3.7212138403918743`*^9}, 3.7212138817562747`*^9, 
   3.721219771323102*^9, 3.721219854424448*^9, 3.721219924936572*^9, {
   3.727455298799484*^9, 3.727455298971084*^9}, {3.7666709184051895`*^9, 
   3.7666709184051895`*^9}, 3.7669170703270288`*^9, {3.766933199669551*^9, 
   3.7669332080467663`*^9}, {3.766933331708426*^9, 3.766933338447638*^9}, 
   3.7669333998181458`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[CapitalNu]", " ", 
      RowBox[{"Det", "[", "e", "]"}], 
      StyleBox[
       FrameBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
         RowBox[{"m", "\[CenterDot]", 
          OverscriptBox["e", 
           RowBox[{"-", "1"}]]}], "]"}]],
       Background->RGBColor[1, 0.9, 0.8]]}], "+", "\[ReturnKey]", "+", 
     RowBox[{
      RowBox[{"Det", "[", "e", "]"}], " ", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "1"}], "n"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"k", "-", "1"}]], 
        FrameBox[
         RowBox[{
          SubscriptBox["\[ScriptCapitalE]", 
           RowBox[{"n", "-", "k"}]], "[", 
          RowBox[{"m", "\[CenterDot]", 
           OverscriptBox["e", 
            RowBox[{"-", "1"}]]}], "]"}]], 
        RowBox[{
         StyleBox[
          SuperscriptBox["p", "\[Transpose]"],
          Background->RGBColor[1, 1, 0]], "\[CenterDot]", 
         OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
         OverscriptBox[
          RowBox[{"(", 
           RowBox[{"m", "\[CenterDot]", 
            OverscriptBox["e", 
             RowBox[{"-", "1"}]]}], ")"}], "k"], "\[CenterDot]", "e", 
         "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            StyleBox[
             FractionBox["1", 
              RowBox[{"\[Lambda]", "+", "1"}]],
             Background->RGBColor[1, 1, 0]], "\[CapitalNu]", " ", 
            RowBox[{
             OverscriptBox["e", 
              RowBox[{"-", "1"}]], "\[CenterDot]", 
             StyleBox["p",
              Background->RGBColor[1, 1, 0]]}]}], "-", "\[Nu]"}], 
          ")"}]}]}]}]}]}], ")"}], "+", "\[IndentingNewLine]", "\[ReturnKey]", 
   "+", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"M", " ", 
      RowBox[{"Det", "[", "e", "]"}], 
      StyleBox[
       FrameBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalE]", 
          RowBox[{"n", "-", "1"}]], "[", 
         RowBox[{"m", "\[CenterDot]", 
          OverscriptBox["e", 
           RowBox[{"-", "1"}]]}], "]"}]],
       Background->RGBColor[1, 0.9, 0.8]]}], "+", "\[ReturnKey]", "+", " ", 
     RowBox[{
      RowBox[{"Det", "[", "e", "]"}], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "1"}], "n"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"k", "-", "1"}]], 
        FrameBox[
         RowBox[{
          SubscriptBox["\[ScriptCapitalE]", 
           RowBox[{"n", "-", "k"}]], "[", 
          RowBox[{"m", "\[CenterDot]", 
           OverscriptBox["e", 
            RowBox[{"-", "1"}]]}], "]"}]], 
        RowBox[{
         StyleBox[
          SuperscriptBox["p", "\[Transpose]"],
          Background->RGBColor[1, 1, 0]], "\[CenterDot]", 
         OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
         OverscriptBox[
          RowBox[{"(", 
           RowBox[{"m", "\[CenterDot]", 
            OverscriptBox["e", 
             RowBox[{"-", "1"}]]}], ")"}], "k"], "\[CenterDot]", "e", 
         "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            StyleBox[
             FractionBox["1", 
              RowBox[{"\[Lambda]", "+", "1"}]],
             Background->RGBColor[1, 1, 0]], "M", 
            RowBox[{
             OverscriptBox["m", 
              RowBox[{"-", "1"}]], "\[CenterDot]", 
             StyleBox["p",
              Background->RGBColor[1, 1, 0]]}]}], "+", "\[Mu]"}], 
          ")"}]}]}]}]}]}], ")"}]}], "//", "\[FilledSquare]$NdEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.6391487061520967`*^9, 3.639148807099874*^9}, {
   3.6391492644828777`*^9, 3.639149353371834*^9}, {3.639149539667361*^9, 
   3.6391495667178087`*^9}, {3.6391496172774973`*^9, 3.639149659054371*^9}, {
   3.6391499887921495`*^9, 3.6391500308654237`*^9}, {3.6391500633758807`*^9, 
   3.6391500959955378`*^9}, {3.639152741541785*^9, 3.639153013372262*^9}, {
   3.6391530495955257`*^9, 3.6391530705931625`*^9}, {3.6391531109816337`*^9, 
   3.639153147345298*^9}, {3.639153183958562*^9, 3.639153390955325*^9}, {
   3.639153747727952*^9, 3.639153822420883*^9}, {3.6391545611913805`*^9, 
   3.639154574872605*^9}, {3.6391546368983135`*^9, 3.6391546653059635`*^9}, {
   3.6391550569914513`*^9, 3.6391550661798677`*^9}, {3.6391551043219347`*^9, 
   3.639155134429988*^9}, {3.639479921236641*^9, 3.6394801104805737`*^9}, {
   3.721212990722269*^9, 3.7212129907378693`*^9}, {3.721213830485874*^9, 
   3.7212138403918743`*^9}, 3.721213881771875*^9, 3.721219771338702*^9, 
   3.721219854424448*^9, 3.721219924936572*^9, {3.7274552991270847`*^9, 
   3.727455299298685*^9}, {3.7666709184051895`*^9, 3.7666709184051895`*^9}, {
   3.7669166705139265`*^9, 3.766916671122328*^9}, {3.766916963420041*^9, 
   3.7669169650268435`*^9}, 3.7669332167203813`*^9, 3.7669333950289373`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[CapitalNu]", " ", 
      RowBox[{"Det", "[", "e", "]"}], 
      StyleBox[
       FrameBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
         RowBox[{"m", "\[CenterDot]", 
          OverscriptBox["e", 
           RowBox[{"-", "1"}]]}], "]"}]],
       Background->RGBColor[1, 0.9, 0.8]]}], "+", "\[ReturnKey]", "+", 
     RowBox[{
      RowBox[{"Det", "[", "e", "]"}], " ", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "1"}], "n"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"k", "-", "1"}]], 
        FrameBox[
         RowBox[{
          SubscriptBox["\[ScriptCapitalE]", 
           RowBox[{"n", "-", "k"}]], "[", 
          RowBox[{"m", "\[CenterDot]", 
           OverscriptBox["e", 
            RowBox[{"-", "1"}]]}], "]"}]], 
        RowBox[{
         StyleBox[
          SuperscriptBox["p", "\[Transpose]"],
          Background->RGBColor[1, 1, 0]], "\[CenterDot]", 
         OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
         OverscriptBox[
          RowBox[{"(", 
           RowBox[{"m", "\[CenterDot]", 
            OverscriptBox["e", 
             RowBox[{"-", "1"}]]}], ")"}], "k"], "\[CenterDot]", "e", 
         "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            StyleBox[
             FractionBox["1", 
              RowBox[{"\[Lambda]", "+", "1"}]],
             Background->RGBColor[1, 1, 0]], "\[CapitalNu]", " ", 
            RowBox[{
             OverscriptBox["e", 
              RowBox[{"-", "1"}]], "\[CenterDot]", 
             StyleBox["p",
              Background->RGBColor[1, 1, 0]]}]}], "-", "\[Nu]"}], 
          ")"}]}]}]}]}]}], ")"}], "+", "\[IndentingNewLine]", "\[ReturnKey]", 
   "+", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"M", " ", 
      RowBox[{"Det", "[", "m", "]"}], 
      StyleBox[
       FrameBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalE]", 
          RowBox[{"d", "-", "n"}]], "[", 
         RowBox[{"e", "\[CenterDot]", 
          OverscriptBox["m", 
           RowBox[{"-", "1"}]]}], "]"}]],
       Background->RGBColor[1, 0.9, 0.8]]}], "+", " ", "\[ReturnKey]", "+", 
     RowBox[{
      RowBox[{"Det", "[", "e", "]"}], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "1"}], "n"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"k", "-", "1"}]], 
        FrameBox[
         RowBox[{
          SubscriptBox["\[ScriptCapitalE]", 
           RowBox[{"n", "-", "k"}]], "[", 
          RowBox[{"m", "\[CenterDot]", 
           OverscriptBox["e", 
            RowBox[{"-", "1"}]]}], "]"}]], 
        RowBox[{
         StyleBox[
          SuperscriptBox["p", "\[Transpose]"],
          Background->RGBColor[1, 1, 0]], "\[CenterDot]", 
         OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
         OverscriptBox[
          RowBox[{"(", 
           RowBox[{"m", "\[CenterDot]", 
            OverscriptBox["e", 
             RowBox[{"-", "1"}]]}], ")"}], "k"], "\[CenterDot]", "e", 
         "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            StyleBox[
             FractionBox["1", 
              RowBox[{"\[Lambda]", "+", "1"}]],
             Background->RGBColor[1, 1, 0]], "M", 
            RowBox[{
             OverscriptBox["m", 
              RowBox[{"-", "1"}]], "\[CenterDot]", 
             StyleBox["p",
              Background->RGBColor[1, 1, 0]]}]}], "+", "\[Mu]"}], 
          ")"}]}]}]}]}]}], ")"}]}], "//", "\[FilledSquare]$NdEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.6391487061520967`*^9, 3.639148807099874*^9}, {
   3.6391492644828777`*^9, 3.639149353371834*^9}, {3.639149539667361*^9, 
   3.6391495667178087`*^9}, {3.6391496172774973`*^9, 3.639149659054371*^9}, {
   3.6391499887921495`*^9, 3.6391500308654237`*^9}, {3.6391500633758807`*^9, 
   3.6391500959955378`*^9}, {3.639152741541785*^9, 3.639153013372262*^9}, {
   3.6391530495955257`*^9, 3.6391530705931625`*^9}, {3.6391531109816337`*^9, 
   3.639153147345298*^9}, {3.639153183958562*^9, 3.639153390955325*^9}, {
   3.639153747727952*^9, 3.639153822420883*^9}, {3.6391545611913805`*^9, 
   3.639154574872605*^9}, {3.6391546368983135`*^9, 3.6391546653059635`*^9}, {
   3.6391550569914513`*^9, 3.6391550661798677`*^9}, {3.6391551043219347`*^9, 
   3.639155134429988*^9}, {3.639479921236641*^9, 3.639480079093319*^9}, {
   3.7212129907378693`*^9, 3.721212990753469*^9}, {3.7212138305014744`*^9, 
   3.7212138404074745`*^9}, 3.721213881771875*^9, 3.721219771338702*^9, 
   3.721219854424448*^9, 3.7212199249521723`*^9, {3.7274552994546847`*^9, 
   3.7274552996262856`*^9}, {3.7666709184207892`*^9, 3.7666709184207892`*^9}, 
   3.7669170666298223`*^9, 3.766933219419186*^9, 3.7669333880713253`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Finally, we have ",
 Cell[BoxData[
  FormBox[
   FrameBox[
    RowBox[{"N", "\[InvisibleSpace]", 
     RowBox[{
      SubscriptBox["e", "n"], "(", "S", ")"}]}]], TraditionalForm]],
  CellChangeTimes->{{3.6390274645366945`*^9, 3.6390274674851*^9}, {
    3.6390275202599926`*^9, 3.639027539682027*^9}, 3.6390276035797386`*^9, {
    3.6390276511130223`*^9, 3.6390277573024087`*^9}, {3.6390277989700823`*^9, 
    3.639027799297683*^9}, {3.6390279279999084`*^9, 3.639028080614977*^9}, {
    3.639028114389036*^9, 3.639028119427845*^9}, {3.639028191312771*^9, 
    3.639028192950774*^9}, {3.639029453741789*^9, 3.6390295625987797`*^9}, {
    3.639029607074458*^9, 3.639029932069829*^9}, {3.6390301393941927`*^9, 
    3.63903017745826*^9}}],
 " which is ",
 StyleBox["suitable to be varied",
  FontWeight->"Bold"]
}], "Subsubsection",
 CellChangeTimes->{{3.6391486924240723`*^9, 3.639148700754487*^9}, {
  3.6391496937488317`*^9, 3.6391496958548355`*^9}, {3.639153442685016*^9, 
  3.6391534445570197`*^9}, {3.63915454342295*^9, 3.6391545457785535`*^9}, {
  3.76680185700012*^9, 3.766801863739332*^9}, {3.7668496208261127`*^9, 
  3.766849622526515*^9}, {3.766849785500002*^9, 3.766849823298868*^9}, {
  3.766855162994568*^9, 3.7668551678773766`*^9}, {3.7668553389940777`*^9, 
  3.766855341022081*^9}, {3.7669184897084575`*^9, 3.7669185535905695`*^9}, {
  3.767010339694134*^9, 3.7670103431885405`*^9}, {3.7670170887132316`*^9, 
  3.7670171012556534`*^9}, {3.7670272580671215`*^9, 3.76702731433642*^9}, {
  3.7670967872599945`*^9, 3.767096815168443*^9}, {3.7671066647755814`*^9, 
  3.7671066657583833`*^9}, {3.7671103324405675`*^9, 3.7671103324405675`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    StyleBox[
     FrameBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
       RowBox[{"m", "\[CenterDot]", 
        OverscriptBox["e", 
         RowBox[{"-", "1"}]]}], "]"}]],
     Background->RGBColor[1, 0.9, 0.8]]}], "+", 
   RowBox[{"M", " ", 
    StyleBox[
     FrameBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", 
        RowBox[{"n", "-", "1"}]], "[", 
       RowBox[{"m", "\[CenterDot]", 
        OverscriptBox["e", 
         RowBox[{"-", "1"}]]}], "]"}]],
     Background->RGBColor[1, 0.9, 0.8]]}], "+", "\[IndentingNewLine]", 
   "\[ReturnKey]", "+", " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "1"}], "n"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"k", "-", "1"}]], 
     FrameBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", 
        RowBox[{"n", "-", "k"}]], "[", 
       RowBox[{"m", "\[CenterDot]", 
        OverscriptBox["e", 
         RowBox[{"-", "1"}]]}], "]"}]], 
     RowBox[{
      StyleBox[
       SuperscriptBox["p", "\[Transpose]"],
       Background->RGBColor[1, 1, 0]], "\[CenterDot]", 
      OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
      OverscriptBox[
       RowBox[{"(", 
        RowBox[{"m", "\[CenterDot]", 
         OverscriptBox["e", 
          RowBox[{"-", "1"}]]}], ")"}], "k"], "\[CenterDot]", "e", 
      "\[CenterDot]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         StyleBox[
          FractionBox["1", 
           RowBox[{"\[Lambda]", "+", "1"}]],
          Background->RGBColor[1, 1, 0]], "\[CapitalNu]", " ", 
         RowBox[{
          OverscriptBox["e", 
           RowBox[{"-", "1"}]], "\[CenterDot]", 
          StyleBox["p",
           Background->RGBColor[1, 1, 0]]}]}], "+", 
        RowBox[{
         StyleBox[
          FractionBox["1", 
           RowBox[{"\[Lambda]", "+", "1"}]],
          Background->RGBColor[1, 1, 0]], "M", 
         RowBox[{
          OverscriptBox["m", 
           RowBox[{"-", "1"}]], "\[CenterDot]", 
          StyleBox["p",
           Background->RGBColor[1, 1, 0]]}]}], "+", "\[Mu]", "-", "\[Nu]"}], 
       ")"}]}]}]}]}], "//", "\[FilledSquare]$NEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.6391487061520967`*^9, 3.639148807099874*^9}, {
   3.6391492644828777`*^9, 3.639149353371834*^9}, {3.639149539667361*^9, 
   3.6391495667178087`*^9}, {3.6391496172774973`*^9, 3.639149659054371*^9}, {
   3.6391499887921495`*^9, 3.6391500308654237`*^9}, {3.6391500633758807`*^9, 
   3.6391500959955378`*^9}, {3.639152741541785*^9, 3.639153013372262*^9}, {
   3.6391530495955257`*^9, 3.6391530705931625`*^9}, {3.6391531109816337`*^9, 
   3.639153147345298*^9}, {3.639153183958562*^9, 3.639153390955325*^9}, {
   3.639153747727952*^9, 3.639153822420883*^9}, {3.6391545611913805`*^9, 
   3.639154574872605*^9}, {3.6391546368983135`*^9, 3.6391546653059635`*^9}, {
   3.6391550569914513`*^9, 3.6391550661798677`*^9}, {3.6391551043219347`*^9, 
   3.639155134429988*^9}, {3.639479921236641*^9, 3.639480079093319*^9}, {
   3.639480146485437*^9, 3.639480284389679*^9}, {3.7212129907690687`*^9, 
   3.7212129907690687`*^9}, 3.7212138404074745`*^9, 3.7212197647086906`*^9, 
   3.721219854440048*^9, 3.7212199249521723`*^9, {3.7274552997822857`*^9, 
   3.727455299953886*^9}, 3.7666709184207892`*^9, 3.7669170875650587`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    StyleBox[
     FrameBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
       RowBox[{"m", "\[CenterDot]", 
        OverscriptBox["e", 
         RowBox[{"-", "1"}]]}], "]"}]],
     Background->RGBColor[1, 0.9, 0.8]]}], "+", 
   RowBox[{"M", " ", 
    StyleBox[
     FrameBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", 
        RowBox[{"n", "-", "1"}]], "[", 
       RowBox[{"m", "\[CenterDot]", 
        OverscriptBox["e", 
         RowBox[{"-", "1"}]]}], "]"}]],
     Background->RGBColor[1, 0.9, 0.8]]}], "+", "\[IndentingNewLine]", 
   "\[ReturnKey]", "+", " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "1"}], "n"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"k", "-", "1"}]], 
     FrameBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", 
        RowBox[{"n", "-", "k"}]], "[", 
       RowBox[{"m", "\[CenterDot]", 
        OverscriptBox["e", 
         RowBox[{"-", "1"}]]}], "]"}]], 
     RowBox[{
      StyleBox[
       SuperscriptBox["p", "\[Transpose]"],
       Background->RGBColor[1, 1, 0]], "\[CenterDot]", 
      OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
      OverscriptBox[
       RowBox[{"(", 
        RowBox[{"m", "\[CenterDot]", 
         OverscriptBox["e", 
          RowBox[{"-", "1"}]]}], ")"}], 
       RowBox[{"k", "-", "1"}]], "\[CenterDot]", "m", "\[CenterDot]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[CapitalNu]", " ", 
            OverscriptBox["e", 
             RowBox[{"-", "1"}]]}], "+", 
           RowBox[{"M", 
            OverscriptBox["m", 
             RowBox[{"-", "1"}]]}]}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          StyleBox[
           RowBox[{
            FractionBox["1", 
             RowBox[{"\[Lambda]", "+", "1"}]], "p"}],
           Background->RGBColor[1, 1, 0]], ")"}]}], "+", "\[Mu]", "-", 
        "\[Nu]"}], ")"}]}]}]}]}], "//", "\[FilledSquare]$NEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.6391487061520967`*^9, 3.639148807099874*^9}, {
   3.6391492644828777`*^9, 3.639149353371834*^9}, {3.639149539667361*^9, 
   3.6391495667178087`*^9}, {3.6391496172774973`*^9, 3.639149659054371*^9}, {
   3.6391499887921495`*^9, 3.6391500308654237`*^9}, {3.6391500633758807`*^9, 
   3.6391500959955378`*^9}, {3.639152741541785*^9, 3.639153013372262*^9}, {
   3.6391530495955257`*^9, 3.6391530705931625`*^9}, {3.6391531109816337`*^9, 
   3.639153147345298*^9}, {3.639153183958562*^9, 3.639153390955325*^9}, {
   3.639153747727952*^9, 3.639153822420883*^9}, {3.6391545611913805`*^9, 
   3.639154574872605*^9}, {3.6391546368983135`*^9, 3.6391546653059635`*^9}, {
   3.6391550569914513`*^9, 3.6391550661798677`*^9}, {3.6391551043219347`*^9, 
   3.639155134429988*^9}, {3.639479921236641*^9, 3.639480079093319*^9}, {
   3.639480146485437*^9, 3.6394803624990163`*^9}, {3.6394804101570997`*^9, 
   3.6394806052832427`*^9}, {3.7212129907690687`*^9, 3.721212990784669*^9}, 
   3.7212138404074745`*^9, 3.7212197647242904`*^9, 3.721219854440048*^9, 
   3.7212199249521723`*^9, 3.727455300125486*^9, 3.766670918436389*^9, 
   3.766917089936263*^9}],

Cell["The equations of motion will be obtained from the following:", "Text",
 CellChangeTimes->{{3.7668520152971992`*^9, 3.766852045343852*^9}, {
  3.766852075405105*^9, 3.766852096309142*^9}, {3.7668551155236845`*^9, 
  3.766855116958887*^9}, {3.766855212337455*^9, 3.7668552126494555`*^9}, {
  3.767027323259636*^9, 3.7670273297492476`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    StyleBox[
     FrameBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
       RowBox[{"m", "\[CenterDot]", 
        OverscriptBox["e", 
         RowBox[{"-", "1"}]]}], "]"}]],
     Background->RGBColor[1, 0.9, 0.8]]}], "+", 
   RowBox[{"M", " ", 
    StyleBox[
     FrameBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", 
        RowBox[{"n", "-", "1"}]], "[", 
       RowBox[{"m", "\[CenterDot]", 
        OverscriptBox["e", 
         RowBox[{"-", "1"}]]}], "]"}]],
     Background->RGBColor[1, 0.9, 0.8]]}], "+", "\[IndentingNewLine]", 
   "\[ReturnKey]", "+", " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "1"}], "n"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"k", "-", "1"}]], 
     FrameBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", 
        RowBox[{"n", "-", "k"}]], "[", 
       RowBox[{"m", "\[CenterDot]", 
        OverscriptBox["e", 
         RowBox[{"-", "1"}]]}], "]"}]], 
     RowBox[{
      StyleBox[
       SuperscriptBox["p", "\[Transpose]"],
       Background->RGBColor[1, 1, 0]], "\[CenterDot]", 
      OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
      OverscriptBox[
       RowBox[{"(", 
        RowBox[{"m", "\[CenterDot]", 
         OverscriptBox["e", 
          RowBox[{"-", "1"}]]}], ")"}], 
       RowBox[{"k", "-", "1"}]], "\[CenterDot]", "m", "\[CenterDot]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[CapitalNu]", " ", 
            OverscriptBox["e", 
             RowBox[{"-", "1"}]]}], "+", 
           RowBox[{"M", 
            OverscriptBox["m", 
             RowBox[{"-", "1"}]]}]}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          StyleBox[
           RowBox[{
            FractionBox["1", 
             RowBox[{"\[Lambda]", "+", "1"}]], "p"}],
           Background->RGBColor[1, 1, 0]], ")"}]}], "+", "\[Mu]", "-", 
        "\[Nu]"}], ")"}]}]}]}]}], "//", "\[FilledSquare]$NEn"}]], "Input",
 CellFrame->True,
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.6391487061520967`*^9, 3.639148807099874*^9}, {
   3.6391492644828777`*^9, 3.639149353371834*^9}, {3.639149539667361*^9, 
   3.6391495667178087`*^9}, {3.6391496172774973`*^9, 3.639149659054371*^9}, {
   3.6391499887921495`*^9, 3.6391500308654237`*^9}, {3.6391500633758807`*^9, 
   3.6391500959955378`*^9}, {3.639152741541785*^9, 3.639153013372262*^9}, {
   3.6391530495955257`*^9, 3.6391530705931625`*^9}, {3.6391531109816337`*^9, 
   3.639153147345298*^9}, {3.639153183958562*^9, 3.639153390955325*^9}, {
   3.639153747727952*^9, 3.639153822420883*^9}, {3.6391545611913805`*^9, 
   3.639154574872605*^9}, {3.6391546368983135`*^9, 3.6391546653059635`*^9}, {
   3.6391550569914513`*^9, 3.6391550661798677`*^9}, {3.6391551043219347`*^9, 
   3.639155134429988*^9}, {3.639479921236641*^9, 3.639480079093319*^9}, {
   3.639480146485437*^9, 3.6394803624990163`*^9}, {3.6394804101570997`*^9, 
   3.6394806052832427`*^9}, {3.721212990784669*^9, 3.721212990800269*^9}, 
   3.7212138404230747`*^9, 3.7212197647242904`*^9, 3.721219854440048*^9, 
   3.721219924967772*^9, 3.7274553002970867`*^9, 3.766670918451989*^9, 
   3.7669170947254715`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Part 3", "Chapter",
 CellChangeTimes->{{3.766851529417746*^9, 3.7668515313053493`*^9}, {
  3.766851580476636*^9, 3.766851598791068*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Equations of Motion for ",
 Cell[BoxData[
  FormBox["p", TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.6391486924240723`*^9, 3.639148700754487*^9}, {
  3.6391496937488317`*^9, 3.6391496958548355`*^9}, {3.639153442685016*^9, 
  3.6391534445570197`*^9}, {3.63915454342295*^9, 3.6391545457785535`*^9}, {
  3.6394884373761272`*^9, 3.6394884393729305`*^9}, {3.639489705283954*^9, 
  3.6394897078891587`*^9}, {3.639509332238836*^9, 3.6395093338612385`*^9}, {
  3.6395099526987257`*^9, 3.639509953509927*^9}, {3.6395100819449525`*^9, 
  3.6395100922097707`*^9}, {3.6395106171974926`*^9, 3.6395106301923156`*^9}, {
  3.6395109774957256`*^9, 3.63951097978893*^9}, {3.639511512373865*^9, 
  3.639511540781515*^9}, {3.720716958391864*^9, 3.7207169649438753`*^9}, {
  3.725606153210026*^9, 3.725606172132859*^9}, {3.767020856597783*^9, 
  3.7670208580797863`*^9}, {3.7671111572936954`*^9, 3.7671111664509115`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "The starting point is ",
 Cell[BoxData[
  FormBox[
   RowBox[{"N", "\[InvisibleSpace]", 
    RowBox[{
     SubscriptBox["e", 
      RowBox[{"n", " "}]], "(", "S", ")"}]}], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.6391486924240723`*^9, 3.639148700754487*^9}, {
   3.6391496937488317`*^9, 3.6391496958548355`*^9}, {3.639153442685016*^9, 
   3.6391534445570197`*^9}, {3.63915454342295*^9, 3.6391545457785535`*^9}, {
   3.6394884373761272`*^9, 3.6394884393729305`*^9}, {3.639489705283954*^9, 
   3.6394897078891587`*^9}, {3.639509332238836*^9, 3.6395093338612385`*^9}, {
   3.6395099526987257`*^9, 3.639509953509927*^9}, {3.6395100819449525`*^9, 
   3.6395100922097707`*^9}, {3.6395106171974926`*^9, 
   3.6395106301923156`*^9}, {3.6395109774957256`*^9, 3.63951097978893*^9}, {
   3.639511512373865*^9, 3.6395115306882973`*^9}, 3.7667710091512804`*^9, 
   3.766771218971649*^9, {3.76684988700938*^9, 3.7668498873057804`*^9}, {
   3.7668524232867165`*^9, 3.7668524235987167`*^9}, {3.767018887269635*^9, 
   3.7670188890324383`*^9}, {3.7670269471429753`*^9, 
   3.7670269568149924`*^9}, {3.767026992492255*^9, 3.7670269963766623`*^9}, {
   3.767105704737931*^9, 3.7671057055803323`*^9}, {3.7671103329241686`*^9, 
   3.7671103329241686`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"random$g", "[", "]"}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"Not", "@", 
     RowBox[{"ValueQ", "[", "g", "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Text", "[", "\"\<Established  \>\"", "]"}], "\[CapitalNu]", 
      " ", 
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", "n"], "[", "S", "]"}], 
      RowBox[{"Text", "[", "\"\<:\>\"", "]"}]}], "//", "\[FilledSquare]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.7668494903318834`*^9, 3.766849500705901*^9}, {
   3.7669177256685796`*^9, 3.7669177410814066`*^9}, {3.76692883668118*^9, 
   3.7669288835280623`*^9}, 3.7669289162413197`*^9, {3.7669292017850213`*^9, 
   3.766929218773451*^9}, 3.7669294182978015`*^9, {3.766929630654031*^9, 
   3.7669296316524324`*^9}, 3.7669779252461057`*^9, {3.7669875627672143`*^9, 
   3.766987562938814*^9}, 3.766993350698851*^9, {3.767093048944555*^9, 
   3.767093051456159*^9}, 3.767097618370418*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    StyleBox[
     FrameBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
       RowBox[{"m", "\[CenterDot]", 
        OverscriptBox["e", 
         RowBox[{"-", "1"}]]}], "]"}]],
     Background->RGBColor[1, 0.9, 0.8]]}], "+", 
   RowBox[{"M", " ", 
    StyleBox[
     FrameBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", 
        RowBox[{"n", "-", "1"}]], "[", 
       RowBox[{"m", "\[CenterDot]", 
        OverscriptBox["e", 
         RowBox[{"-", "1"}]]}], "]"}]],
     Background->RGBColor[1, 0.9, 0.8]]}], "+", "\[IndentingNewLine]", 
   "\[ReturnKey]", "+", " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "1"}], "n"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"k", "-", "1"}]], 
     FrameBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", 
        RowBox[{"n", "-", "k"}]], "[", 
       RowBox[{"m", "\[CenterDot]", 
        OverscriptBox["e", 
         RowBox[{"-", "1"}]]}], "]"}]], 
     RowBox[{
      StyleBox[
       SuperscriptBox["p", "\[Transpose]"],
       Background->RGBColor[1, 1, 0]], "\[CenterDot]", 
      OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
      OverscriptBox[
       RowBox[{"(", 
        RowBox[{"m", "\[CenterDot]", 
         OverscriptBox["e", 
          RowBox[{"-", "1"}]]}], ")"}], 
       RowBox[{"k", "-", "1"}]], "\[CenterDot]", "m", "\[CenterDot]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[CapitalNu]", " ", 
            OverscriptBox["e", 
             RowBox[{"-", "1"}]]}], "+", 
           RowBox[{"M", 
            OverscriptBox["m", 
             RowBox[{"-", "1"}]]}]}], ")"}], "\[CenterDot]", 
         RowBox[{"(", 
          StyleBox[
           RowBox[{
            FractionBox["1", 
             RowBox[{"\[Lambda]", "+", "1"}]], "p"}],
           Background->RGBColor[1, 1, 0]], ")"}]}], "+", "\[Mu]", "-", 
        "\[Nu]"}], ")"}]}]}]}]}], "//", "\[FilledSquare]$NEn"}]], "Input",
 CellFrame->True,
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.6391487061520967`*^9, 3.639148807099874*^9}, {
   3.6391492644828777`*^9, 3.639149353371834*^9}, {3.639149539667361*^9, 
   3.6391495667178087`*^9}, {3.6391496172774973`*^9, 3.639149659054371*^9}, {
   3.6391499887921495`*^9, 3.6391500308654237`*^9}, {3.6391500633758807`*^9, 
   3.6391500959955378`*^9}, {3.639152741541785*^9, 3.639153013372262*^9}, {
   3.6391530495955257`*^9, 3.6391530705931625`*^9}, {3.6391531109816337`*^9, 
   3.639153147345298*^9}, {3.639153183958562*^9, 3.639153390955325*^9}, {
   3.639153747727952*^9, 3.639153822420883*^9}, {3.6391545611913805`*^9, 
   3.639154574872605*^9}, {3.6391546368983135`*^9, 3.6391546653059635`*^9}, {
   3.6391550569914513`*^9, 3.6391550661798677`*^9}, {3.6391551043219347`*^9, 
   3.639155134429988*^9}, {3.639479921236641*^9, 3.639480079093319*^9}, {
   3.639480146485437*^9, 3.6394803624990163`*^9}, {3.6394804101570997`*^9, 
   3.6394806052832427`*^9}, {3.721212990784669*^9, 3.721212990800269*^9}, 
   3.7212138404230747`*^9, 3.7212197647242904`*^9, 3.721219854440048*^9, 
   3.721219924967772*^9, 3.7274553002970867`*^9, 3.766670918451989*^9, 
   3.7669170978142767`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    StyleBox[
     FrameBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
       RowBox[{"m", "\[CenterDot]", 
        OverscriptBox["e", 
         RowBox[{"-", "1"}]]}], "]"}]],
     Background->RGBColor[1, 0.9, 0.8]]}], "+", 
   RowBox[{"M", " ", 
    StyleBox[
     FrameBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", 
        RowBox[{"n", "-", "1"}]], "[", 
       RowBox[{"m", "\[CenterDot]", 
        OverscriptBox["e", 
         RowBox[{"-", "1"}]]}], "]"}]],
     Background->RGBColor[1, 0.9, 0.8]]}], "+", "\[IndentingNewLine]", 
   "\[ReturnKey]", "+", 
   RowBox[{
    StyleBox[
     FrameBox[
      StyleBox[
       SuperscriptBox["p", "\[Transpose]"],
       Background->RGBColor[1, 1, 0]]],
     Background->RGBColor[1, 1, 0]], "\[CenterDot]", 
    FrameBox[
     RowBox[{
      OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
      RowBox[{
       SubscriptBox["Y", 
        RowBox[{"n", "-", "1"}]], "[", 
       RowBox[{"m", "\[CenterDot]", 
        OverscriptBox["e", 
         RowBox[{"-", "1"}]]}], "]"}]}]], "\[CenterDot]", "m", "\[CenterDot]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[CapitalNu]", " ", 
          OverscriptBox["e", 
           RowBox[{"-", "1"}]]}], "+", 
         RowBox[{"M", 
          OverscriptBox["m", 
           RowBox[{"-", "1"}]]}]}], ")"}], "\[CenterDot]", 
       RowBox[{"(", 
        StyleBox[
         FrameBox[
          StyleBox[
           RowBox[{
            FractionBox["1", 
             RowBox[{"\[Lambda]", "+", "1"}]], "p"}],
           Background->RGBColor[1, 1, 0]]],
         Background->RGBColor[1, 1, 0]], ")"}]}], "+", "\[Mu]", "-", 
      "\[Nu]"}], ")"}]}]}], "//", "\[FilledSquare]$NEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.6391487061520967`*^9, 3.639148807099874*^9}, {
   3.6391492644828777`*^9, 3.639149353371834*^9}, {3.639149539667361*^9, 
   3.6391495667178087`*^9}, {3.6391496172774973`*^9, 3.639149659054371*^9}, {
   3.6391499887921495`*^9, 3.6391500308654237`*^9}, {3.6391500633758807`*^9, 
   3.6391500959955378`*^9}, {3.639152741541785*^9, 3.639153013372262*^9}, {
   3.6391530495955257`*^9, 3.6391530705931625`*^9}, {3.6391531109816337`*^9, 
   3.639153147345298*^9}, {3.639153183958562*^9, 3.639153390955325*^9}, {
   3.639153747727952*^9, 3.639153822420883*^9}, {3.6391545611913805`*^9, 
   3.639154574872605*^9}, {3.6391546368983135`*^9, 3.6391546653059635`*^9}, {
   3.6391550569914513`*^9, 3.6391550661798677`*^9}, {3.6391551043219347`*^9, 
   3.639155134429988*^9}, {3.639479921236641*^9, 3.639480079093319*^9}, {
   3.639480146485437*^9, 3.6394803624990163`*^9}, {3.6394804101570997`*^9, 
   3.6394806052832427`*^9}, 3.639489171279416*^9, {3.6394892300915194`*^9, 
   3.6394892757528*^9}, {3.6394893109152613`*^9, 3.6394893274824905`*^9}, {
   3.6394894662915344`*^9, 3.6394895045272017`*^9}, {3.6394895443852715`*^9, 
   3.6394895743685246`*^9}, {3.639489684723118*^9, 3.6394896860179205`*^9}, {
   3.6394897203535805`*^9, 3.639489729042796*^9}, 3.6395093874629326`*^9, 
   3.6395094686454754`*^9, {3.6395097556235795`*^9, 3.639509758291184*^9}, {
   3.639512912365449*^9, 3.639512943425103*^9}, {3.721212991190269*^9, 
   3.7212129912058687`*^9}, 3.7212138400330744`*^9, 3.7212197647710905`*^9, 
   3.7212198545180483`*^9, 3.7212199250301723`*^9, 3.72136363755529*^9, 
   3.7274553030582914`*^9, 3.7667711136246643`*^9, {3.7669177543414297`*^9, 
   3.766917754669031*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalNu]", " ", 
    StyleBox[
     FrameBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", "n"], "[", 
       RowBox[{"m", "\[CenterDot]", 
        OverscriptBox["e", 
         RowBox[{"-", "1"}]]}], "]"}]],
     Background->RGBColor[1, 0.9, 0.8]]}], "+", 
   RowBox[{"M", " ", 
    StyleBox[
     FrameBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", 
        RowBox[{"n", "-", "1"}]], "[", 
       RowBox[{"m", "\[CenterDot]", 
        OverscriptBox["e", 
         RowBox[{"-", "1"}]]}], "]"}]],
     Background->RGBColor[1, 0.9, 0.8]]}], "+", "\[IndentingNewLine]", 
   "\[ReturnKey]", "+", 
   RowBox[{
    SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
    SuperscriptBox[
     OverscriptBox["\[CapitalLambda]", "^"], "\[Transpose]"], "\[CenterDot]", 
    FrameBox[
     RowBox[{
      OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
      RowBox[{
       SubscriptBox["Y", 
        RowBox[{"n", "-", "1"}]], "[", 
       RowBox[{"m", "\[CenterDot]", 
        OverscriptBox["e", 
         RowBox[{"-", "1"}]]}], "]"}]}]], "\[CenterDot]", "m", "\[CenterDot]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["\[Lambda]", 
        RowBox[{"\[Lambda]", "+", "1"}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[CapitalNu]", " ", 
           OverscriptBox["e", 
            RowBox[{"-", "1"}]]}], "+", 
          RowBox[{"M", 
           OverscriptBox["m", 
            RowBox[{"-", "1"}]]}]}], ")"}], "\[CenterDot]", "v"}]}], "+", 
      "\[Mu]", "-", "\[Nu]"}], ")"}]}]}], "//", 
  "\[FilledSquare]$NEn"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.6391487061520967`*^9, 3.639148807099874*^9}, {
   3.6391492644828777`*^9, 3.639149353371834*^9}, {3.639149539667361*^9, 
   3.6391495667178087`*^9}, {3.6391496172774973`*^9, 3.639149659054371*^9}, {
   3.6391499887921495`*^9, 3.6391500308654237`*^9}, {3.6391500633758807`*^9, 
   3.6391500959955378`*^9}, {3.639152741541785*^9, 3.639153013372262*^9}, {
   3.6391530495955257`*^9, 3.6391530705931625`*^9}, {3.6391531109816337`*^9, 
   3.639153147345298*^9}, {3.639153183958562*^9, 3.639153390955325*^9}, {
   3.639153747727952*^9, 3.639153822420883*^9}, {3.6391545611913805`*^9, 
   3.639154574872605*^9}, {3.6391546368983135`*^9, 3.6391546653059635`*^9}, {
   3.6391550569914513`*^9, 3.6391550661798677`*^9}, {3.6391551043219347`*^9, 
   3.639155134429988*^9}, {3.639479921236641*^9, 3.639480079093319*^9}, {
   3.639480146485437*^9, 3.6394803624990163`*^9}, {3.6394804101570997`*^9, 
   3.6394806052832427`*^9}, 3.639489171279416*^9, {3.6394892300915194`*^9, 
   3.6394892757528*^9}, {3.6394893109152613`*^9, 3.6394893274824905`*^9}, {
   3.6394894662915344`*^9, 3.6394895045272017`*^9}, {3.6394895443852715`*^9, 
   3.6394895743685246`*^9}, {3.6394896222450085`*^9, 
   3.6394896734442987`*^9}, {3.6394897230835857`*^9, 3.639489730165998*^9}, {
   3.6395093657164946`*^9, 3.639509372237306*^9}, {3.6395099687355537`*^9, 
   3.639509974257963*^9}, {3.7212129912058687`*^9, 3.7212129912058687`*^9}, 
   3.7212138400330744`*^9, 3.7212197647866907`*^9, 3.7212198545180483`*^9, 
   3.7212199250301723`*^9, {3.7274553030582914`*^9, 3.7274553030582914`*^9}, 
   3.7666705769361897`*^9, 3.7667711205042763`*^9, {3.7669177575550356`*^9, 
   3.7669177577890363`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The variation of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"N", "\[InvisibleSpace]", 
    RowBox[{
     SubscriptBox["e", 
      RowBox[{"n", " "}]], "(", "S", ")"}]}], TraditionalForm]]],
 " with respect to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"p", "=", 
    RowBox[{"\[Lambda]", "\[InvisibleSpace]", "v"}]}], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.6391486924240723`*^9, 3.639148700754487*^9}, {
   3.6391496937488317`*^9, 3.6391496958548355`*^9}, {3.639153442685016*^9, 
   3.6391534445570197`*^9}, {3.63915454342295*^9, 3.6391545457785535`*^9}, {
   3.6394884373761272`*^9, 3.6394884393729305`*^9}, {3.639489705283954*^9, 
   3.6394897078891587`*^9}, {3.639509332238836*^9, 3.6395093338612385`*^9}, {
   3.6395099526987257`*^9, 3.639509953509927*^9}, {3.6395100819449525`*^9, 
   3.6395100974357796`*^9}, {3.6395106071042747`*^9, 3.639510636744327*^9}, {
   3.6395106930292263`*^9, 3.639510830122267*^9}, {3.639510966528906*^9, 
   3.6395109907557487`*^9}, {3.727455303073891*^9, 3.727455303073891*^9}, {
   3.766771002178068*^9, 3.766771003925271*^9}, {3.766771224088458*^9, 
   3.766771224759259*^9}, {3.7668498952305946`*^9, 3.766849918396635*^9}, {
   3.7668524191683087`*^9, 3.766852426843522*^9}, 3.766854845706812*^9, {
   3.767018882776827*^9, 3.7670188834788284`*^9}, {3.7670193880003147`*^9, 
   3.7670193895759172`*^9}, 3.767026937299358*^9, {3.7670269694198146`*^9, 
   3.767026988483048*^9}, {3.7670968493481035`*^9, 3.7670968661649327`*^9}, {
   3.7671103334857693`*^9, 3.7671103340629706`*^9}}],

Cell[TextData[{
 "The variation ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[PartialD]", "\[ScriptCapitalV]"}], "/", 
    RowBox[{"\[PartialD]", "p"}]}], TraditionalForm]]],
 " is established using the following two identities: "
}], "Text",
 CellChangeTimes->{{3.7670261290931387`*^9, 3.7670263209110756`*^9}, {
   3.7670263560423374`*^9, 3.7670264180056458`*^9}, {3.767026491232175*^9, 
   3.767026555785088*^9}, {3.7670266518344564`*^9, 3.767026681458909*^9}, {
   3.7670968798773565`*^9, 3.767096906771804*^9}, 3.7671068008078203`*^9, 
   3.7671114153222723`*^9}],

Cell[TextData[{
 "\t",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    RowBox[{"\[PartialD]", 
     RowBox[{"(", 
      RowBox[{
       StyleBox[
        SuperscriptBox["p", "\[Transpose]"],
        Background->RGBColor[1, 1, 0]], "\[CenterDot]", "\[EmptyDiamond]"}], 
      ")"}]}], "/", 
    RowBox[{"\[PartialD]", "p"}]}], "=", 
   SuperscriptBox["\[EmptyDiamond]", "\[Transpose]"]}]],
  CellChangeTimes->{{3.7668494903318834`*^9, 3.766849500705901*^9}}],
 ","
}], "Text",
 CellChangeTimes->{{3.7670261290931387`*^9, 3.7670263209110756`*^9}, {
   3.7670263560423374`*^9, 3.7670264180056458`*^9}, {3.767026491232175*^9, 
   3.767026617108796*^9}, {3.767109135352361*^9, 3.767109153323593*^9}, {
   3.7671103347649717`*^9, 3.7671103347649717`*^9}, {3.7671112980747843`*^9, 
   3.767111320913224*^9}, 3.7671113572813287`*^9, {3.7671114233094864`*^9, 
   3.7671114239490876`*^9}}],

Cell[TextData[{
 "\t",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    RowBox[{"\[PartialD]", 
     RowBox[{"(", 
      RowBox[{"\[FilledDiamond]", "\[CenterDot]", 
       StyleBox[
        FractionBox["p", 
         RowBox[{"\[Lambda]", "+", "1"}]],
        Background->RGBColor[1, 1, 0]]}], ")"}]}], "/", 
    RowBox[{"\[PartialD]", "p"}]}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"\[Lambda]", "+", "1"}]], 
    RowBox[{"\[FilledDiamond]", "\[CenterDot]", 
     SuperscriptBox[
      OverscriptBox["\[CapitalLambda]", "^"], 
      RowBox[{"-", "1"}]]}]}]}]],
  CellChangeTimes->{{3.7668494903318834`*^9, 3.766849500705901*^9}}],
 "  where  ",
 Cell[BoxData[
  RowBox[{
   SuperscriptBox[
    OverscriptBox["\[CapitalLambda]", "^"], 
    RowBox[{"-", "1"}]], "=", 
   RowBox[{
    OverscriptBox["I", "^"], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"\[Lambda]", 
       RowBox[{"(", 
        RowBox[{"\[Lambda]", "+", "1"}], ")"}]}]], "p", "\[InvisibleSpace]", 
     SuperscriptBox["p", "\[Transpose]"], 
     OverscriptBox["\[Delta]", "^"]}]}]}]],
  CellChangeTimes->{{3.6395492472813883`*^9, 3.63954924798339*^9}, {
    3.6395492833954515`*^9, 3.6395492933482695`*^9}, {3.6395493318023367`*^9, 
    3.6395494561813555`*^9}, {3.639550472759541*^9, 3.639550491307974*^9}, {
    3.639593475995759*^9, 3.6395935217038393`*^9}, {3.7204570408146615`*^9, 
    3.720457041703863*^9}, 3.720457256999841*^9, {3.720713793977191*^9, 
    3.720713811714422*^9}, {3.7212129219934683`*^9, 3.721212934691869*^9}, {
    3.721212996244669*^9, 3.721212996244669*^9}, {3.721214057843476*^9, 
    3.7212140578590755`*^9}, {3.7274552296289625`*^9, 3.727455235900173*^9}, {
    3.7666705259084997`*^9, 3.7666705259241*^9}, {3.7666705764993887`*^9, 
    3.7666705764993887`*^9}, {3.7666709181087885`*^9, 3.7666709181243887`*^9},
     3.766671415921263*^9, {3.7666714858405857`*^9, 3.766671489662593*^9}, {
    3.7667209216911745`*^9, 3.766720945075615*^9}, 3.767021567427812*^9}],
 ","
}], "Text",
 CellChangeTimes->{{3.7670261290931387`*^9, 3.7670263209110756`*^9}, {
   3.7670263560423374`*^9, 3.7670264180056458`*^9}, {3.767026491232175*^9, 
   3.767026617108796*^9}, {3.767109135352361*^9, 3.767109153323593*^9}, {
   3.7671103347649717`*^9, 3.7671103347649717`*^9}, {3.7671112980747843`*^9, 
   3.767111320913224*^9}, 3.7671113572813287`*^9, {3.7671114653736014`*^9, 
   3.767111465670002*^9}}],

Cell[TextData[{
 "where \[EmptyDiamond] and \[FilledDiamond] are assumed not to depend on ",
 Cell[BoxData[
  FormBox["p", TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.767111463563998*^9, 3.767111467791606*^9}, 
   3.7671115253425465`*^9}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"ValueQ", "[", "g", "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Delta]$V", "[", "n_", "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FrameBox[
         RowBox[{
          OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
          RowBox[{
           SubscriptBox["Y", 
            RowBox[{"n", "-", "1"}]], "[", 
           RowBox[{"m", "\[CenterDot]", 
            OverscriptBox["e", 
             RowBox[{"-", "1"}]]}], "]"}]}]], "\[CenterDot]", "m", 
        "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"\[Lambda]", "+", "1"}]], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalNu]", " ", 
               OverscriptBox["e", 
                RowBox[{"-", "1"}]]}], "+", 
              RowBox[{"M", 
               OverscriptBox["m", 
                RowBox[{"-", "1"}]]}]}], ")"}], "\[CenterDot]", "p"}]}], "+", 
          "\[Mu]", "-", "\[Nu]"}], ")"}]}], ")"}], "\[Transpose]"], "+", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["p", "\[Transpose]"], "\[CenterDot]", 
       FrameBox[
        RowBox[{
         OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["Y", 
           RowBox[{"n", "-", "1"}]], "[", 
          RowBox[{"m", "\[CenterDot]", 
           OverscriptBox["e", 
            RowBox[{"-", "1"}]]}], "]"}]}]], "\[CenterDot]", "m", 
       "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"\[Lambda]", "+", "1"}]], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[CapitalNu]", " ", 
             OverscriptBox["e", 
              RowBox[{"-", "1"}]]}], "+", 
            RowBox[{"M", 
             OverscriptBox["m", 
              RowBox[{"-", "1"}]]}]}], ")"}], "\[CenterDot]", 
          OverscriptBox[
           OverscriptBox["\[CapitalLambda]", "^"], 
           RowBox[{"-", "1"}]]}]}], ")"}]}], ")"}]}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Text", "[", "\"\<Established  \>\"", "]"}], 
     RowBox[{"\[Delta]$V", "[", "n", "]"}], 
     RowBox[{"Text", "[", "\"\<:\>\"", "]"}]}], "//", "\[FilledSquare]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQBGIQnWTaV3dB9rXjke/r2kH0oyfOC0D0QtPtYLrmX+s+
EC27w3A/iN53ftcJED3F4wyY9pn/e+YjIH3h/rnZIJrr767lIHpf/m0wHWmf
vQ5E/xK+CqavWP/bBqK3L0/fAaKvrXtwAEQ/ub7lIIj+o6JzFkSf6Jl/DkRH
9NZfBtELL/FdAdHL5LKegGiFCb1g2k3sefuynQg6MPZRR99RBC1QKjcvSuAN
nI6JOLatG0g7fjy4HUR/OD377FkgfSVl+jkQnfvi8SUQvar46VUQ3WL/4sgN
IH1h6fTjIDrIeus5EP2N/8QlED1V6+VNEB1gzHMbRN+qfPUIRKvMY3oKonVX
ltj9ANIdr6scQfQG76hGDsE3jtFXtjaD6Hcvn9zWANIaTzXugmgAd+PfKQ==

  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"\[Delta]$V", "[", "n", "]"}], "\[Transpose]"], "\[Equal]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FrameBox[
       RowBox[{
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
        RowBox[{
         SubscriptBox["Y", 
          RowBox[{"n", "-", "1"}]], "[", 
         RowBox[{"m", "\[CenterDot]", 
          OverscriptBox["e", 
           RowBox[{"-", "1"}]]}], "]"}]}]], "\[CenterDot]", "m", 
      "\[CenterDot]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["\[Lambda]", 
          RowBox[{"\[Lambda]", "+", "1"}]], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[CapitalNu]", " ", 
             OverscriptBox["e", 
              RowBox[{"-", "1"}]]}], "+", 
            RowBox[{"M", 
             OverscriptBox["m", 
              RowBox[{"-", "1"}]]}]}], ")"}], "\[CenterDot]", "v"}]}], "+", 
        "\[Mu]", "-", "\[Nu]"}], ")"}]}], "+", "\[IndentingNewLine]", 
     "\[ReturnKey]", "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"\[Lambda]", "+", "1"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
         SuperscriptBox[
          OverscriptBox["\[CapitalLambda]", "^"], "\[Transpose]"], 
         "\[CenterDot]", 
         FrameBox[
          RowBox[{
           OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
           RowBox[{
            SubscriptBox["Y", 
             RowBox[{"n", "-", "1"}]], "[", 
            RowBox[{"m", "\[CenterDot]", 
             OverscriptBox["e", 
              RowBox[{"-", "1"}]]}], "]"}]}]], "\[CenterDot]", "m", 
         "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[CapitalNu]", " ", 
            OverscriptBox["e", 
             RowBox[{"-", "1"}]]}], "+", 
           RowBox[{"M", 
            OverscriptBox["m", 
             RowBox[{"-", "1"}]]}]}], ")"}], "\[CenterDot]", 
         OverscriptBox[
          OverscriptBox["\[CapitalLambda]", "^"], 
          RowBox[{"-", "1"}]]}], ")"}], "\[Transpose]"]}]}], ")"}]}], "//", 
  "\[FilledSquare]n"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"\[Delta]$V", "[", "n", "]"}], "\[Transpose]"], "\[Equal]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FrameBox[
       RowBox[{
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
        RowBox[{
         SubscriptBox["Y", 
          RowBox[{"n", "-", "1"}]], "[", 
         RowBox[{"m", "\[CenterDot]", 
          OverscriptBox["e", 
           RowBox[{"-", "1"}]]}], "]"}]}]], "\[CenterDot]", "m", 
      "\[CenterDot]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[CapitalNu]", " ", 
            OverscriptBox["e", 
             RowBox[{"-", "1"}]]}], "+", 
           RowBox[{"M", 
            OverscriptBox["m", 
             RowBox[{"-", "1"}]]}]}], ")"}], "\[CenterDot]", "v"}], "+", 
        "\[Mu]", "-", "\[Nu]"}], ")"}]}], "+", "\[IndentingNewLine]", 
     "\[ReturnKey]", "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"\[Lambda]", "+", "1"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           OverscriptBox["\[CapitalLambda]", "^"], "\[Transpose]"], 
          "\[CenterDot]", 
          FrameBox[
           RowBox[{
            OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
            RowBox[{
             SubscriptBox["Y", 
              RowBox[{"n", "-", "1"}]], "[", 
             RowBox[{"m", "\[CenterDot]", 
              OverscriptBox["e", 
               RowBox[{"-", "1"}]]}], "]"}]}]], "\[CenterDot]", "m", 
          "\[CenterDot]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[CapitalNu]", " ", 
             OverscriptBox["e", 
              RowBox[{"-", "1"}]]}], "+", 
            RowBox[{"M", 
             OverscriptBox["m", 
              RowBox[{"-", "1"}]]}]}], ")"}], "\[CenterDot]", 
          OverscriptBox[
           OverscriptBox["\[CapitalLambda]", "^"], 
           RowBox[{"-", "1"}]]}], ")"}], "\[Transpose]"], "\[CenterDot]", 
       "v"}]}], "+", "\[IndentingNewLine]", "\[ReturnKey]", "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"\[Lambda]", "+", "1"}]], 
      RowBox[{
       FrameBox[
        RowBox[{
         OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["Y", 
           RowBox[{"n", "-", "1"}]], "[", 
          RowBox[{"m", "\[CenterDot]", 
           OverscriptBox["e", 
            RowBox[{"-", "1"}]]}], "]"}]}]], "\[CenterDot]", "m", 
       "\[CenterDot]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[CapitalNu]", " ", 
          OverscriptBox["e", 
           RowBox[{"-", "1"}]]}], "+", 
         RowBox[{"M", 
          OverscriptBox["m", 
           RowBox[{"-", "1"}]]}]}], ")"}], "\[CenterDot]", "v"}]}]}], ")"}]}],
   "//", "\[FilledSquare]n"}]], "Input",
 CellFrame->True,
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.6391487061520967`*^9, 3.639148807099874*^9}, {
   3.6391492644828777`*^9, 3.639149353371834*^9}, {3.639149539667361*^9, 
   3.6391495667178087`*^9}, {3.6391496172774973`*^9, 3.639149659054371*^9}, {
   3.6391499887921495`*^9, 3.6391500308654237`*^9}, {3.6391500633758807`*^9, 
   3.6391500959955378`*^9}, {3.639152741541785*^9, 3.639153013372262*^9}, {
   3.6391530495955257`*^9, 3.6391530705931625`*^9}, {3.6391531109816337`*^9, 
   3.639153147345298*^9}, {3.639153183958562*^9, 3.639153390955325*^9}, {
   3.639153747727952*^9, 3.639153822420883*^9}, {3.6391545611913805`*^9, 
   3.639154574872605*^9}, {3.6391546368983135`*^9, 3.6391546653059635`*^9}, {
   3.6391550569914513`*^9, 3.6391550661798677`*^9}, {3.6391551043219347`*^9, 
   3.639155134429988*^9}, {3.639479921236641*^9, 3.639480079093319*^9}, {
   3.639480146485437*^9, 3.6394803624990163`*^9}, {3.6394804101570997`*^9, 
   3.6394806052832427`*^9}, 3.639489171279416*^9, {3.6394892300915194`*^9, 
   3.6394892757528*^9}, {3.6394893109152613`*^9, 3.6394893274824905`*^9}, {
   3.6394894662915344`*^9, 3.6394895045272017`*^9}, {3.6394895443852715`*^9, 
   3.6394895743685246`*^9}, {3.6394896222450085`*^9, 
   3.6394896734442987`*^9}, {3.6394897230835857`*^9, 3.639489730165998*^9}, {
   3.6395093657164946`*^9, 3.639509372237306*^9}, {3.639509940187504*^9, 
   3.639509992182395*^9}, {3.639510114018609*^9, 3.639510124345827*^9}, {
   3.639510169726307*^9, 3.6395101809895267`*^9}, 3.639510240472431*^9, {
   3.6395102812665024`*^9, 3.6395102981145325`*^9}, {3.6395103341349955`*^9, 
   3.639510355990634*^9}, {3.639510526296133*^9, 3.639510528651737*^9}, {
   3.639510653373956*^9, 3.6395106540291576`*^9}, {3.6395474173513746`*^9, 
   3.639547419722578*^9}, 3.639547518423952*^9, {3.6395475627592297`*^9, 
   3.639547575005251*^9}, {3.720716119481686*^9, 3.7207161199808865`*^9}, 
   3.7207190661899886`*^9, {3.721212991237069*^9, 3.721212991237069*^9}, 
   3.7212140579994755`*^9, {3.727455303073891*^9, 3.727455303089491*^9}, {
   3.76667057695179*^9, 3.76667057695179*^9}, {3.766771130004693*^9, 
   3.7667711410027122`*^9}, 3.7668502378071957`*^9, 3.7669171067842927`*^9, {
   3.768463571127484*^9, 3.768463824456329*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "If ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    OverscriptBox["\[Delta]", "^"], 
    OverscriptBox["\[CapitalLambda]", "^"], "m", "\[InvisibleSpace]", 
    SuperscriptBox["e", 
     RowBox[{"-", "1"}]]}], TraditionalForm]]],
 " is symmetric, then the following holds:"
}], "Subsubsection",
 CellChangeTimes->{{3.6391486924240723`*^9, 3.639148700754487*^9}, {
   3.6391496937488317`*^9, 3.6391496958548355`*^9}, {3.639153442685016*^9, 
   3.6391534445570197`*^9}, {3.63915454342295*^9, 3.6391545457785535`*^9}, {
   3.6394884373761272`*^9, 3.6394884393729305`*^9}, {3.639489705283954*^9, 
   3.6394897078891587`*^9}, {3.639509332238836*^9, 3.6395093338612385`*^9}, {
   3.6395099526987257`*^9, 3.639509953509927*^9}, {3.6395100819449525`*^9, 
   3.6395100974357796`*^9}, {3.6395106071042747`*^9, 3.639510636744327*^9}, {
   3.6395106930292263`*^9, 3.639510830122267*^9}, {3.6395109597740946`*^9, 
   3.6395109603512955`*^9}, {3.6395109953265567`*^9, 
   3.6395110205206013`*^9}, {3.639511165850456*^9, 3.6395112011221185`*^9}, {
   3.6395477687731915`*^9, 3.6395477753096027`*^9}, {3.639547806603258*^9, 
   3.6395478325305033`*^9}, {3.76667057695179*^9, 3.7666705769673896`*^9}, 
   3.766770998730462*^9, {3.766771203231221*^9, 3.766771227676464*^9}, {
   3.766849969595925*^9, 3.7668501198241887`*^9}, 3.7668503878014593`*^9, {
   3.766850445817961*^9, 3.766850452853574*^9}, {3.767019474658467*^9, 
   3.7670194864520874`*^9}, {3.7670969615279007`*^9, 
   3.7670969644607058`*^9}, {3.7671103354825735`*^9, 
   3.7671103354825735`*^9}, {3.7671118886851063`*^9, 3.7671118935835147`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"symmetrize$gE", "[", "]"}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{
     OverscriptBox[
      RowBox[{" ", "\[Delta]"}], "^"], "\[CenterDot]", 
     OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m", 
     "\[CenterDot]", 
     OverscriptBox["e", 
      RowBox[{"-", "1"}]]}], "\[Equal]", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
       OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m", 
       "\[CenterDot]", 
       OverscriptBox["e", 
        RowBox[{"-", "1"}]]}], ")"}], "\[Transpose]"]}], "//", 
   "\[FilledSquare]n"}]}]], "Input",
 CellChangeTimes->{{3.7669297000741525`*^9, 3.766929746546634*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Inverse", "[", 
     OverscriptBox["\[DoubleStruckG]", "^"], "]"}], "\[CenterDot]", 
    OverscriptBox["\[DoubleStruckF]", "^"]}], "\[Equal]", 
   RowBox[{
    OverscriptBox["e", 
     RowBox[{"-", "1"}]], "\[CenterDot]", 
    OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m", 
    "\[CenterDot]", 
    OverscriptBox["e", 
     RowBox[{"-", "1"}]], "\[CenterDot]", 
    OverscriptBox[
     OverscriptBox["\[CapitalLambda]", "^"], 
     RowBox[{"-", "1"}]], "\[CenterDot]", "m"}]}], "//", 
  "\[FilledSquare]"}]], "Input",
 CellChangeTimes->{{3.639594526200189*^9, 3.639594660719226*^9}, {
   3.63959472013973*^9, 3.639594721512532*^9}, {3.6395950021882253`*^9, 
   3.6395950110958405`*^9}, 3.720713922400617*^9, {3.721212991143469*^9, 
   3.721212991159069*^9}, {3.721213044760669*^9, 3.7212130474282694`*^9}, 
   3.721214057968276*^9, {3.7666705769049892`*^9, 3.7666705769049892`*^9}, {
   3.766670659273134*^9, 3.766670675762363*^9}, {3.7669296783121147`*^9, 
   3.7669296882337313`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
    OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", 
    OverscriptBox[
     RowBox[{"(", 
      RowBox[{"m", "\[CenterDot]", 
       OverscriptBox["e", 
        RowBox[{"-", "1"}]]}], ")"}], "n"]}], "\[Equal]", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
      OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", 
      OverscriptBox[
       RowBox[{"(", 
        RowBox[{"m", "\[CenterDot]", 
         OverscriptBox["e", 
          RowBox[{"-", "1"}]]}], ")"}], "n"]}], ")"}], "\[Transpose]"]}], "//",
   "\[FilledSquare]n"}]], "Input",
 CellChangeTimes->{{3.6395937550802493`*^9, 3.6395938290711794`*^9}, 
   3.6395943829451375`*^9, {3.7207150036527195`*^9, 3.720715004261121*^9}, 
   3.7207190661587887`*^9, {3.7212129911278687`*^9, 3.721212991143469*^9}, 
   3.721214057952676*^9, {3.7666705768893895`*^9, 3.7666705769049892`*^9}, {
   3.7666709186391897`*^9, 3.7666709186391897`*^9}}],

Cell[TextData[{
 "This means that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    OverscriptBox["\[Delta]", "^"], 
    OverscriptBox["\[CapitalLambda]", "^"], 
    RowBox[{"f", "(", 
     RowBox[{"m", "\[InvisibleSpace]", 
      SuperscriptBox["e", 
       RowBox[{"-", "1"}]]}], ")"}]}], TraditionalForm]]],
 " is symmetric for any analytic function ",
 Cell[BoxData[
  FormBox["f", TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.7670195205069475`*^9, 3.7670195995834866`*^9}, {
   3.767096223103563*^9, 3.7670962257399673`*^9}, {3.7670963544948354`*^9, 
   3.767096424819759*^9}, {3.767096481171857*^9, 3.7670965522299814`*^9}, 
   3.7671068065486307`*^9, {3.767110336184574*^9, 3.767110336184574*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
    OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", 
    RowBox[{"MatrixFunction", "[", 
     RowBox[{"Log", ",", 
      RowBox[{"m", "\[CenterDot]", 
       OverscriptBox["e", 
        RowBox[{"-", "1"}]]}]}], "]"}]}], "\[Equal]", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
      OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", 
      RowBox[{"MatrixFunction", "[", 
       RowBox[{"Log", ",", 
        RowBox[{"m", "\[CenterDot]", 
         OverscriptBox["e", 
          RowBox[{"-", "1"}]]}]}], "]"}]}], ")"}], "\[Transpose]"]}], "//", 
  "\[FilledSquare]"}]], "Input",
 CellChangeTimes->{{3.6395937550802493`*^9, 3.639593898584901*^9}, {
   3.63959423354869*^9, 3.639594235670293*^9}, 3.72071392405422*^9, {
   3.721212991159069*^9, 3.721212991159069*^9}, 3.721214057968276*^9, {
   3.7666705769049892`*^9, 3.7666705769049892`*^9}, {3.7666709186391897`*^9, 
   3.7666709186391897`*^9}}],

Cell[TextData[{
 "Moreover, we have the following identities that involve ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Y", "n"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.7670195205069475`*^9, 3.7670195995834866`*^9}, {
  3.7670196664608035`*^9, 3.7670196964440565`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[CapitalLambda]", "^"], "\[Transpose]"], "\[CenterDot]", 
    OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
    RowBox[{
     SubscriptBox["Y", 
      RowBox[{"n", "-", "1"}]], "[", 
     RowBox[{"m", "\[CenterDot]", 
      OverscriptBox["e", 
       RowBox[{"-", "1"}]]}], "]"}]}], "\[Equal]", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["\[CapitalLambda]", "^"], "\[Transpose]"], 
      "\[CenterDot]", 
      OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
      RowBox[{
       SubscriptBox["Y", 
        RowBox[{"n", "-", "1"}]], "[", 
       RowBox[{"m", "\[CenterDot]", 
        OverscriptBox["e", 
         RowBox[{"-", "1"}]]}], "]"}]}], ")"}], "\[Transpose]"]}], "//", 
  "\[FilledSquare]n"}]], "Input",
 CellChangeTimes->{{3.6395086140759745`*^9, 3.6395086303468027`*^9}, {
   3.6395086624828596`*^9, 3.6395087666130424`*^9}, {3.6395092831299496`*^9, 
   3.6395093196964135`*^9}, {3.6395095222315693`*^9, 
   3.6395095265527773`*^9}, {3.6395097699288044`*^9, 3.639509788882838*^9}, {
   3.720716101414854*^9, 3.7207161022884555`*^9}, 3.720719066174389*^9, {
   3.721212991159069*^9, 3.721212991159069*^9}, 3.721214057968276*^9, {
   3.7666705769205894`*^9, 3.7666705769205894`*^9}, {3.766771159566745*^9, 
   3.766771161438748*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
    SuperscriptBox[
     OverscriptBox["\[CapitalLambda]", "^"], "\[Transpose]"], "\[CenterDot]", 
    OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
    RowBox[{
     SubscriptBox["Y", 
      RowBox[{"n", "-", "1"}]], "[", 
     RowBox[{"m", "\[CenterDot]", 
      OverscriptBox["e", 
       RowBox[{"-", "1"}]]}], "]"}], "\[CenterDot]", 
    OverscriptBox[
     OverscriptBox["\[CapitalLambda]", "^"], 
     RowBox[{"-", "1"}]]}], "\[Equal]", 
   RowBox[{
    SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[CapitalLambda]", "^"], "\[Transpose]"], 
       "\[CenterDot]", 
       OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
       RowBox[{
        SubscriptBox["Y", 
         RowBox[{"n", "-", "1"}]], "[", 
        RowBox[{"m", "\[CenterDot]", 
         OverscriptBox["e", 
          RowBox[{"-", "1"}]]}], "]"}]}], ")"}], "\[Transpose]"], 
    "\[CenterDot]", 
    OverscriptBox[
     OverscriptBox["\[CapitalLambda]", "^"], 
     RowBox[{"-", "1"}]]}]}], "//", "\[FilledSquare]n"}]], "Input",
 CellChangeTimes->{{3.6395087758326583`*^9, 3.639508790886685*^9}, {
   3.639509280087944*^9, 3.6395093018031826`*^9}, {3.639509531263985*^9, 
   3.6395095351951923`*^9}, {3.6395097942648473`*^9, 3.639509806074068*^9}, 
   3.6395098723897843`*^9, {3.7207161051900606`*^9, 3.720716105907662*^9}, 
   3.720719066174389*^9, {3.7212129911746693`*^9, 3.7212129911746693`*^9}, 
   3.7212140579838758`*^9, {3.7666705769205894`*^9, 3.7666705769205894`*^9}, {
   3.7667711654947553`*^9, 3.766771177210376*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
    SuperscriptBox[
     OverscriptBox["\[CapitalLambda]", "^"], "\[Transpose]"], "\[CenterDot]", 
    OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
    RowBox[{
     SubscriptBox["Y", 
      RowBox[{"n", "-", "1"}]], "[", 
     RowBox[{"m", "\[CenterDot]", 
      OverscriptBox["e", 
       RowBox[{"-", "1"}]]}], "]"}], "\[CenterDot]", 
    OverscriptBox[
     OverscriptBox["\[CapitalLambda]", "^"], 
     RowBox[{"-", "1"}]]}], "\[Equal]", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[CapitalLambda]", "^"], "\[Transpose]"], 
       "\[CenterDot]", 
       OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
       RowBox[{
        SubscriptBox["Y", 
         RowBox[{"n", "-", "1"}]], "[", 
        RowBox[{"m", "\[CenterDot]", 
         OverscriptBox["e", 
          RowBox[{"-", "1"}]]}], "]"}], "\[CenterDot]", "v"}], ")"}], 
     "\[Transpose]"], "\[CenterDot]", 
    OverscriptBox[
     OverscriptBox["\[CapitalLambda]", "^"], 
     RowBox[{"-", "1"}]]}]}], "//", "\[FilledSquare]n"}]], "Input",
 CellChangeTimes->{{3.6395087758326583`*^9, 3.639508790886685*^9}, {
   3.639509093121616*^9, 3.6395090949780188`*^9}, {3.639509276733938*^9, 
   3.6395092789335423`*^9}, {3.6395095384867983`*^9, 3.6395095455536103`*^9}, 
   3.639509816838087*^9, {3.6395098909538174`*^9, 3.639509902123437*^9}, {
   3.7207161082652664`*^9, 3.720716109294868*^9}, 3.7207190661899886`*^9, {
   3.7212129911746693`*^9, 3.721212991190269*^9}, 3.7212140579838758`*^9, {
   3.7666705769205894`*^9, 3.7666705769361897`*^9}, {3.7667711680843596`*^9, 
   3.7667711753539724`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
    SuperscriptBox[
     OverscriptBox["\[CapitalLambda]", "^"], "\[Transpose]"], "\[CenterDot]", 
    OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
    RowBox[{
     SubscriptBox["Y", 
      RowBox[{"n", "-", "1"}]], "[", 
     RowBox[{"m", "\[CenterDot]", 
      OverscriptBox["e", 
       RowBox[{"-", "1"}]]}], "]"}], "\[CenterDot]", 
    OverscriptBox[
     OverscriptBox["\[CapitalLambda]", "^"], 
     RowBox[{"-", "1"}]]}], "\[Equal]", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
      RowBox[{
       SubscriptBox["Y", 
        RowBox[{"n", "-", "1"}]], "[", 
       RowBox[{"m", "\[CenterDot]", 
        OverscriptBox["e", 
         RowBox[{"-", "1"}]]}], "]"}], "\[CenterDot]", "v"}], ")"}], 
    "\[Transpose]"]}], "//", "\[FilledSquare]n"}]], "Input",
 CellChangeTimes->{{3.6395087758326583`*^9, 3.639508790886685*^9}, {
   3.639509093121616*^9, 3.6395090949780188`*^9}, {3.639509276733938*^9, 
   3.6395092789335423`*^9}, {3.6395095384867983`*^9, 3.6395095455536103`*^9}, 
   3.639509816838087*^9, {3.6395098909538174`*^9, 3.639509919470667*^9}, {
   3.7207161118532724`*^9, 3.7207161123992734`*^9}, 3.7207190661899886`*^9, {
   3.721212991190269*^9, 3.721212991190269*^9}, 3.7212140579838758`*^9, {
   3.7666705769361897`*^9, 3.7666705769361897`*^9}, {3.7667711708299646`*^9, 
   3.7667711726551676`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["contd",
  FontSlant->"Italic"],
 ". For the symmetric ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    OverscriptBox["\[Delta]", "^"], 
    OverscriptBox["\[CapitalLambda]", "^"], "m", "\[InvisibleSpace]", 
    SuperscriptBox["e", 
     RowBox[{"-", "1"}]]}], TraditionalForm]]],
 ", we have:"
}], "Subsubsection",
 CellChangeTimes->{{3.6391486924240723`*^9, 3.639148700754487*^9}, {
   3.6391496937488317`*^9, 3.6391496958548355`*^9}, {3.639153442685016*^9, 
   3.6391534445570197`*^9}, {3.63915454342295*^9, 3.6391545457785535`*^9}, {
   3.6394884373761272`*^9, 3.6394884393729305`*^9}, {3.639489705283954*^9, 
   3.6394897078891587`*^9}, {3.639509332238836*^9, 3.6395093338612385`*^9}, {
   3.6395099526987257`*^9, 3.639509953509927*^9}, {3.6395100819449525`*^9, 
   3.6395100974357796`*^9}, {3.6395106071042747`*^9, 3.639510636744327*^9}, {
   3.6395106930292263`*^9, 3.639510830122267*^9}, {3.639510966528906*^9, 
   3.6395109907557487`*^9}, {3.727455303073891*^9, 3.727455303073891*^9}, {
   3.766771002178068*^9, 3.766771003925271*^9}, {3.766771224088458*^9, 
   3.766771224759259*^9}, {3.7668498952305946`*^9, 3.766849918396635*^9}, {
   3.766850423946723*^9, 3.766850460949988*^9}, 3.7668505081088705`*^9, {
   3.7668524101826935`*^9, 3.7668524126474977`*^9}, {3.7670188955688496`*^9, 
   3.767018908236072*^9}, {3.767087640848321*^9, 3.7670876427827244`*^9}, {
   3.767096926849039*^9, 3.767096956879092*^9}, {3.7671103368085756`*^9, 
   3.7671103368085756`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"\[Delta]$V", "[", "n", "]"}], "\[Transpose]"], "\[Equal]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FrameBox[
       RowBox[{
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
        RowBox[{
         SubscriptBox["Y", 
          RowBox[{"n", "-", "1"}]], "[", 
         RowBox[{"m", "\[CenterDot]", 
          OverscriptBox["e", 
           RowBox[{"-", "1"}]]}], "]"}]}]], "\[CenterDot]", "m", 
      "\[CenterDot]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["\[Lambda]", 
          RowBox[{"\[Lambda]", "+", "1"}]], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[CapitalNu]", " ", 
             OverscriptBox["e", 
              RowBox[{"-", "1"}]]}], "+", 
            RowBox[{"M", 
             OverscriptBox["m", 
              RowBox[{"-", "1"}]]}]}], ")"}], "\[CenterDot]", "v"}]}], "+", 
        "\[Mu]", "-", "\[Nu]"}], ")"}]}], "+", "\[IndentingNewLine]", 
     "\[ReturnKey]", "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"\[Lambda]", "+", "1"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
         SuperscriptBox[
          OverscriptBox["\[CapitalLambda]", "^"], "\[Transpose]"], 
         "\[CenterDot]", 
         FrameBox[
          RowBox[{
           OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
           RowBox[{
            SubscriptBox["Y", 
             RowBox[{"n", "-", "1"}]], "[", 
            RowBox[{"m", "\[CenterDot]", 
             OverscriptBox["e", 
              RowBox[{"-", "1"}]]}], "]"}]}]], "\[CenterDot]", "m", 
         "\[CenterDot]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[CapitalNu]", " ", 
            OverscriptBox["e", 
             RowBox[{"-", "1"}]]}], "+", 
           RowBox[{"M", 
            OverscriptBox["m", 
             RowBox[{"-", "1"}]]}]}], ")"}], "\[CenterDot]", 
         OverscriptBox[
          OverscriptBox["\[CapitalLambda]", "^"], 
          RowBox[{"-", "1"}]]}], ")"}], "\[Transpose]"]}]}], ")"}]}], "//", 
  "\[FilledSquare]n"}]], "Input",
 CellFrame->True,
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.6391487061520967`*^9, 3.639148807099874*^9}, {
   3.6391492644828777`*^9, 3.639149353371834*^9}, {3.639149539667361*^9, 
   3.6391495667178087`*^9}, {3.6391496172774973`*^9, 3.639149659054371*^9}, {
   3.6391499887921495`*^9, 3.6391500308654237`*^9}, {3.6391500633758807`*^9, 
   3.6391500959955378`*^9}, {3.639152741541785*^9, 3.639153013372262*^9}, {
   3.6391530495955257`*^9, 3.6391530705931625`*^9}, {3.6391531109816337`*^9, 
   3.639153147345298*^9}, {3.639153183958562*^9, 3.639153390955325*^9}, {
   3.639153747727952*^9, 3.639153822420883*^9}, {3.6391545611913805`*^9, 
   3.639154574872605*^9}, {3.6391546368983135`*^9, 3.6391546653059635`*^9}, {
   3.6391550569914513`*^9, 3.6391550661798677`*^9}, {3.6391551043219347`*^9, 
   3.639155134429988*^9}, {3.639479921236641*^9, 3.639480079093319*^9}, {
   3.639480146485437*^9, 3.6394803624990163`*^9}, {3.6394804101570997`*^9, 
   3.6394806052832427`*^9}, 3.639489171279416*^9, {3.6394892300915194`*^9, 
   3.6394892757528*^9}, {3.6394893109152613`*^9, 3.6394893274824905`*^9}, {
   3.6394894662915344`*^9, 3.6394895045272017`*^9}, {3.6394895443852715`*^9, 
   3.6394895743685246`*^9}, {3.6394896222450085`*^9, 
   3.6394896734442987`*^9}, {3.6394897230835857`*^9, 3.639489730165998*^9}, {
   3.6395093657164946`*^9, 3.639509372237306*^9}, {3.639509940187504*^9, 
   3.639509992182395*^9}, {3.639510114018609*^9, 3.639510124345827*^9}, {
   3.639510169726307*^9, 3.6395101809895267`*^9}, 3.639510240472431*^9, {
   3.6395102812665024`*^9, 3.6395102981145325`*^9}, {3.6395103341349955`*^9, 
   3.639510355990634*^9}, {3.639510526296133*^9, 3.639510528651737*^9}, {
   3.639510653373956*^9, 3.6395106540291576`*^9}, {3.6395474173513746`*^9, 
   3.639547419722578*^9}, 3.639547518423952*^9, {3.6395475627592297`*^9, 
   3.639547575005251*^9}, {3.720716119481686*^9, 3.7207161199808865`*^9}, 
   3.7207190661899886`*^9, {3.721212991237069*^9, 3.721212991237069*^9}, 
   3.7212140579994755`*^9, {3.727455303073891*^9, 3.727455303089491*^9}, {
   3.76667057695179*^9, 3.76667057695179*^9}, {3.766771130004693*^9, 
   3.7667711410027122`*^9}, 3.7668502378071957`*^9, 3.766917117782312*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"\[Delta]$V", "[", "n", "]"}], "\[Transpose]"], "\[Equal]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FrameBox[
       RowBox[{
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
        RowBox[{
         SubscriptBox["Y", 
          RowBox[{"n", "-", "1"}]], "[", 
         RowBox[{"m", "\[CenterDot]", 
          OverscriptBox["e", 
           RowBox[{"-", "1"}]]}], "]"}]}]], "\[CenterDot]", "m", 
      "\[CenterDot]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["\[Lambda]", 
          RowBox[{"\[Lambda]", "+", "1"}]], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[CapitalNu]", " ", 
             OverscriptBox["e", 
              RowBox[{"-", "1"}]]}], "+", 
            RowBox[{"M", 
             OverscriptBox["m", 
              RowBox[{"-", "1"}]]}]}], ")"}], "\[CenterDot]", "v"}]}], "+", 
        "\[Mu]", "-", "\[Nu]"}], ")"}]}], "+", "\[IndentingNewLine]", 
     "\[ReturnKey]", "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"\[Lambda]", "+", "1"}]], 
      RowBox[{"(", 
       RowBox[{
        FrameBox[
         RowBox[{
          OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
          RowBox[{
           SubscriptBox["Y", 
            RowBox[{"n", "-", "1"}]], "[", 
           RowBox[{"m", "\[CenterDot]", 
            OverscriptBox["e", 
             RowBox[{"-", "1"}]]}], "]"}]}]], "\[CenterDot]", "m", 
        "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[CapitalNu]", " ", 
           OverscriptBox["e", 
            RowBox[{"-", "1"}]]}], "+", 
          RowBox[{"M", 
           OverscriptBox["m", 
            RowBox[{"-", "1"}]]}]}], ")"}], "\[CenterDot]", "v"}], ")"}]}]}], 
    ")"}]}], "//", "\[FilledSquare]n"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.6391487061520967`*^9, 3.639148807099874*^9}, {
   3.6391492644828777`*^9, 3.639149353371834*^9}, {3.639149539667361*^9, 
   3.6391495667178087`*^9}, {3.6391496172774973`*^9, 3.639149659054371*^9}, {
   3.6391499887921495`*^9, 3.6391500308654237`*^9}, {3.6391500633758807`*^9, 
   3.6391500959955378`*^9}, {3.639152741541785*^9, 3.639153013372262*^9}, {
   3.6391530495955257`*^9, 3.6391530705931625`*^9}, {3.6391531109816337`*^9, 
   3.639153147345298*^9}, {3.639153183958562*^9, 3.639153390955325*^9}, {
   3.639153747727952*^9, 3.639153822420883*^9}, {3.6391545611913805`*^9, 
   3.639154574872605*^9}, {3.6391546368983135`*^9, 3.6391546653059635`*^9}, {
   3.6391550569914513`*^9, 3.6391550661798677`*^9}, {3.6391551043219347`*^9, 
   3.639155134429988*^9}, {3.639479921236641*^9, 3.639480079093319*^9}, {
   3.639480146485437*^9, 3.6394803624990163`*^9}, {3.6394804101570997`*^9, 
   3.6394806052832427`*^9}, 3.639489171279416*^9, {3.6394892300915194`*^9, 
   3.6394892757528*^9}, {3.6394893109152613`*^9, 3.6394893274824905`*^9}, {
   3.6394894662915344`*^9, 3.6394895045272017`*^9}, {3.6394895443852715`*^9, 
   3.6394895743685246`*^9}, {3.6394896222450085`*^9, 
   3.6394896734442987`*^9}, {3.6394897230835857`*^9, 3.639489730165998*^9}, {
   3.6395093657164946`*^9, 3.639509372237306*^9}, {3.639509940187504*^9, 
   3.639509992182395*^9}, {3.639510114018609*^9, 3.639510124345827*^9}, {
   3.639510169726307*^9, 3.6395101809895267`*^9}, 3.639510240472431*^9, {
   3.6395102812665024`*^9, 3.6395102981145325`*^9}, {3.6395103341349955`*^9, 
   3.6395103865666876`*^9}, {3.639510536545351*^9, 3.6395105390725555`*^9}, {
   3.6395106575235634`*^9, 3.6395106576951637`*^9}, {3.6395475814012623`*^9, 
   3.639547582259264*^9}, {3.720716123085292*^9, 3.7207161237404933`*^9}, 
   3.7207190662055883`*^9, {3.721212991237069*^9, 3.7212129912526693`*^9}, 
   3.7212140579994755`*^9, {3.727455303089491*^9, 3.727455303089491*^9}, {
   3.7667711456671205`*^9, 3.766771148381525*^9}, 3.7668502298979816`*^9, 
   3.7669171212455177`*^9, 3.7670759930712423`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"\[Delta]$V", "[", "n", "]"}], "\[Transpose]"], "\[Equal]", 
   RowBox[{
    FrameBox[
     RowBox[{
      OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
      RowBox[{
       SubscriptBox["Y", 
        RowBox[{"n", "-", "1"}]], "[", 
       RowBox[{"m", "\[CenterDot]", 
        OverscriptBox["e", 
         RowBox[{"-", "1"}]]}], "]"}]}]], "\[CenterDot]", "m", "\[CenterDot]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[CapitalNu]", " ", 
          OverscriptBox["e", 
           RowBox[{"-", "1"}]]}], "+", 
         RowBox[{"M", 
          OverscriptBox["m", 
           RowBox[{"-", "1"}]]}]}], ")"}], "\[CenterDot]", "v"}], "+", 
      "\[Mu]", "-", "\[Nu]"}], ")"}]}]}], "//", "\[FilledSquare]n"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.6391487061520967`*^9, 3.639148807099874*^9}, {
   3.6391492644828777`*^9, 3.639149353371834*^9}, {3.639149539667361*^9, 
   3.6391495667178087`*^9}, {3.6391496172774973`*^9, 3.639149659054371*^9}, {
   3.6391499887921495`*^9, 3.6391500308654237`*^9}, {3.6391500633758807`*^9, 
   3.6391500959955378`*^9}, {3.639152741541785*^9, 3.639153013372262*^9}, {
   3.6391530495955257`*^9, 3.6391530705931625`*^9}, {3.6391531109816337`*^9, 
   3.639153147345298*^9}, {3.639153183958562*^9, 3.639153390955325*^9}, {
   3.639153747727952*^9, 3.639153822420883*^9}, {3.6391545611913805`*^9, 
   3.639154574872605*^9}, {3.6391546368983135`*^9, 3.6391546653059635`*^9}, {
   3.6391550569914513`*^9, 3.6391550661798677`*^9}, {3.6391551043219347`*^9, 
   3.639155134429988*^9}, {3.639479921236641*^9, 3.639480079093319*^9}, {
   3.639480146485437*^9, 3.6394803624990163`*^9}, {3.6394804101570997`*^9, 
   3.6394806052832427`*^9}, 3.639489171279416*^9, {3.6394892300915194`*^9, 
   3.6394892757528*^9}, {3.6394893109152613`*^9, 3.6394893274824905`*^9}, {
   3.6394894662915344`*^9, 3.6394895045272017`*^9}, {3.6394895443852715`*^9, 
   3.6394895743685246`*^9}, {3.6394896222450085`*^9, 
   3.6394896734442987`*^9}, {3.6394897230835857`*^9, 3.639489730165998*^9}, {
   3.6395093657164946`*^9, 3.639509372237306*^9}, {3.639509940187504*^9, 
   3.639509992182395*^9}, {3.639510114018609*^9, 3.639510124345827*^9}, {
   3.639510169726307*^9, 3.6395101809895267`*^9}, 3.639510240472431*^9, {
   3.6395102812665024`*^9, 3.6395102981145325`*^9}, {3.6395103341349955`*^9, 
   3.6395103865666876`*^9}, {3.6395105427073617`*^9, 3.639510544454565*^9}, {
   3.639510660768369*^9, 3.6395106874600163`*^9}, {3.6395475850828686`*^9, 
   3.6395475923056817`*^9}, {3.7207161255500965`*^9, 3.7207161259868975`*^9}, 
   3.7207190662055883`*^9, {3.7212129912526693`*^9, 3.7212129912526693`*^9}, 
   3.7212140579994755`*^9, 3.7667711520475316`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"\[Delta]$V", "[", "n", "]"}], "\[Transpose]"], "\[Equal]", 
   RowBox[{
    FrameBox[
     RowBox[{
      OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
      RowBox[{
       SubscriptBox["Y", 
        RowBox[{"n", "-", "1"}]], "[", 
       RowBox[{"m", "\[CenterDot]", 
        OverscriptBox["e", 
         RowBox[{"-", "1"}]]}], "]"}]}]], "\[CenterDot]", "m", "\[CenterDot]", 
    FrameBox["\[CapitalDelta]n"]}]}], "//", "\[FilledSquare]n"}]], "Input",
 CellChangeTimes->{{3.638987233291383*^9, 3.6389872759574575`*^9}, {
   3.6389873217123384`*^9, 3.638987337140765*^9}, {3.6389874152033024`*^9, 
   3.6389875027818565`*^9}, {3.63898760176403*^9, 3.63898761330805*^9}, {
   3.6389876538837214`*^9, 3.638987663867739*^9}, {3.6389877161278305`*^9, 
   3.6389877932075663`*^9}, {3.6389878331652365`*^9, 3.638987834584839*^9}, {
   3.6389878701061015`*^9, 3.6389880358091927`*^9}, {3.6389880803160706`*^9, 
   3.6389881382077723`*^9}, {3.638988215147107*^9, 3.6389882392335496`*^9}, {
   3.6389882699032035`*^9, 3.6389882716192064`*^9}, {3.6389887456104393`*^9, 
   3.6389887767948937`*^9}, {3.638989250153325*^9, 3.638989257095338*^9}, {
   3.6389892945822034`*^9, 3.6389892948474035`*^9}, {3.6389894488040743`*^9, 
   3.638989449740076*^9}, {3.639025983827894*^9, 3.6390260507052116`*^9}, 
   3.639026094229288*^9, {3.639026222400113*^9, 3.639026223289315*^9}, {
   3.6390274875935354`*^9, 3.6390274917743425`*^9}, {3.6390281973031816`*^9, 
   3.639028197505982*^9}, {3.639028282962932*^9, 3.6390282883449416`*^9}, {
   3.639028323382603*^9, 3.6390283361278257`*^9}, {3.6390287760141983`*^9, 
   3.639028806091051*^9}, {3.6390299540502677`*^9, 3.6390299589954762`*^9}, 
   3.6390306140562267`*^9, 3.63903406896879*^9, {3.6390341050204535`*^9, 
   3.639034111806465*^9}, 3.6390341456117244`*^9, 3.63903425156711*^9, 
   3.6390342855071697`*^9, 3.639034622654962*^9, {3.639034704321106*^9, 
   3.639034713540722*^9}, {3.6390348094808903`*^9, 3.6390348182169056`*^9}, {
   3.639034861288581*^9, 3.639034869650196*^9}, {3.6390349240630913`*^9, 
   3.639034933329508*^9}, {3.6391248427064342`*^9, 3.6391250063039217`*^9}, {
   3.6391250789844494`*^9, 3.6391251521797776`*^9}, {3.6391338724455814`*^9, 
   3.639134013360629*^9}, {3.6391487061520967`*^9, 3.639148807099874*^9}, {
   3.6391492644828777`*^9, 3.639149353371834*^9}, {3.639149539667361*^9, 
   3.6391495667178087`*^9}, {3.6391496172774973`*^9, 3.639149659054371*^9}, {
   3.6391499887921495`*^9, 3.6391500308654237`*^9}, {3.6391500633758807`*^9, 
   3.6391500959955378`*^9}, {3.639152741541785*^9, 3.639153013372262*^9}, {
   3.6391530495955257`*^9, 3.6391530705931625`*^9}, {3.6391531109816337`*^9, 
   3.639153147345298*^9}, {3.639153183958562*^9, 3.639153390955325*^9}, {
   3.639153747727952*^9, 3.639153822420883*^9}, {3.6391545611913805`*^9, 
   3.639154574872605*^9}, {3.6391546368983135`*^9, 3.6391546653059635`*^9}, {
   3.6391550569914513`*^9, 3.6391550661798677`*^9}, {3.6391551043219347`*^9, 
   3.639155134429988*^9}, {3.639479921236641*^9, 3.639480079093319*^9}, {
   3.639480146485437*^9, 3.6394803624990163`*^9}, {3.6394804101570997`*^9, 
   3.6394806052832427`*^9}, 3.639489171279416*^9, {3.6394892300915194`*^9, 
   3.6394892757528*^9}, {3.6394893109152613`*^9, 3.6394893274824905`*^9}, {
   3.6394894662915344`*^9, 3.6394895045272017`*^9}, {3.6394895443852715`*^9, 
   3.6394895743685246`*^9}, {3.6394896222450085`*^9, 
   3.6394896734442987`*^9}, {3.6394897230835857`*^9, 3.639489730165998*^9}, {
   3.6395093657164946`*^9, 3.639509372237306*^9}, {3.639509940187504*^9, 
   3.639509992182395*^9}, {3.639510114018609*^9, 3.639510124345827*^9}, {
   3.639510169726307*^9, 3.6395101809895267`*^9}, 3.639510240472431*^9, {
   3.6395102812665024`*^9, 3.6395102981145325`*^9}, {3.6395103341349955`*^9, 
   3.6395103865666876`*^9}, {3.6395105427073617`*^9, 3.639510544454565*^9}, {
   3.639510660768369*^9, 3.6395106874600163`*^9}, {3.6395475850828686`*^9, 
   3.6395475923056817`*^9}, {3.7207161255500965`*^9, 3.7207161259868975`*^9}, 
   3.7207190662055883`*^9, {3.7212129912526693`*^9, 3.7212129912526693`*^9}, 
   3.7212140579994755`*^9, 3.7667711520475316`*^9, 3.7668501879495087`*^9, 
   3.7668569255842648`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Conclusion: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[CapitalDelta]", "\[InvisibleSpace]", "n"}], "=", "0"}], 
   TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.767090076764079*^9, 3.7670900822084885`*^9}, {
  3.767110040690015*^9, 3.7671100470236263`*^9}, {3.7671101325146174`*^9, 
  3.7671101638550725`*^9}, {3.767110219921571*^9, 3.7671102212943735`*^9}}],

Cell[TextData[{
 "The EoM for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"p", "=", 
    RowBox[{"\[Lambda]", "\[InvisibleSpace]", "v"}]}], TraditionalForm]]],
 " yields the shift redefinition together with the spatial vielbein \
symmetrization (which is equivalent to the principal square root):"
}], "Text",
 CellChangeTimes->{{3.6391486924240723`*^9, 3.639148700754487*^9}, {
   3.6391496937488317`*^9, 3.6391496958548355`*^9}, {3.639153442685016*^9, 
   3.6391534445570197`*^9}, {3.63915454342295*^9, 3.6391545457785535`*^9}, {
   3.6394884373761272`*^9, 3.6394884393729305`*^9}, {3.639489705283954*^9, 
   3.6394897078891587`*^9}, {3.639509332238836*^9, 3.6395093338612385`*^9}, {
   3.6395099526987257`*^9, 3.639509953509927*^9}, {3.6395100819449525`*^9, 
   3.6395100974357796`*^9}, {3.6395106071042747`*^9, 3.639510636744327*^9}, {
   3.6395106930292263`*^9, 3.639510830122267*^9}, {3.6395109597740946`*^9, 
   3.6395109603512955`*^9}, {3.6395109953265567`*^9, 
   3.6395110205206013`*^9}, {3.6395110599574704`*^9, 3.639511141296013*^9}, {
   3.6395112177985477`*^9, 3.639511221043353*^9}, {3.639513208594369*^9, 
   3.6395132089219694`*^9}, {3.639513362348239*^9, 3.639513373190258*^9}, 
   3.721212991299469*^9, 3.7212130553686695`*^9, {3.7666705769673896`*^9, 
   3.7666705769673896`*^9}, {3.766771296269785*^9, 3.766771320153427*^9}, {
   3.766850265949645*^9, 3.7668503233733463`*^9}, {3.766850467080799*^9, 
   3.7668505825678015`*^9}, {3.7668506197738667`*^9, 3.766850625233876*^9}, {
   3.7668513514191523`*^9, 3.766851377985999*^9}, {3.7668518287354717`*^9, 
   3.7668518477519054`*^9}, {3.7668523854410496`*^9, 3.76685239155626*^9}, {
   3.76692009504945*^9, 3.766920099214657*^9}, {3.767018926066903*^9, 
   3.7670189489833436`*^9}, {3.7670190695871553`*^9, 
   3.7670191158880367`*^9}, {3.767019457170836*^9, 3.7670194680752554`*^9}, {
   3.767019724071705*^9, 3.7670197364893265`*^9}, {3.767020543817234*^9, 
   3.7670205844709053`*^9}, {3.767028845520373*^9, 3.767028845863573*^9}, {
   3.767090084782493*^9, 3.767090103705326*^9}, {3.767096992509555*^9, 
   3.7670970887773237`*^9}, {3.7671103375417767`*^9, 3.7671103375417767`*^9}}],

Cell[TextData[{
 "\t",
 Cell[BoxData[
  RowBox[{"\[Nu]", "=", 
   RowBox[{
    RowBox[{"\[CapitalNu]", " ", 
     SuperscriptBox["e", 
      RowBox[{"-", "1"}]], "v"}], "+", 
    RowBox[{"M", " ", 
     SuperscriptBox["m", 
      RowBox[{"-", "1"}]], "v"}], "+", "\[Mu]"}]}]],
  CellChangeTimes->{{3.767018994379423*^9, 3.7670190492135196`*^9}, {
   3.767020386225757*^9, 3.7670205563596563`*^9}}]
}], "Text",
 CellChangeTimes->{{3.767028784056265*^9, 3.7670288383599606`*^9}, {
  3.767072927679658*^9, 3.767072954106104*^9}, {3.7670864871556206`*^9, 
  3.767086489386425*^9}, {3.767095764430193*^9, 3.7670957806542215`*^9}}],

Cell[TextData[{
 "\t",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    OverscriptBox["\[Delta]", "^"], 
    OverscriptBox["\[CapitalLambda]", "^"], "m", "\[InvisibleSpace]", 
    SuperscriptBox["e", 
     RowBox[{"-", "1"}]]}], "=", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      OverscriptBox["\[Delta]", "^"], 
      OverscriptBox["\[CapitalLambda]", "^"], "m", "\[InvisibleSpace]", 
      SuperscriptBox["e", 
       RowBox[{"-", "1"}]]}], ")"}], "\[Transpose]"]}]],
  CellChangeTimes->{{3.767018994379423*^9, 3.7670190492135196`*^9}, 
    3.7670288031662984`*^9}]
}], "Text",
 CellChangeTimes->{{3.767028784056265*^9, 3.7670288396703625`*^9}, 
   3.7670864952832355`*^9, {3.7670912818659344`*^9, 3.7670912818659344`*^9}, {
   3.767095784289028*^9, 3.7670958009342575`*^9}, {3.767110338150178*^9, 
   3.7671103389145794`*^9}}],

Cell[BoxData[
 RowBox[{"finalizeProofs", "[", "]"}]], "Input",
 CellChangeTimes->{{3.7667719245855365`*^9, 3.7667719321827497`*^9}, {
   3.7669344292774315`*^9, 3.766934430634634*^9}, {3.766934502893961*^9, 
   3.7669345032059617`*^9}, {3.7669361202060804`*^9, 3.7669361214384823`*^9}, 
   3.7669361827933903`*^9, {3.7669750542974405`*^9, 3.766975056762245*^9}, {
   3.767028854271988*^9, 3.7670288550987897`*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
PrintingStyleEnvironment->"Printout",
InitializationCellEvaluation->False,
InitializationCellWarning->False,
WindowSize->{1157, 1102},
WindowMargins->{{Automatic, 304}, {Automatic, 0}},
DockedCells->Cell[
  BoxData[
   TemplateBox[{
     ButtonBox["\" Proof mode \"", ButtonFunction :> (NotebookEvaluate[
         StringJoin[
          NotebookDirectory[], "definitions.nb"]]; FrontEndExecute[
         FrontEndToken["EvaluateCells"]]; Null), Method -> "Queued", 
      ImageSize -> {Automatic, 26}, Appearance -> Automatic, Evaluator -> 
      Automatic], 
     ButtonBox["\" TeX mode \"", ButtonFunction :> (NotebookEvaluate[
         StringJoin[
          NotebookDirectory[], "definitionsTex.nb"]]; FrontEndExecute[
         FrontEndToken["EvaluateCells"]]; Null), Method -> "Queued", 
      ImageSize -> {Automatic, 26}, Appearance -> Automatic, Evaluator -> 
      Automatic], 
     StyleBox["\" | \"", 
      GrayLevel[0.5], StripOnInput -> False], 
     ButtonBox[
     "\" // \[FilledSquare] \"", ButtonFunction :> 
      CheckAbort[$CellContext`$debug = False; FrontEndExecute[
          FrontEndToken["EvaluateCells"]]; Null, Null], Method -> "Queued", 
      ImageSize -> {Automatic, 26}, Appearance -> Automatic, Evaluator -> 
      Automatic], 
     ButtonBox[
     "\" // \[FilledSquare] (dbg) \"", ButtonFunction :> 
      CheckAbort[$CellContext`$debug = True; FrontEndExecute[
          FrontEndToken["EvaluateCells"]]; Null, Null], Method -> "Queued", 
      ImageSize -> {Automatic, 26}, Appearance -> Automatic, Evaluator -> 
      Automatic], 
     StyleBox["\" | \"", 
      GrayLevel[0.5], StripOnInput -> False], "\"Debug \[MediumSpace]\"", 
     CheckboxBox[
      Dynamic[$CellContext`$debug]], 
     StyleBox["\" | \"", 
      GrayLevel[0.5], StripOnInput -> False], "\"General\[MediumSpace]L \"", 
     CheckboxBox[
      Dynamic[$CellContext`workWithGeneralVielbeinL]], 
     RowBox[{"\" \"", " ", 
       ButtonBox[
       "\" Randomize g,f \"", 
        ButtonFunction :> ($CellContext`random$g[]; $CellContext`random$f[]; 
         Null), Method -> "Queued", ImageSize -> {Automatic, 26}, Appearance -> 
        Automatic, Evaluator -> Automatic]}], 
     StyleBox["\" | \"", 
      GrayLevel[0.5], StripOnInput -> False], 
     ButtonBox["\" Gen texOut \"", ButtonFunction :> If[
        And[
         ValueQ[$CellContext`all$eqs], $CellContext`all$eqs =!= {}], 
        Block[{$CellContext`texOutFile = 
          "bim-cong-texOut"}, $CellContext`GENTEX[$CellContext`texOutFile]; \
$CellContext`pdfLatex$log = 
          RunProcess[{"pdflatex", $CellContext`texOutFile}, "StandardOutput"]; 
         Quiet[
           DeleteFile[
            StringJoin[$CellContext`texOutFile, ".aux"]]]; Quiet[
           DeleteFile[
            StringJoin[$CellContext`texOutFile, ".log"]]]]], Method -> 
      "Queued", ImageSize -> {Automatic, 26}, Appearance -> Automatic, 
      Evaluator -> Automatic], 
     ButtonBox["\" Delete Output \"", ButtonFunction :> FrontEndExecute[
        FrontEndToken["DeleteGeneratedCells"]], Method -> "Queued", 
      ImageSize -> {Automatic, 26}, Appearance -> Automatic, Evaluator -> 
      Automatic]}, "RowDefault"]], "DockedCell", Background -> Dynamic[
    If[
     Not[
      ValueQ[$CellContext`$definitionsLoaded]], LightGray, 
     RGBColor[1, 0.99, 0.95]], 
    TrackedSymbols :> {$CellContext`$definitionsLoaded}], 
  CellFrameMargins -> {{5, 0}, {0, 0}}],
PrintingCopies->1,
PrintingPageRange->{32000, 32000},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{595.1999999999999, 841.8},
"PrintingMargins"->{{42.519685499999994`, 42.519685499999994`}, \
{14.173228499999999`, 28.346456999999997`}}},
ShowSelection->True,
ShowSyntaxStyles->True,
Magnification:>1.3 Inherited,
FrontEndVersion->"10.3 for Microsoft Windows (64-bit) (October 9, 2015)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Section"], FontFamily -> "Arial", FontSize -> 28, FontWeight -> 
    "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Subsection"], CellMargins -> {{35, 3.}, {8., 12.}}, FontFamily -> 
    "Arial", FontSize -> 20, FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Subsubsection"], CellMargins -> {{40, Inherited}, {2, 10}}, 
    FontFamily -> "Arial", FontSize -> 19, FontWeight -> "Plain", FontSlant -> 
    "Plain", FontVariations -> {
     "StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Text"], CellMargins -> {{40, 10}, {7, 7}}, FontFamily -> 
    "Cambria", FontSize -> 14, FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["ItemParagraph"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubitemParagraph"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubsubitemParagraph"], FontFamily -> "Cambria", FontSize -> 14,
     FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["ItemNumbered"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubitemNumbered"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubsubitemNumbered"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["mk-test"], CellFrame -> {{0.3, 0}, {0, 0.3}}, PageBreakBelow -> 
    False, CellChangeTimes -> {3.704299599624503*^9}, MenuSortingValue -> 
    10000, FontFamily -> "Cambria", FontSize -> 14, FontWeight -> "Plain", 
    FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Code"], FontFamily -> "Times New Roman", FontSize -> 13, 
    FontWeight -> "Bold", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}, 
    Background -> 
    RGBColor[0.984313725490196, 0.984313725490196, 0.984313725490196]]}, 
  Visible -> False, FrontEndVersion -> 
  "10.3 for Microsoft Windows (64-bit) (October 9, 2015)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 505, 8, 54, "Text"],
Cell[1066, 30, 308, 5, 39, "Text"],
Cell[1377, 37, 1041, 16, 39, "Text"],
Cell[2421, 55, 2236, 36, 89, "Text"],
Cell[4660, 93, 2157, 59, 95, "Text"],
Cell[CellGroupData[{
Cell[6842, 156, 786, 21, 42, "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[7631, 179, 659, 11, 513, "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[8293, 192, 10764, 210, 13594, "Code",
 Evaluatable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 InitializationCell->False]
}, Closed]],
Cell[19072, 405, 504, 8, 34, "Text"],
Cell[19579, 415, 3240, 57, 288, "Text"],
Cell[CellGroupData[{
Cell[22844, 476, 747, 10, 81, "Section"],
Cell[CellGroupData[{
Cell[23616, 490, 630, 10, 39, "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[24249, 502, 3380, 55, 9794, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Closed]],
Cell[27644, 560, 1328, 36, 62, "Text"],
Cell[28975, 598, 2784, 50, 73, "Text"],
Cell[31762, 650, 26103, 392, 118, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57902, 1047, 221, 3, 93, "Chapter"],
Cell[CellGroupData[{
Cell[58148, 1054, 638, 15, 81, "Section"],
Cell[58789, 1071, 505, 12, 39, "Text"],
Cell[CellGroupData[{
Cell[59319, 1087, 357, 5, 43, "Subsubsection"],
Cell[59679, 1094, 741, 19, 76, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60457, 1118, 1512, 30, 48, "Subsubsection"],
Cell[61972, 1150, 1875, 35, 72, "Input"],
Cell[63850, 1187, 1485, 23, 39, "Input"],
Cell[65338, 1212, 1506, 24, 39, "Input"],
Cell[66847, 1238, 1126, 25, 60, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68010, 1268, 335, 4, 43, "Subsubsection"],
Cell[68348, 1274, 1886, 39, 74, "Input"],
Cell[70237, 1315, 651, 12, 39, "Input"],
Cell[70891, 1329, 672, 13, 39, "Input"],
Cell[71566, 1344, 396, 11, 55, "Input"],
Cell[71965, 1357, 664, 19, 55, "Input"],
Cell[72632, 1378, 663, 18, 60, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73332, 1401, 679, 15, 51, "Subsubsection"],
Cell[74014, 1418, 1034, 25, 64, "Text"],
Cell[75051, 1445, 2614, 47, 93, "Input"],
Cell[77668, 1494, 3053, 59, 93, "Input"],
Cell[80724, 1555, 2749, 52, 93, "Input"],
Cell[83476, 1609, 2832, 53, 93, "Input"],
Cell[86311, 1664, 3203, 59, 96, "Input"],
Cell[89517, 1725, 682, 21, 93, "Input"],
Cell[90202, 1748, 2880, 48, 58, "Input"],
Cell[93085, 1798, 3256, 56, 58, "Input"],
Cell[96344, 1856, 3210, 57, 85, "Input"],
Cell[99557, 1915, 3000, 55, 93, "Input"],
Cell[102560, 1972, 3048, 56, 96, "Input"],
Cell[105611, 2030, 2770, 47, 85, "Input"],
Cell[108384, 2079, 2996, 54, 58, "Input"],
Cell[111383, 2135, 2956, 52, 58, "Input"],
Cell[114342, 2189, 44, 1, 1, "PageBreak",
 PageBreakBelow->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[114423, 2195, 498, 6, 55, "Subsubsection"],
Cell[114924, 2203, 2829, 44, 52, "Text"],
Cell[117756, 2249, 2432, 43, 96, "Input"],
Cell[120191, 2294, 2506, 44, 96, "Input"],
Cell[122700, 2340, 2937, 61, 96, "Input"],
Cell[125640, 2403, 3125, 65, 96, "Input"],
Cell[128768, 2470, 3078, 64, 96, "Input"],
Cell[131849, 2536, 3192, 66, 96, "Input"],
Cell[135044, 2604, 3234, 68, 96, "Input"],
Cell[138281, 2674, 3337, 70, 96, "Input"],
Cell[141621, 2746, 3234, 69, 96, "Input"],
Cell[144858, 2817, 3353, 69, 96, "Input"],
Cell[148214, 2888, 44, 1, 1, "PageBreak",
 PageBreakBelow->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[148307, 2895, 332, 9, 105, "Section"],
Cell[148642, 2906, 833, 21, 53, "Text"],
Cell[149478, 2929, 557, 12, 54, "Input"],
Cell[150038, 2943, 476, 13, 89, "Input"],
Cell[150517, 2958, 1133, 17, 50, "Input"],
Cell[CellGroupData[{
Cell[151675, 2979, 401, 9, 55, "Subsubsection"],
Cell[152079, 2990, 1535, 29, 89, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153651, 3024, 446, 9, 55, "Subsubsection"],
Cell[154100, 3035, 503, 14, 88, "Input"],
Cell[154606, 3051, 1551, 31, 75, "Input"],
Cell[156160, 3084, 1799, 39, 92, "Input"],
Cell[157962, 3125, 1646, 34, 75, "Input"],
Cell[159611, 3161, 1069, 23, 61, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160717, 3189, 327, 4, 55, "Subsubsection"],
Cell[161047, 3195, 1180, 18, 54, "Input"],
Cell[162230, 3215, 292, 7, 54, "Input"],
Cell[162525, 3224, 44, 1, 1, "PageBreak",
 PageBreakBelow->True]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[162630, 3232, 163, 2, 120, "Chapter"],
Cell[CellGroupData[{
Cell[162818, 3238, 731, 9, 105, "Section"],
Cell[CellGroupData[{
Cell[163574, 3251, 260, 3, 55, "Subsubsection"],
Cell[163837, 3256, 1482, 24, 54, "Input"],
Cell[165322, 3282, 431, 10, 54, "Input"],
Cell[165756, 3294, 427, 9, 50, "Input"],
Cell[166186, 3305, 1985, 29, 55, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168208, 3339, 208, 3, 55, "Subsubsection"],
Cell[168419, 3344, 1398, 23, 72, "Input"],
Cell[169820, 3369, 1146, 34, 89, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171003, 3408, 487, 10, 57, "Subsubsection"],
Cell[171493, 3420, 3884, 55, 54, "Input"],
Cell[175380, 3477, 3857, 54, 53, "Input"],
Cell[179240, 3533, 4042, 58, 61, "Input"],
Cell[183285, 3593, 3923, 57, 59, "Input"],
Cell[187211, 3652, 501, 13, 57, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187749, 3670, 650, 15, 57, "Subsubsection"],
Cell[188402, 3687, 395, 7, 50, "Input"],
Cell[188800, 3696, 509, 11, 71, "Input"],
Cell[189312, 3709, 507, 12, 59, "Input"],
Cell[189822, 3723, 688, 17, 96, "Input"],
Cell[190513, 3742, 423, 10, 50, "Text"],
Cell[190939, 3754, 2064, 46, 223, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[193040, 3805, 791, 10, 55, "Subsubsection"],
Cell[193834, 3817, 483, 14, 68, "Input"],
Cell[194320, 3833, 306, 6, 50, "Input"],
Cell[194629, 3841, 827, 22, 70, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[195493, 3868, 1547, 30, 58, "Subsubsection"],
Cell[197043, 3900, 1944, 32, 59, "Input"],
Cell[198990, 3934, 733, 19, 57, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[199760, 3958, 443, 9, 57, "Subsubsection"],
Cell[200206, 3969, 1023, 17, 53, "Input"],
Cell[201232, 3988, 1619, 30, 63, "Input"],
Cell[202854, 4020, 1369, 23, 55, "Input"],
Cell[204226, 4045, 1698, 31, 57, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205961, 4081, 1042, 19, 58, "Subsubsection"],
Cell[207006, 4102, 401, 9, 54, "Input"],
Cell[207410, 4113, 593, 14, 71, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208040, 4132, 1101, 22, 58, "Subsubsection"],
Cell[209144, 4156, 567, 11, 50, "Input"],
Cell[209714, 4169, 1077, 26, 83, "Input"],
Cell[210794, 4197, 806, 19, 83, "Input"],
Cell[211603, 4218, 378, 7, 53, "Input"],
Cell[211984, 4227, 518, 12, 83, "Input"],
Cell[212505, 4241, 590, 15, 89, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[213144, 4262, 604, 12, 105, "Section"],
Cell[213751, 4276, 1275, 23, 83, "Text"],
Cell[CellGroupData[{
Cell[215051, 4303, 1283, 23, 79, "Subsubsection"],
Cell[216337, 4328, 971, 19, 50, "Input"],
Cell[217311, 4349, 1906, 47, 123, "Input"],
Cell[219220, 4398, 2840, 57, 96, "Input"],
Cell[222063, 4457, 2685, 51, 79, "Input"],
Cell[224751, 4510, 3262, 66, 96, "Input"],
Cell[228016, 4578, 3097, 63, 123, "Input"],
Cell[231116, 4643, 3477, 67, 96, "Input"],
Cell[234596, 4712, 1732, 43, 88, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[236365, 4760, 1460, 27, 79, "Subsubsection"],
Cell[237828, 4789, 3684, 76, 167, "Input"],
Cell[241515, 4867, 4047, 82, 167, "Input"],
Cell[245565, 4951, 3997, 79, 167, "Input"],
Cell[249565, 5032, 5266, 111, 183, "Input"],
Cell[254834, 5145, 5787, 125, 296, "Input"],
Cell[260624, 5272, 5142, 104, 167, "Input"],
Cell[265769, 5378, 5089, 101, 167, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[270895, 5484, 1419, 26, 79, "Subsubsection"],
Cell[272317, 5512, 3439, 76, 183, "Input"],
Cell[275759, 5590, 2788, 55, 80, "Input"],
Cell[278550, 5647, 2868, 58, 80, "Input"],
Cell[281421, 5707, 2599, 49, 80, "Input"],
Cell[284023, 5758, 2594, 49, 80, "Input"],
Cell[286620, 5809, 2847, 69, 158, "Input"],
Cell[289470, 5880, 2631, 56, 89, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[292138, 5941, 1576, 29, 79, "Subsubsection"],
Cell[293717, 5972, 277, 7, 50, "Input"],
Cell[293997, 5981, 2235, 34, 71, "Input"],
Cell[296235, 6017, 4238, 89, 182, "Input"],
Cell[300476, 6108, 4346, 92, 182, "Input"],
Cell[304825, 6202, 5270, 109, 167, "Input"],
Cell[310098, 6313, 4671, 98, 219, "Input"],
Cell[314772, 6413, 4789, 101, 219, "Input"],
Cell[319564, 6516, 4423, 92, 182, "Input"],
Cell[323990, 6610, 4245, 85, 167, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[328272, 6700, 1427, 27, 79, "Subsubsection"],
Cell[329702, 6729, 4668, 97, 182, "Input"],
Cell[334373, 6828, 4748, 99, 182, "Input"],
Cell[339124, 6929, 4744, 98, 182, "Input"],
Cell[343871, 7029, 2439, 60, 167, "Input"],
Cell[346313, 7091, 4969, 101, 195, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[351319, 7197, 1480, 28, 79, "Subsubsection"],
Cell[352802, 7227, 5745, 124, 275, "Input"],
Cell[358550, 7353, 5011, 107, 205, "Input"],
Cell[363564, 7462, 5114, 106, 167, "Input"],
Cell[368681, 7570, 5331, 110, 184, "Input"],
Cell[374015, 7682, 349, 9, 50, "Text"],
Cell[374367, 7693, 5484, 119, 210, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[379888, 7817, 1449, 27, 79, "Subsubsection"],
Cell[381340, 7846, 1001, 26, 55, "Text"],
Cell[382344, 7874, 5868, 129, 236, "Input"],
Cell[388215, 8005, 5996, 133, 263, "Input"],
Cell[394214, 8140, 4566, 90, 200, "Input"],
Cell[398783, 8232, 4158, 75, 167, "Input"],
Cell[402944, 8309, 4076, 73, 167, "Input"],
Cell[407023, 8384, 4265, 76, 167, "Input"],
Cell[411291, 8462, 4233, 77, 167, "Input"],
Cell[415527, 8541, 4868, 97, 200, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[420432, 8643, 1604, 30, 79, "Subsubsection"],
Cell[422039, 8675, 613, 15, 83, "Text"],
Cell[422655, 8692, 6416, 145, 236, "Input"],
Cell[429074, 8839, 6460, 146, 234, "Input"],
Cell[435537, 8987, 6768, 150, 236, "Input"],
Cell[442308, 9139, 6694, 149, 236, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[449039, 9293, 1666, 30, 79, "Subsubsection"],
Cell[450708, 9325, 5165, 109, 182, "Input"],
Cell[455876, 9436, 5031, 105, 182, "Input"],
Cell[460910, 9543, 343, 4, 50, "Text"],
Cell[461256, 9549, 5049, 106, 209, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[466366, 9662, 142, 2, 120, "Chapter"],
Cell[CellGroupData[{
Cell[466533, 9668, 930, 15, 105, "Section"],
Cell[CellGroupData[{
Cell[467488, 9687, 1274, 23, 58, "Subsubsection"],
Cell[468765, 9712, 961, 21, 50, "Input"],
Cell[469729, 9735, 5049, 106, 209, "Input"],
Cell[474781, 9843, 5287, 105, 184, "Input"],
Cell[480071, 9950, 5085, 97, 167, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[485193, 10052, 1554, 29, 58, "Subsubsection"],
Cell[486750, 10083, 578, 13, 50, "Text"],
Cell[487331, 10098, 873, 22, 55, "Text"],
Cell[488207, 10122, 2399, 55, 65, "Text"],
Cell[490609, 10179, 253, 7, 50, "Text"],
Cell[490865, 10188, 2879, 80, 310, "Input"],
Cell[493747, 10270, 2199, 65, 176, "Input"],
Cell[495949, 10337, 6840, 139, 284, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[502826, 10481, 1605, 28, 63, "Subsubsection"],
Cell[504434, 10511, 735, 21, 70, "Input"],
Cell[505172, 10534, 1061, 24, 71, "Input"],
Cell[506236, 10560, 1065, 26, 98, "Input"],
Cell[507304, 10588, 713, 19, 55, "Text"],
Cell[508020, 10609, 1070, 26, 70, "Input"],
Cell[509093, 10637, 322, 9, 50, "Text"],
Cell[509418, 10648, 1386, 34, 70, "Input"],
Cell[510807, 10684, 1719, 42, 80, "Input"],
Cell[512529, 10728, 1737, 42, 80, "Input"],
Cell[514269, 10772, 1491, 35, 80, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[515797, 10812, 1496, 28, 65, "Subsubsection"],
Cell[517296, 10842, 6129, 118, 204, "Input"],
Cell[523428, 10962, 5686, 108, 167, "Input"],
Cell[529117, 11072, 4528, 75, 89, "Input"],
Cell[533648, 11149, 4257, 65, 89, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[537942, 11219, 438, 11, 55, "Subsubsection"],
Cell[538383, 11232, 2152, 33, 83, "Text"],
Cell[540538, 11267, 625, 16, 52, "Text"],
Cell[541166, 11285, 834, 22, 59, "Text"],
Cell[542003, 11309, 414, 6, 50, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/notebooks/definitions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    111160,       2380]
NotebookOptionsPosition[    102847,       2152]
NotebookOutlinePosition[    106325,       2230]
CellTagsIndexPosition[    106282,       2227]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bimetric package, common definitions", "Text",
 CellChangeTimes->{{3.7203297386297297`*^9, 3.7203297439181395`*^9}, {
  3.7256060955523243`*^9, 3.72560612717358*^9}, {3.727456467153803*^9, 
  3.7274564924414473`*^9}, {3.7666741260215096`*^9, 3.7666742334900985`*^9}, {
  3.7667996373814216`*^9, 3.766799640907028*^9}, {3.766852691232787*^9, 
  3.766852692043988*^9}, {3.766913259988751*^9, 3.766913262266355*^9}},
 FontSize->24,
 FontWeight->"Bold"],

Cell["by Mikica Kocic", "Text",
 CellChangeTimes->{{3.7208050524591274`*^9, 3.7208050527711277`*^9}}],

Cell["\<\
This notebook contains the common definitions for the notebooks \
\[OpenCurlyDoubleQuote]bim-cong-identities.nb\[CloseCurlyDoubleQuote] and \
\[OpenCurlyDoubleQuote]geom-mean-paper.nb\[CloseCurlyDoubleQuote].\
\>", "Text",
 CellChangeTimes->{{3.7256067214888673`*^9, 3.7256068319838614`*^9}, {
  3.766670818128213*^9, 3.766670849702668*^9}, {3.7666739533720064`*^9, 
  3.7666739796892524`*^9}, {3.766674153508758*^9, 3.7666741556303616`*^9}, {
  3.766674260010145*^9, 3.766674291257*^9}, {3.766771999996069*^9, 
  3.7667720140048933`*^9}, {3.766799658145058*^9, 3.7667996657890716`*^9}, {
  3.7667996989235296`*^9, 3.7667997105923505`*^9}, {3.766799884251855*^9, 
  3.766799885328257*^9}}],

Cell[TextData[{
 StyleBox["Changelog",
  FontWeight->"Bold"],
 ":"
}], "Text",
 CellChangeTimes->{{3.720329745571742*^9, 3.7203297456965427`*^9}, {
  3.7203297847600107`*^9, 3.7203297956508303`*^9}, {3.7205583336652308`*^9, 
  3.7205583361144347`*^9}, {3.7207192650993385`*^9, 3.7207192738041534`*^9}, {
  3.720804920912696*^9, 3.7208050456419153`*^9}, {3.7208050794959755`*^9, 
  3.720805104705619*^9}, {3.720805135145273*^9, 3.720805252292879*^9}}],

Cell["\<\
2015-04-11  Created (see \"bim-cong-identities.nb\")
2019-05-14  Split into: \[OpenCurlyDoubleQuote]definitions.nb\
\[CloseCurlyDoubleQuote] and \[OpenCurlyDoubleQuote]bim-cong-identities.nb\
\[CloseCurlyDoubleQuote]\
\>", "Text",
 CellChangeTimes->{{3.720329745571742*^9, 3.7203297456965427`*^9}, {
   3.7203297847600107`*^9, 3.7203297956508303`*^9}, {3.7205583336652308`*^9, 
   3.7205583361144347`*^9}, {3.7207192650993385`*^9, 
   3.7207192738041534`*^9}, {3.720804920912696*^9, 3.7208050456419153`*^9}, {
   3.7208050794959755`*^9, 3.720805104705619*^9}, {3.720805135145273*^9, 
   3.7208052497012744`*^9}, {3.7208647372994328`*^9, 
   3.7208648982705154`*^9}, {3.721030811196001*^9, 3.7210308221160016`*^9}, 
   3.721040463124463*^9, {3.721071046639717*^9, 3.7210710748913665`*^9}, {
   3.721101313602469*^9, 3.7211013209344816`*^9}, {3.721208583216241*^9, 
   3.721208616147841*^9}, {3.7212137359630737`*^9, 3.7212137499874735`*^9}, 
   3.721214057734276*^9, {3.725606021732995*^9, 3.72560605299545*^9}, {
   3.727454734548665*^9, 3.727454753814699*^9}, {3.7274548713469133`*^9, 
   3.7274548725169153`*^9}, {3.727455527247893*^9, 3.727455545390725*^9}, 
   3.7274602052723927`*^9, {3.7666707705013294`*^9, 3.766670795804574*^9}, {
   3.7666728303601475`*^9, 3.7666728866918464`*^9}, {3.7666738744670677`*^9, 
   3.7666739326395698`*^9}, {3.7666742954534073`*^9, 
   3.7666742963582087`*^9}, {3.766775577696953*^9, 3.7667755855905666`*^9}, {
   3.7667765065225844`*^9, 3.766776529782225*^9}, {3.7667765909031324`*^9, 
   3.7667765935395374`*^9}, {3.7667994485742903`*^9, 
   3.7667994701023283`*^9}, {3.7667997216839695`*^9, 3.766799745801612*^9}, 
   3.7667998757498407`*^9, {3.7668008431075397`*^9, 3.7668009114824595`*^9}, {
   3.7669071546754665`*^9, 3.7669071553930683`*^9}, {3.7670694474808626`*^9, 
   3.767069447777263*^9}}],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.639022799532138*^9, 3.639022951008404*^9}, {
  3.6390230127065125`*^9, 3.6390230157173176`*^9}, {3.639030730959632*^9, 
  3.6390307333464365`*^9}, {3.6390314491424932`*^9, 3.639031459110911*^9}, {
  3.639550325105282*^9, 3.639550336103301*^9}, {3.6395582645207667`*^9, 
  3.6395582663927703`*^9}, {3.7256066072186666`*^9, 3.7256066084354687`*^9}, {
  3.766799913813907*^9, 3.7667999155923104`*^9}}],

Cell[CellGroupData[{

Cell["Required packages", "Subsection",
 CellChangeTimes->{{3.639022799532138*^9, 3.63902284038861*^9}, {
   3.639028471548464*^9, 3.6390284761504717`*^9}, 3.6390334302500677`*^9, {
   3.639033617060396*^9, 3.6390336179963975`*^9}, {3.63955062565541*^9, 
   3.639550664530678*^9}, {3.766799931785139*^9, 3.7667999646075964`*^9}, {
   3.7668474768947463`*^9, 3.766847481902355*^9}, {3.7668475188900204`*^9, 
   3.7668475255512323`*^9}}],

Cell[CellGroupData[{

Cell["Load \[OpenCurlyDoubleQuote]resourceTracker\[CloseCurlyDoubleQuote] and \
\[OpenCurlyDoubleQuote]matrixProofUtilities\[CloseCurlyDoubleQuote]", \
"Subsubsection",
 CellChangeTimes->{{3.766847521526425*^9, 3.7668475378284535`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "@", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "resourceTracker`"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "matrixProofUtilities`"}]}], "Input",
 CellChangeTimes->{{3.72102100687195*^9, 3.721021055202835*^9}, {
  3.7210214628606806`*^9, 3.7210214630010815`*^9}, {3.7210217307113543`*^9, 
  3.7210217309765544`*^9}, {3.7256059883403325`*^9, 3.725605988480733*^9}, {
  3.766771964646407*^9, 3.7667719649740076`*^9}, {3.7670693675463223`*^9, 
  3.7670693686383243`*^9}, {3.7670694428476543`*^9, 3.767069443627656*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"Not", "@", 
     RowBox[{"ValueQ", "[", "workWithGeneralVielbeinL", "]"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", "Default", " ", "*)"}], "  ", 
    RowBox[{"workWithGeneralVielbeinL", "=", "False"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.7667760488489804`*^9, 3.766776063341406*^9}, {
  3.7669071311194253`*^9, 3.7669071316654263`*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dimension dependent constant matrices", "Subsection",
 CellChangeTimes->{{3.639022799532138*^9, 3.63902284038861*^9}, {
   3.639028471548464*^9, 3.6390284761504717`*^9}, 3.6390334302500677`*^9, {
   3.639033617060396*^9, 3.6390336179963975`*^9}, {3.63955062565541*^9, 
   3.639550664530678*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData["d"],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 "\t-- dimension of spacetime (usually 4)"
}], "Subsubsection",
 CellChangeTimes->{{3.639022799532138*^9, 3.63902284038861*^9}, {
   3.639028471548464*^9, 3.6390284761504717`*^9}, 3.6390334302500677`*^9, {
   3.639033617060396*^9, 3.6390336179963975`*^9}, {3.6395506101333823`*^9, 
   3.6395506202265997`*^9}, {3.7256066572167544`*^9, 3.725606668885575*^9}, {
   3.7667743163099375`*^9, 3.7667743413323812`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"d", "=", "4"}], ";"}]], "Input",
 CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
   3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
   3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
   3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
   3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
   3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
   3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
   3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
   3.638985266221528*^9}, {3.638985306235598*^9, 3.6389853116332073`*^9}, {
   3.6389863581766458`*^9, 3.6389863808746853`*^9}, {3.6390284612368455`*^9, 
   3.6390284617048464`*^9}, {3.6390285318737698`*^9, 
   3.6390285699534364`*^9}, {3.6390286264411354`*^9, 3.63902865179118*^9}, {
   3.6390286886228447`*^9, 3.6390286984976625`*^9}, 3.6390322074140253`*^9, {
   3.6390324505995474`*^9, 3.63903245233115*^9}, {3.6390333892843957`*^9, 
   3.6390334302500677`*^9}, {3.6390336090263815`*^9, 3.639033684296514*^9}, {
   3.639034334662856*^9, 3.6390343719781218`*^9}, {3.6390344213054085`*^9, 
   3.6390344544554663`*^9}, {3.6390345103347645`*^9, 3.639034512799569*^9}, {
   3.639511648702504*^9, 3.639511649014505*^9}, {3.6395117486830797`*^9, 
   3.639511756607894*^9}, {3.639512143940974*^9, 3.639512156218196*^9}, 
   3.6395122121130943`*^9, 3.639553544210136*^9, 3.7204531179499273`*^9, 
   3.7204532147012978`*^9, 3.720456934323874*^9, 3.7204571872989187`*^9, 
   3.720457227359789*^9, {3.720457269979064*^9, 3.7204572703534646`*^9}, {
   3.720457306139928*^9, 3.720457306748328*^9}, {3.7204635476794415`*^9, 
   3.720463550783847*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData["\[DoubleStruckCapitalI]"],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 "\t-- identity matrix"
}], "Subsubsection",
 CellChangeTimes->{{3.7212217222781286`*^9, 3.7212217639458017`*^9}, {
  3.721221870634389*^9, 3.7212218718667917`*^9}, {3.721234345992389*^9, 
  3.7212343486287937`*^9}, {3.7667741474552407`*^9, 3.766774206860145*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalI]", ":=", 
   RowBox[{"IdentityMatrix", "[", "d", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7206768750536933`*^9, 3.7206768905601206`*^9}, {
  3.766671923608555*^9, 3.7666719254025583`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData["\[DoubleStruckCapitalZ]"],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 "\t-- zero matrix"
}], "Subsubsection",
 CellChangeTimes->{{3.7212217222781286`*^9, 3.7212217639458017`*^9}, {
  3.721221870634389*^9, 3.7212218718667917`*^9}, {3.721234345992389*^9, 
  3.721234355009205*^9}, {3.7667742006201344`*^9, 3.76677420397414*^9}, {
  3.766774276077467*^9, 3.766774276077467*^9}}],

Cell[BoxData[
 RowBox[{"\[DoubleStruckCapitalZ]", ":=", 
  RowBox[{"ConstantArray", "[", 
   RowBox[{"0", ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "d"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.720983892813079*^9, 3.7209839055125012`*^9}, {
  3.7212216675220327`*^9, 3.721221669518836*^9}, {3.7666719494421997`*^9, 
  3.766671959129817*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  OverscriptBox["I", "^"]],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 "\t-- spatial identity matrix"
}], "Subsubsection",
 CellChangeTimes->{{3.7212217222781286`*^9, 3.7212217672842073`*^9}, {
  3.7212218685439854`*^9, 3.721221869401987*^9}, {3.721234319175942*^9, 
  3.721234343589985*^9}, {3.7667742115245533`*^9, 3.7667742128505554`*^9}, {
  3.766774273019861*^9, 3.766774273019861*^9}}],

Cell[BoxData[
 RowBox[{
  OverscriptBox["I", "^"], ":=", 
  RowBox[{"IdentityMatrix", "[", 
   RowBox[{"d", "-", "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
   3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
   3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
   3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
   3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
   3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
   3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
   3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
   3.638985266221528*^9}, {3.638985306235598*^9, 3.6389853116332073`*^9}, {
   3.6389863581766458`*^9, 3.6389863808746853`*^9}, {3.6390284612368455`*^9, 
   3.6390284617048464`*^9}, {3.6390285318737698`*^9, 
   3.6390285699534364`*^9}, {3.6390286264411354`*^9, 3.63902865179118*^9}, {
   3.6390286886228447`*^9, 3.6390286984976625`*^9}, 3.6390322074140253`*^9, {
   3.6390324505995474`*^9, 3.63903245233115*^9}, {3.6390333892843957`*^9, 
   3.6390334302500677`*^9}, {3.7212369015600777`*^9, 3.7212369046176834`*^9}, 
   3.7666705258928995`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  OverscriptBox["Z", "^"]],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 "\t-- spatial zero matrix"
}], "Subsubsection",
 CellChangeTimes->{{3.7212343316091638`*^9, 3.721234339050377*^9}, {
  3.7667742142389584`*^9, 3.7667742154245605`*^9}, {3.766774269915456*^9, 
  3.766774269915456*^9}}],

Cell[BoxData[
 RowBox[{
  OverscriptBox["Z", "^"], ":=", 
  RowBox[{"ConstantArray", "[", 
   RowBox[{"0", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"d", "-", "1"}], ",", 
      RowBox[{"d", "-", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
   3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
   3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
   3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
   3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
   3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
   3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
   3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
   3.638985266221528*^9}, {3.638985306235598*^9, 3.6389853116332073`*^9}, {
   3.6389863581766458`*^9, 3.6389863808746853`*^9}, {3.6390284612368455`*^9, 
   3.6390284617048464`*^9}, {3.6390285318737698`*^9, 
   3.6390285699534364`*^9}, {3.6390286264411354`*^9, 3.63902865179118*^9}, {
   3.6390286886228447`*^9, 3.6390286984976625`*^9}, 3.6390322074140253`*^9, {
   3.6390324505995474`*^9, 3.63903245233115*^9}, {3.6390333892843957`*^9, 
   3.6390334302500677`*^9}, {3.7212216715156393`*^9, 3.7212216748228455`*^9}, 
   3.7666705404477253`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  OverscriptBox["\[Delta]", "^"]],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 "\t-- spatial (Euclidean) metric"
}], "Subsubsection",
 CellChangeTimes->{{3.721221719080123*^9, 3.7212217381433563`*^9}, {
  3.721221772884618*^9, 3.7212218029770703`*^9}, {3.721234295978701*^9, 
  3.721234301922312*^9}, {3.7212343742440386`*^9, 3.7212343969264784`*^9}, {
  3.7666709180775886`*^9, 3.7666709180775886`*^9}, {3.7667742167349625`*^9, 
  3.7667742657346487`*^9}}],

Cell[BoxData[
 RowBox[{
  OverscriptBox["\[Delta]", "^"], ":=", 
  RowBox[{"IdentityMatrix", "[", 
   RowBox[{"d", "-", "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
   3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
   3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
   3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
   3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
   3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
   3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
   3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
   3.638985266221528*^9}, {3.638985306235598*^9, 3.6389853116332073`*^9}, {
   3.6389863581766458`*^9, 3.6389863808746853`*^9}, {3.6390284612368455`*^9, 
   3.6390284617048464`*^9}, {3.6390285318737698`*^9, 
   3.6390285699534364`*^9}, {3.6390286264411354`*^9, 3.63902865179118*^9}, {
   3.6390286886228447`*^9, 3.6390286984976625`*^9}, 3.6390322074140253`*^9, {
   3.6390324505995474`*^9, 3.63903245233115*^9}, {3.6390333892843957`*^9, 
   3.6390334302500677`*^9}, 3.7666709180775886`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData["\[Eta]"],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 "\t-- Minkowski metric, signature ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"-", 
     RowBox[{",", 
      RowBox[{"+", 
       RowBox[{",", 
        RowBox[{"+", 
         RowBox[{",", "..."}]}]}]}]}]}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.7212343071171207`*^9, 3.7212343090671244`*^9}, {
  3.766774220369769*^9, 3.766774231164988*^9}, {3.76677434613719*^9, 
  3.7667743527672014`*^9}, {3.767025695100376*^9, 3.7670256956307774`*^9}}],

Cell[BoxData[
 RowBox[{"\[Eta]", ":=", 
  RowBox[{"\[Square]", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"-", "1"}], "0"},
      {"0", 
       OverscriptBox["\[Delta]", "^"]}
     }], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
   3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
   3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
   3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
   3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
   3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
   3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
   3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
   3.638985266221528*^9}, {3.638985306235598*^9, 3.6389853116332073`*^9}, {
   3.6389863581766458`*^9, 3.6389863808746853`*^9}, {3.6390284612368455`*^9, 
   3.6390284617048464`*^9}, {3.6390285318737698`*^9, 
   3.6390285699534364`*^9}, {3.6390286264411354`*^9, 3.63902865179118*^9}, {
   3.6390286886228447`*^9, 3.6390286984976625`*^9}, 3.6390322074140253`*^9, {
   3.6390324505995474`*^9, 3.63903245233115*^9}, {3.6390333892843957`*^9, 
   3.6390334302500677`*^9}, {3.721234485877835*^9, 3.721234486065035*^9}, 
   3.7666709180775886`*^9}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Operators", "Subsection",
 CellChangeTimes->{{3.725606563928591*^9, 3.7256065721810055`*^9}, 
   3.7667723225328355`*^9}],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  OverscriptBox["A", "k"]],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 "\t-- matrix power "
}], "Subsubsection",
 CellChangeTimes->{{3.639022799532138*^9, 3.6390228648182526`*^9}, {
  3.6390231928244286`*^9, 3.6390231978008375`*^9}, {3.6390307807861195`*^9, 
  3.6390307936249423`*^9}, {3.720679114664027*^9, 3.7206791440388784`*^9}, {
  3.721234905019371*^9, 3.7212349069849744`*^9}, {3.7256065232630997`*^9, 
  3.7256065304477158`*^9}, {3.7274556310762873`*^9, 3.7274556325738897`*^9}, {
  3.7667743617996173`*^9, 3.766774366635626*^9}}],

Cell[BoxData[
 RowBox[{
  OverscriptBox[
   RowBox[{"A_", "?", "MatrixQ"}], "k_"], ":=", 
  RowBox[{"MatrixPower", "[", 
   RowBox[{"A", ",", "k"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.639025889151328*^9, 3.639025943642224*^9}, 
   3.6390282342128468`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  RowBox[{"A", "\[CenterDot]", "B"}]],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 "\t-- matrix multiplication (\[OpenCurlyDoubleQuote]center dot\
\[CloseCurlyDoubleQuote])"
}], "Subsubsection",
 CellChangeTimes->{{3.639022799532138*^9, 3.6390228648182526`*^9}, {
  3.6390231928244286`*^9, 3.6390231978008375`*^9}, {3.6390307807861195`*^9, 
  3.6390307936249423`*^9}, {3.720679114664027*^9, 3.7206791440388784`*^9}, {
  3.721211250215858*^9, 3.721211252883458*^9}, {3.7212117323562613`*^9, 
  3.7212117496098614`*^9}, {3.721234583081606*^9, 3.7212345857804103`*^9}, {
  3.7256064879984336`*^9, 3.7256065359631295`*^9}, {3.727455601176423*^9, 
  3.727455627379081*^9}, {3.7667743649352226`*^9, 3.7667743688508296`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"matrixToScalar", "[", "expr_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Dimensions", "@", "expr"}], "===", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], ",", 
    RowBox[{"expr", "\[LeftDoubleBracket]", 
     RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], ",", "expr"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.721212664858667*^9, 3.7212126916438675`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CenterDot", "[", 
   RowBox[{"A_", ",", "0"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"Dimensions", "@", "A"}]}], "]"}], "//", 
   "matrixToScalar"}]}]], "Input",
 CellChangeTimes->{{3.7212113714346585`*^9, 3.7212113877834587`*^9}, {
   3.7212115271226597`*^9, 3.7212115304610596`*^9}, {3.7212116235150604`*^9, 
   3.7212116446530604`*^9}, {3.721211691016261*^9, 3.7212116927166605`*^9}, {
   3.721212696854267*^9, 3.721212697135067*^9}, 3.7212210912414207`*^9, 
   3.7212216931216774`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CenterDot", "[", 
   RowBox[{"0", ",", "A_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"Dimensions", "@", "A"}]}], "]"}], "//", 
   "matrixToScalar"}]}]], "Input",
 CellChangeTimes->{{3.7212115378866596`*^9, 3.72121153921266*^9}, 
   3.7212116318922606`*^9, 3.721211694229861*^9, {3.7212126989134674`*^9, 
   3.7212126992098675`*^9}, 3.721221091615821*^9, 3.721221693823679*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CenterDot", "[", 
   RowBox[{"A_", ",", "B__"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Dot", "[", 
    RowBox[{"A", ",", "B"}], "]"}], "//", "matrixToScalar"}]}]], "Input",
 CellChangeTimes->{{3.7212113533854585`*^9, 3.721211365678259*^9}, {
  3.721211420605859*^9, 3.721211445082259*^9}, {3.7212115494618597`*^9, 
  3.72121157843106*^9}, {3.7212125650342665`*^9, 3.7212126069046664`*^9}, {
  3.721212702454667*^9, 3.721212707758667*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "CenterDot", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"Flat", ",", "OneIdentity"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.721211450760659*^9, 3.7212114966558595`*^9}, {
  3.72121156971066*^9, 3.7212115719882603`*^9}}],

Cell["\<\
Fix the case when we have a matrix multiplication by a zero scalar,\
\>", "Text",
 CellChangeTimes->{{3.639022799532138*^9, 3.6390228648182526`*^9}, {
  3.6390231928244286`*^9, 3.6390231978008375`*^9}, {3.6390307807861195`*^9, 
  3.6390307936249423`*^9}, {3.720679114664027*^9, 3.7206791440388784`*^9}, {
  3.721211250215858*^9, 3.721211252883458*^9}, {3.7212117323562613`*^9, 
  3.7212117496098614`*^9}, {3.721212383247465*^9, 3.7212124213582654`*^9}, {
  3.721234592691222*^9, 3.721234594422826*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Unprotect", "@", "Dot"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dot", "[", 
   RowBox[{"A_", ",", "0"}], "]"}], ":=", 
  RowBox[{"ConstantArray", "[", 
   RowBox[{"0", ",", 
    RowBox[{"Dimensions", "@", "A"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dot", "[", 
   RowBox[{"0", ",", "A_"}], "]"}], ":=", 
  RowBox[{"ConstantArray", "[", 
   RowBox[{"0", ",", 
    RowBox[{"Dimensions", "@", "A"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Protect", "@", "Dot"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7212122970262647`*^9, 3.721212325777065*^9}, {
  3.721221092676623*^9, 3.7212210930510235`*^9}, {3.721221696600484*^9, 
  3.7212216975052853`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\[Square]\t-- flattens a partitioned matrix", "Subsubsection",
 CellChangeTimes->{{3.639022799532138*^9, 3.6390228648182526`*^9}, {
   3.6390231928244286`*^9, 3.6390231978008375`*^9}, {3.6390307807861195`*^9, 
   3.6390307936249423`*^9}, {3.720679114664027*^9, 3.7206791440388784`*^9}, {
   3.721211250215858*^9, 3.721211252883458*^9}, {3.7212117323562613`*^9, 
   3.7212117496098614`*^9}, {3.721234583081606*^9, 3.7212345857804103`*^9}, {
   3.725606399029869*^9, 3.72560640849209*^9}, 3.725606460230385*^9, 
   3.725606546361352*^9, {3.7274556347266936`*^9, 3.7274556359434958`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Square]", "x_"}], ":=", 
  RowBox[{"ArrayFlatten", "[", "x", "]"}]}]], "Input",
 CellChangeTimes->{{3.6390321984752097`*^9, 3.6390322040600195`*^9}, {
   3.6390324435795345`*^9, 3.63903244683994*^9}, 3.6390334302500677`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["\[FilledDownTriangle]\t-- gets the spatial part of a matrix or a \
vector", "Subsubsection",
 CellChangeTimes->{{3.639022799532138*^9, 3.6390228648182526`*^9}, {
  3.6390231928244286`*^9, 3.6390231978008375`*^9}, {3.6390307807861195`*^9, 
  3.6390307936249423`*^9}, {3.720679114664027*^9, 3.7206791440388784`*^9}, {
  3.721211250215858*^9, 3.721211252883458*^9}, {3.7212117323562613`*^9, 
  3.7212117496098614`*^9}, {3.721234583081606*^9, 3.7212345857804103`*^9}, {
  3.725606399029869*^9, 3.7256064737868085`*^9}, {3.725606538973935*^9, 
  3.7256065497395616`*^9}, {3.7274556377374988`*^9, 3.727455640795104*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[FilledDownTriangle]", "[", 
   RowBox[{"expr_", "?", "MatrixQ"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Dimensions", "[", "expr", "]"}], "\[LeftDoubleBracket]", "2", 
      "\[RightDoubleBracket]"}], "\[Equal]", "1"}], ",", 
    RowBox[{"expr", "\[LeftDoubleBracket]", 
     RowBox[{"2", ";;", "All"}], "\[RightDoubleBracket]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Dimensions", "[", "expr", "]"}], "\[LeftDoubleBracket]", "1",
         "\[RightDoubleBracket]"}], "\[Equal]", "1"}], ",", 
      RowBox[{"expr", "\[LeftDoubleBracket]", 
       RowBox[{"1", ",", 
        RowBox[{"2", ";;", "All"}]}], "\[RightDoubleBracket]"}], ",", 
      RowBox[{"expr", "\[LeftDoubleBracket]", 
       RowBox[{
        RowBox[{"2", ";;", "All"}], ",", 
        RowBox[{"2", ";;", "All"}]}], "\[RightDoubleBracket]"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.7212365436174493`*^9, 3.7212366493232346`*^9}, 
   3.721236849253186*^9, {3.7212370894312077`*^9, 3.7212371092432427`*^9}, {
   3.72123716487294*^9, 3.7212372430446777`*^9}, 3.721237291966364*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[FilledDownTriangle]", "[", 
   RowBox[{"expr_", "?", "ListQ"}], "]"}], ":=", 
  RowBox[{"expr", "\[LeftDoubleBracket]", 
   RowBox[{"2", ";;", "All"}], "\[RightDoubleBracket]"}]}]], "Input",
 CellChangeTimes->{{3.7212365436174493`*^9, 3.7212366493232346`*^9}, 
   3.721236849253186*^9, {3.7212370894312077`*^9, 3.7212371092432427`*^9}, {
   3.72123716487294*^9, 3.7212372430446777`*^9}, 3.721237291966364*^9}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Functions", "Subsection",
 CellChangeTimes->{{3.725606563928591*^9, 3.7256065721810055`*^9}, {
   3.7667722773863564`*^9, 3.7667722781663575`*^9}, 3.7667723245296392`*^9}],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  SubscriptBox["\[ScriptCapitalE]", "n"]],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 "\t-- elementary symmetric polynomial "
}], "Subsubsection",
 CellChangeTimes->{{3.639022799532138*^9, 3.6390228648182526`*^9}, {
   3.6390231928244286`*^9, 3.6390231978008375`*^9}, 3.6390307807861195`*^9, {
   3.7206791262860475`*^9, 3.7206791307164555`*^9}, {3.726771992279959*^9, 
   3.726772007117193*^9}, {3.766772221070257*^9, 3.7667722707251444`*^9}, 
   3.7667743834680557`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalE]", "n_"], "[", "A_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"n", "<", "0"}], "\[Or]", 
     RowBox[{"n", ">", 
      RowBox[{"Length", "@", "A"}]}]}], ",", "0", ",", "\[IndentingNewLine]", 
    RowBox[{"SymmetricPolynomial", "[", 
     RowBox[{"n", ",", 
      RowBox[{"Eigenvalues", "[", "A", "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}, 
   3.7212213875327406`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  SubscriptBox["Y", "n"]],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 "\t-- derivative ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["Y", "n"], "=", 
   RowBox[{"\[PartialD]", 
    SubscriptBox["\[ScriptCapitalE]", 
     RowBox[{"n", "+", "1"}]]}]}]],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}]
}], "Subsubsection",
 CellChangeTimes->{{3.639022799532138*^9, 3.6390228648182526`*^9}, {
   3.6390231928244286`*^9, 3.6390231978008375`*^9}, 3.6390307807861195`*^9, {
   3.7206791262860475`*^9, 3.7206791307164555`*^9}, {3.726771992279959*^9, 
   3.726772007117193*^9}, {3.766772227169868*^9, 3.766772312346018*^9}, {
   3.7667743921260705`*^9, 3.766774395168076*^9}, {3.766800727729737*^9, 
   3.7668008117046843`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["Y", "n_"], "[", "X_", "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "0"}], "n"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"n", "+", "k"}]], 
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "k"], "[", "X", "]"}], 
    OverscriptBox["X", 
     RowBox[{"n", "-", "k"}]]}]}]}]], "Input",
 CellChangeTimes->{{3.639489277297202*^9, 3.6394893033180485`*^9}, {
   3.6394893422089167`*^9, 3.6394894271822653`*^9}, {3.6394894714083433`*^9, 
   3.639489488225173*^9}, {3.6394895598760986`*^9, 3.63948957184132*^9}, {
   3.6394897247839885`*^9, 3.6394897259383907`*^9}, 3.6395093928605423`*^9, {
   3.6395094459006357`*^9, 3.639509448927041*^9}, 3.639509752565974*^9, {
   3.720455458648446*^9, 3.7204555244805617`*^9}, {3.7204557730045986`*^9, 
   3.7204558077614594`*^9}, 3.7204562297038364`*^9, {3.720456893717003*^9, 
   3.7204569068834257`*^9}, {3.7204594608665123`*^9, 3.720459464064518*^9}, {
   3.7204594963097744`*^9, 3.720459499788581*^9}, {3.7205381510725155`*^9, 
   3.720538157624527*^9}, {3.7209839204417276`*^9, 3.720983931314946*^9}, {
   3.720983989179448*^9, 3.720984003656274*^9}, {3.720984055530365*^9, 
   3.7209841466737256`*^9}, {3.7212120688606634`*^9, 3.721212080467063*^9}, {
   3.7212138401110744`*^9, 3.7212138401266747`*^9}, {3.7212138925982747`*^9, 
   3.7212138925982747`*^9}, {3.7212198717404785`*^9, 3.72121990120893*^9}, {
   3.721220149795367*^9, 3.721220149795367*^9}, 3.7212210862962112`*^9, 
   3.7212217008904915`*^9, 3.7212354904883995`*^9, {3.721235540595687*^9, 
   3.721235541781289*^9}, {3.7212355854613657`*^9, 3.721235587286569*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["Yf", "n_"], "[", "X_", "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "0"}], 
    RowBox[{"d", "-", "n"}]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"d", "-", "n", "+", "k"}]], 
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "k"], "[", 
     OverscriptBox["X", 
      RowBox[{"-", "1"}]], "]"}], 
    OverscriptBox["X", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"d", "-", "n", "-", "k"}], ")"}]}]]}]}]}]], "Input",
 CellChangeTimes->{{3.639489277297202*^9, 3.6394893033180485`*^9}, {
   3.6394893422089167`*^9, 3.6394894271822653`*^9}, {3.6394894714083433`*^9, 
   3.639489488225173*^9}, {3.6394895598760986`*^9, 3.63948957184132*^9}, {
   3.6394897247839885`*^9, 3.6394897259383907`*^9}, 3.6395093928605423`*^9, {
   3.6395094459006357`*^9, 3.639509448927041*^9}, 3.639509752565974*^9, {
   3.720455458648446*^9, 3.7204555244805617`*^9}, {3.7204557730045986`*^9, 
   3.7204558077614594`*^9}, 3.7204562297038364`*^9, {3.720456893717003*^9, 
   3.7204569068834257`*^9}, {3.7204594608665123`*^9, 3.720459464064518*^9}, {
   3.7204594963097744`*^9, 3.720459499788581*^9}, {3.7205381510725155`*^9, 
   3.720538157624527*^9}, {3.7208649481936035`*^9, 3.7208649730132475`*^9}, {
   3.7209839364005556`*^9, 3.7209839395683613`*^9}, {3.7209840784810057`*^9, 
   3.7209841008524446`*^9}, {3.7209842921041813`*^9, 3.7209843127918177`*^9}, 
   3.721212087721063*^9, 3.721221088683016*^9, 3.721221704213297*^9, {
   3.721235543871693*^9, 3.7212355452444954`*^9}, {3.7212356481758766`*^9, 
   3.7212356493614783`*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Metrics and vielbeins", "Subsection",
 CellChangeTimes->{{3.766800476491296*^9, 3.7668004866625137`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Lorentz transformation ",
 Cell[BoxData[
  RowBox[{
   OverscriptBox["\[CapitalLambda]", "_"], ",", "p", ",", "\[Lambda]", ",", 
   OverscriptBox["\[CapitalLambda]", "^"]}]],
  CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
    3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
    3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
    3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
    3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
    3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
    3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
    3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
    3.638985266221528*^9}, {3.638985306235598*^9, 3.638985318200819*^9}, 
    3.638985783986437*^9, {3.6390284219715767`*^9, 3.6390284240307803`*^9}, {
    3.6390304267622976`*^9, 3.639030435981914*^9}, 3.639032218302844*^9, {
    3.6390324722835855`*^9, 3.639032473219587*^9}, {3.6390334908873744`*^9, 
    3.639033493523779*^9}, 3.6395112912746763`*^9, 3.721212935581069*^9, {
    3.76667167602052*^9, 3.766671690341345*^9}, {3.7667724590798755`*^9, 
    3.7667724631982827`*^9}}],
 " (depends on ",
 Cell[BoxData["v"],
  CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
    3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
    3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
    3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
    3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
    3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
    3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
    3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
    3.638985266221528*^9}, {3.638985306235598*^9, 3.638985318200819*^9}, 
    3.638985783986437*^9, {3.6390284219715767`*^9, 3.6390284240307803`*^9}, {
    3.6390304267622976`*^9, 3.639030435981914*^9}, 3.639032218302844*^9, {
    3.6390324722835855`*^9, 3.639032473219587*^9}, {3.6390334908873744`*^9, 
    3.639033493523779*^9}, 3.6395112912746763`*^9, 3.721212935581069*^9, {
    3.76667167602052*^9, 3.766671690341345*^9}, {3.7667724590798755`*^9, 
    3.7667724631982827`*^9}}],
 ")"
}], "Subsubsection",
 CellChangeTimes->{{3.766772399628171*^9, 3.7667724025921764`*^9}, {
  3.7668005926179*^9, 3.7668006186543455`*^9}}],

Cell[BoxData[
 RowBox[{"Quiet", "[", 
  RowBox[{
   RowBox[{"v", "=."}], ";"}], "]"}]], "Input",
 CellChangeTimes->{{3.766772488875928*^9, 3.7667725633192587`*^9}, {
  3.7667739160756345`*^9, 3.766773919585641*^9}}],

Cell[BoxData[
 RowBox[{
  OverscriptBox["\[CapitalLambda]", "_"], ":=", 
  RowBox[{"\[Square]", 
   RowBox[{"(", GridBox[{
      {"\[Lambda]", 
       RowBox[{
        SuperscriptBox["p", "\[Transpose]"], "\[CenterDot]", 
        OverscriptBox["\[Delta]", "^"]}]},
      {"p", 
       OverscriptBox["\[CapitalLambda]", "^"]}
     }], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.7667204669815755`*^9, 3.7667204724259853`*^9}, {
  3.766720507479247*^9, 3.766720561720542*^9}, {3.766721072325039*^9, 
  3.7667210796102514`*^9}, {3.7667211404191585`*^9, 3.7667211591859913`*^9}}],

Cell[BoxData[
 RowBox[{"p", ":=", 
  RowBox[{"\[Lambda]", " ", "v"}]}]], "Input",
 CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
   3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
   3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
   3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
   3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
   3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
   3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
   3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
   3.638985266221528*^9}, {3.638985306235598*^9, 3.638985316313216*^9}, {
   3.6389853488236732`*^9, 3.638985357341288*^9}, {3.638985442361437*^9, 
   3.6389857656564054`*^9}, {3.638985796138859*^9, 3.6389858002260656`*^9}, {
   3.6389860357396793`*^9, 3.6389860424788914`*^9}, {3.6390284276031866`*^9, 
   3.639028438164405*^9}, {3.639028656814389*^9, 3.6390286860644407`*^9}, {
   3.6390287338161244`*^9, 3.6390287555937624`*^9}, {3.639028876556375*^9, 
   3.63902887945798*^9}, {3.639028937505682*^9, 3.6390289486753016`*^9}, {
   3.639029026176238*^9, 3.639029046893074*^9}, {3.6390292759326763`*^9, 
   3.639029281470686*^9}, {3.6390318266953564`*^9, 3.639031849284196*^9}, 
   3.6390318912638702`*^9, {3.6390325404401045`*^9, 3.6390325779113708`*^9}, {
   3.639032665396324*^9, 3.639032674881141*^9}, {3.6390332422853374`*^9, 
   3.6390333072282515`*^9}, {3.63903336306075*^9, 3.6390333683491592`*^9}, 
   3.639033467861734*^9, {3.639511453436961*^9, 3.6395114546849637`*^9}, 
   3.7208127346024494`*^9, 3.72745522819376*^9}],

Cell[BoxData[
 RowBox[{"\[Lambda]", ":=", 
  FractionBox["1", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
       OverscriptBox["\[Delta]", "^"], "\[CenterDot]", "v"}]}], ")"}], 
    RowBox[{"1", "/", "2"}]]]}]], "Input",
 CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
   3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
   3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
   3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
   3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
   3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
   3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
   3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
   3.638985266221528*^9}, {3.638985306235598*^9, 3.638985316313216*^9}, {
   3.6389853488236732`*^9, 3.638985357341288*^9}, {3.638985442361437*^9, 
   3.6389857656564054`*^9}, {3.638985796138859*^9, 3.6389858002260656`*^9}, {
   3.6389860357396793`*^9, 3.6389860424788914`*^9}, {3.6390284276031866`*^9, 
   3.639028438164405*^9}, {3.639028656814389*^9, 3.6390286860644407`*^9}, {
   3.6390287338161244`*^9, 3.6390287555937624`*^9}, {3.639028876556375*^9, 
   3.63902887945798*^9}, {3.639028937505682*^9, 3.6390289486753016`*^9}, {
   3.639029026176238*^9, 3.639029046893074*^9}, {3.6390292759326763`*^9, 
   3.639029281470686*^9}, {3.6390318266953564`*^9, 3.639031849284196*^9}, 
   3.6390318912638702`*^9, {3.6390325404401045`*^9, 3.6390325779113708`*^9}, {
   3.639032665396324*^9, 3.639032674881141*^9}, {3.6390332422853374`*^9, 
   3.6390333072282515`*^9}, {3.63903336306075*^9, 3.6390333683491592`*^9}, 
   3.639033467861734*^9, 3.639511453436961*^9, {3.721067902875395*^9, 
   3.7210679093650064`*^9}, {3.7212129192790685`*^9, 
   3.7212129197938685`*^9}, {3.7212132534106708`*^9, 
   3.7212132550798707`*^9}, {3.7274552216487446`*^9, 3.7274552222259455`*^9}, 
   3.766670918093189*^9, {3.767112851784172*^9, 3.767112855153778*^9}}],

Cell[BoxData[
 RowBox[{
  OverscriptBox["\[CapitalLambda]", "^"], ":=", 
  RowBox[{
   OverscriptBox["I", "^"], "+", 
   RowBox[{
    FractionBox[
     SuperscriptBox["\[Lambda]", "2"], 
     RowBox[{"\[Lambda]", "+", "1"}]], 
    RowBox[{"v", "\[CenterDot]", 
     SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
     OverscriptBox["\[Delta]", "^"]}]}]}]}]], "Input",
 CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
   3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
   3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
   3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
   3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
   3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
   3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
   3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
   3.638985266221528*^9}, {3.638985306235598*^9, 3.638985316313216*^9}, {
   3.6389853488236732`*^9, 3.638985357341288*^9}, {3.638985442361437*^9, 
   3.6389857656564054`*^9}, {3.638985796138859*^9, 3.6389858002260656`*^9}, {
   3.6389860357396793`*^9, 3.6389860424788914`*^9}, {3.6390284276031866`*^9, 
   3.639028438164405*^9}, {3.639028656814389*^9, 3.6390286860644407`*^9}, {
   3.6390287338161244`*^9, 3.6390287555937624`*^9}, {3.639028876556375*^9, 
   3.63902887945798*^9}, {3.639028937505682*^9, 3.6390289486753016`*^9}, {
   3.639029026176238*^9, 3.639029046893074*^9}, {3.6390292759326763`*^9, 
   3.639029281470686*^9}, {3.6390318266953564`*^9, 3.639031849284196*^9}, 
   3.6390318912638702`*^9, {3.6390325404401045`*^9, 3.6390325779113708`*^9}, {
   3.639032665396324*^9, 3.639032674881141*^9}, {3.6390332422853374`*^9, 
   3.6390333072282515`*^9}, {3.63903336306075*^9, 3.6390333683491592`*^9}, 
   3.639033467861734*^9, {3.639511453436961*^9, 3.6395114558549657`*^9}, {
   3.7212129203086686`*^9, 3.721212920870269*^9}, {3.7274552241377525`*^9, 
   3.727455224948954*^9}, 3.7666705259084997`*^9, 3.7666705764837885`*^9, 
   3.7666709181087885`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Metric ",
 Cell[BoxData[
  FormBox["g", TraditionalForm]]],
 " \[Rule] ",
 Cell[BoxData[
  RowBox[{"\[DoubleStruckCapitalE]", ",", "g", ",", 
   OverscriptBox["\[DoubleStruckG]", "^"]}]],
  CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
    3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
    3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
    3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
    3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
    3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
    3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
    3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
    3.638985266221528*^9}, {3.638985306235598*^9, 3.638985318200819*^9}, 
    3.638985783986437*^9, {3.6390284219715767`*^9, 3.6390284240307803`*^9}, {
    3.6390304267622976`*^9, 3.639030435981914*^9}, 3.639032218302844*^9, {
    3.6390324722835855`*^9, 3.639032473219587*^9}, {3.6390334908873744`*^9, 
    3.639033493523779*^9}, 3.6395112912746763`*^9, 3.721212935581069*^9, {
    3.76667167602052*^9, 3.766671690341345*^9}, {3.7667724590798755`*^9, 
    3.7667724631982827`*^9}}],
 " (depends on ",
 Cell[BoxData[
  RowBox[{"\[CapitalNu]", ",", "\[Nu]", ",", "e"}]],
  CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
    3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
    3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
    3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
    3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
    3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
    3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
    3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
    3.638985266221528*^9}, {3.638985306235598*^9, 3.638985318200819*^9}, 
    3.638985783986437*^9, {3.6390284219715767`*^9, 3.6390284240307803`*^9}, {
    3.6390304267622976`*^9, 3.639030435981914*^9}, 3.639032218302844*^9, {
    3.6390324722835855`*^9, 3.639032473219587*^9}, {3.6390334908873744`*^9, 
    3.639033493523779*^9}, 3.6395112912746763`*^9, 3.721212935581069*^9, {
    3.76667167602052*^9, 3.766671690341345*^9}, {3.7667724590798755`*^9, 
    3.7667724631982827`*^9}}],
 ")"
}], "Subsubsection",
 CellChangeTimes->{{3.76677242185821*^9, 3.766772428191821*^9}, {
  3.7668000997506337`*^9, 3.766800118174266*^9}, {3.7668001506067233`*^9, 
  3.766800151932726*^9}, {3.7668002259236555`*^9, 3.766800243754487*^9}, {
  3.7668003573382864`*^9, 3.7668004022975655`*^9}}],

Cell[BoxData[
 RowBox[{"Quiet", "[", 
  RowBox[{
   RowBox[{"\[CapitalNu]", "=."}], ";", 
   RowBox[{"e", "=."}], ";", 
   RowBox[{"\[Nu]", "=."}], ";"}], "]"}]], "Input",
 CellChangeTimes->{{3.766772488875928*^9, 3.766772553662842*^9}, {
   3.7667726279657717`*^9, 3.7667726408201942`*^9}, {3.7667738806011724`*^9, 
   3.766773912331628*^9}, 3.766775120194949*^9}],

Cell[BoxData[
 RowBox[{"\[DoubleStruckCapitalE]", ":=", 
  RowBox[{"\[Square]", 
   RowBox[{"(", GridBox[{
      {"\[CapitalNu]", "0"},
      {
       RowBox[{"e", "\[CenterDot]", "\[Nu]"}], "e"}
     }], ")"}], "   ", 
   RowBox[{"(*", " ", 
    RowBox[{"triangular", " ", "vielbein"}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
   3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
   3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
   3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
   3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
   3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
   3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
   3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
   3.638985266221528*^9}, {3.638985306235598*^9, 3.638985318200819*^9}, 
   3.638985783986437*^9, {3.6390284219715767`*^9, 3.6390284240307803`*^9}, {
   3.6390304267622976`*^9, 3.639030435981914*^9}, 3.639032218302844*^9, {
   3.6390324722835855`*^9, 3.639032473219587*^9}, {3.6390334908873744`*^9, 
   3.639033493523779*^9}, 3.6395112912746763`*^9, 3.721212935581069*^9, {
   3.76667167602052*^9, 3.766671690341345*^9}, {3.7667724590798755`*^9, 
   3.7667724631982827`*^9}}],

Cell[BoxData[
 RowBox[{"g", ":=", 
  RowBox[{
   SuperscriptBox["\[DoubleStruckCapitalE]", "\[Transpose]"], "\[CenterDot]", 
   "\[Eta]", "\[CenterDot]", "\[DoubleStruckCapitalE]"}]}]], "Input",
 CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
   3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
   3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
   3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
   3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
   3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
   3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
   3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
   3.638985266221528*^9}, {3.638985306235598*^9, 3.638985318200819*^9}, 
   3.638985783986437*^9, {3.6390284219715767`*^9, 3.6390284240307803`*^9}, {
   3.6390304267622976`*^9, 3.639030435981914*^9}, 3.639032218302844*^9, {
   3.6390324722835855`*^9, 3.639032473219587*^9}, {3.6390334908873744`*^9, 
   3.639033493523779*^9}, 3.6395112912746763`*^9, {3.7212129362830687`*^9, 
   3.721212936953869*^9}, {3.766671690356945*^9, 3.766671690356945*^9}}],

Cell[BoxData[
 RowBox[{
  OverscriptBox["\[DoubleStruckG]", "^"], ":=", 
  RowBox[{"\[FilledDownTriangle]", "@", "g"}]}]], "Input",
 CellChangeTimes->{{3.7209813351034603`*^9, 3.7209813415462713`*^9}, {
   3.720981408521189*^9, 3.7209814504092627`*^9}, {3.7212369235873165`*^9, 
   3.721236924429718*^9}, 3.766670659241934*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Metric ",
 Cell[BoxData[
  FormBox["f", TraditionalForm]]],
 " \[Rule] ",
 Cell[BoxData[
  RowBox[{"\[DoubleStruckCapitalL]", ",", "f", ",", 
   OverscriptBox["\[DoubleStruckF]", "^"]}]],
  CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
    3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
    3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
    3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
    3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
    3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
    3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
    3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
    3.638985266221528*^9}, {3.638985306235598*^9, 3.638985318200819*^9}, 
    3.638985783986437*^9, {3.6390284219715767`*^9, 3.6390284240307803`*^9}, {
    3.6390304267622976`*^9, 3.639030435981914*^9}, 3.639032218302844*^9, {
    3.6390324722835855`*^9, 3.639032473219587*^9}, {3.6390334908873744`*^9, 
    3.639033493523779*^9}, 3.6395112912746763`*^9, 3.721212935581069*^9, {
    3.76667167602052*^9, 3.766671690341345*^9}, {3.7667724590798755`*^9, 
    3.7667724631982827`*^9}}],
 " (depends on ",
 Cell[BoxData[
  RowBox[{"u0", ",", "u", ",", "q", ",", 
   OverscriptBox["L", "^"], ",", "M", ",", "\[Mu]", ",", "m"}]],
  CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
    3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
    3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
    3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
    3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
    3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
    3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
    3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
    3.638985266221528*^9}, {3.638985306235598*^9, 3.638985318200819*^9}, 
    3.638985783986437*^9, {3.6390284219715767`*^9, 3.6390284240307803`*^9}, {
    3.6390304267622976`*^9, 3.639030435981914*^9}, 3.639032218302844*^9, {
    3.6390324722835855`*^9, 3.639032473219587*^9}, {3.6390334908873744`*^9, 
    3.639033493523779*^9}, 3.6395112912746763`*^9, 3.721212935581069*^9, {
    3.76667167602052*^9, 3.766671690341345*^9}, {3.7667724590798755`*^9, 
    3.7667724631982827`*^9}}],
 ")"
}], "Subsubsection",
 CellChangeTimes->{{3.76677242185821*^9, 3.7667724528242645`*^9}, {
  3.7668001222302732`*^9, 3.7668002153156366`*^9}, {3.7668002469212923`*^9, 
  3.766800247997694*^9}, {3.7668003637342978`*^9, 3.766800368523506*^9}, {
  3.76680040504317*^9, 3.7668004058543715`*^9}}],

Cell[BoxData[
 RowBox[{"Quiet", "[", 
  RowBox[{
   RowBox[{"u0", "=."}], ";", 
   RowBox[{"u", "=."}], ";", 
   RowBox[{"q", "=."}], ";", 
   RowBox[{"M", "=."}], ";", 
   RowBox[{"m", "=."}], ";", 
   RowBox[{"\[Mu]", "=."}], ";", 
   RowBox[{
    OverscriptBox["L", "^"], "=."}], ";"}], "]"}]], "Input",
 CellChangeTimes->{{3.7667725713376727`*^9, 3.766772611585743*^9}, {
  3.7667726449542017`*^9, 3.7667726476686068`*^9}, {3.7667739250456505`*^9, 
  3.7667739473692894`*^9}}],

Cell[BoxData[
 RowBox[{"\[DoubleStruckCapitalL]", ":=", 
  RowBox[{"\[Square]", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"u0", "+", 
        RowBox[{
         SuperscriptBox["u", "\[Transpose]"], "\[CenterDot]", "q"}]}], 
       SuperscriptBox["u", "\[Transpose]"]},
      {
       RowBox[{
        OverscriptBox["L", "^"], "\[CenterDot]", "q"}], 
       OverscriptBox["L", "^"]}
     }], ")"}], "    ", 
   RowBox[{"(*", " ", 
    RowBox[{"general", " ", "vielbein"}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
   3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
   3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
   3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
   3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
   3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
   3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
   3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
   3.638985266221528*^9}, {3.638985306235598*^9, 3.638985316313216*^9}, {
   3.6389853488236732`*^9, 3.638985357341288*^9}, {3.638985442361437*^9, 
   3.6389857656564054`*^9}, {3.638985796138859*^9, 3.6389858002260656`*^9}, {
   3.6389860357396793`*^9, 3.6389860424788914`*^9}, {3.6390284276031866`*^9, 
   3.639028438164405*^9}, {3.639028656814389*^9, 3.6390286860644407`*^9}, {
   3.6390287338161244`*^9, 3.6390287555937624`*^9}, {3.639028876556375*^9, 
   3.63902887945798*^9}, {3.639028937505682*^9, 3.6390289486753016`*^9}, {
   3.639029026176238*^9, 3.639029046893074*^9}, {3.6390292759326763`*^9, 
   3.639029281470686*^9}, {3.6390318266953564`*^9, 3.639031849284196*^9}, {
   3.639031933914345*^9, 3.6390319369563503`*^9}, 3.6390322171952424`*^9, {
   3.639032469881181*^9, 3.639032470707982*^9}, {3.63903320358167*^9, 
   3.6390332037688704`*^9}, {3.639033486066966*^9, 3.6390334876269684`*^9}, {
   3.639035562353812*^9, 3.6390355662538195`*^9}, {3.6395112938486814`*^9, 
   3.6395112948002825`*^9}, {3.6395488335374613`*^9, 
   3.6395488449410815`*^9}, {3.639549079222293*^9, 3.6395490827010994`*^9}, {
   3.7212129832654686`*^9, 3.721212983951869*^9}, {3.7274550560684457`*^9, 
   3.727455056942047*^9}, {3.7274553294309416`*^9, 3.7274553301641426`*^9}, {
   3.7666705502601423`*^9, 3.7666705502601423`*^9}, 3.7666717374066277`*^9, {
   3.766769261452211*^9, 3.766769262294612*^9}}],

Cell[BoxData[
 RowBox[{"f", ":=", 
  RowBox[{
   SuperscriptBox["\[DoubleStruckCapitalL]", "\[Transpose]"], "\[CenterDot]", 
   "\[Eta]", "\[CenterDot]", "\[DoubleStruckCapitalL]"}]}]], "Input",
 CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
   3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
   3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
   3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
   3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
   3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
   3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
   3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
   3.638985266221528*^9}, {3.638985306235598*^9, 3.638985316313216*^9}, {
   3.6389853488236732`*^9, 3.638985357341288*^9}, {3.638985442361437*^9, 
   3.6389857656564054`*^9}, {3.638985796138859*^9, 3.6389858002260656`*^9}, {
   3.6389860357396793`*^9, 3.6389860424788914`*^9}, {3.6390284276031866`*^9, 
   3.639028438164405*^9}, {3.639028656814389*^9, 3.6390286860644407`*^9}, {
   3.6390287338161244`*^9, 3.6390287555937624`*^9}, {3.639028876556375*^9, 
   3.63902887945798*^9}, {3.639028937505682*^9, 3.6390289486753016`*^9}, {
   3.639029026176238*^9, 3.639029046893074*^9}, {3.6390292759326763`*^9, 
   3.639029281470686*^9}, {3.6390318266953564`*^9, 3.639031849284196*^9}, {
   3.639031933914345*^9, 3.6390319369563503`*^9}, 3.6390322171952424`*^9, {
   3.639032469881181*^9, 3.639032470707982*^9}, {3.63903320358167*^9, 
   3.6390332037688704`*^9}, {3.639033486066966*^9, 3.6390334876269684`*^9}, {
   3.639035562353812*^9, 3.6390355662538195`*^9}, {3.6395112938486814`*^9, 
   3.6395112948002825`*^9}, {3.721212984544669*^9, 3.7212129849190693`*^9}, {
   3.7666717374066277`*^9, 3.7666717374066277`*^9}}],

Cell[BoxData[
 RowBox[{
  OverscriptBox["\[DoubleStruckF]", "^"], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "u"}], "\[CenterDot]", 
    SuperscriptBox["u", "\[Transpose]"]}], "+", 
   RowBox[{
    SuperscriptBox[
     OverscriptBox["L", "^"], "\[Transpose]"], "\[CenterDot]", 
    OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
    OverscriptBox["L", "^"]}]}]}]], "Input",
 CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
   3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
   3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
   3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
   3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
   3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
   3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
   3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
   3.638985266221528*^9}, {3.638985306235598*^9, 3.638985316313216*^9}, {
   3.6389853488236732`*^9, 3.638985357341288*^9}, {3.638985442361437*^9, 
   3.6389857656564054`*^9}, {3.638985796138859*^9, 3.6389858002260656`*^9}, {
   3.6389860357396793`*^9, 3.6389860424788914`*^9}, {3.6390284276031866`*^9, 
   3.639028438164405*^9}, {3.639028656814389*^9, 3.6390286860644407`*^9}, {
   3.6390287338161244`*^9, 3.6390287555937624`*^9}, {3.639028876556375*^9, 
   3.63902887945798*^9}, {3.639028937505682*^9, 3.6390289486753016`*^9}, {
   3.639029026176238*^9, 3.639029046893074*^9}, {3.6390292759326763`*^9, 
   3.639029281470686*^9}, {3.6390318266953564`*^9, 3.639031849284196*^9}, {
   3.639031933914345*^9, 3.6390319369563503`*^9}, 3.6390322171952424`*^9, {
   3.639032469881181*^9, 3.639032470707982*^9}, {3.63903320358167*^9, 
   3.6390332037688704`*^9}, {3.639033486066966*^9, 3.6390334876269684`*^9}, {
   3.639035562353812*^9, 3.6390355662538195`*^9}, 3.6395112938486814`*^9, 
   3.6395573310463276`*^9, 3.6395574359721117`*^9, {3.721212985418269*^9, 
   3.7212129862606688`*^9}, {3.7274550578312488`*^9, 3.72745505853325*^9}, {
   3.7666705502601423`*^9, 3.7666705502601423`*^9}, 3.7666706756375628`*^9, 
   3.766670918139989*^9, {3.7667692642290154`*^9, 3.7667692648218164`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Congruence between two metrics: ",
 Cell[BoxData[
  RowBox[{"f", "\[Equal]", 
   RowBox[{
    SuperscriptBox["S", "\[Transpose]"], "g", "\[VeryThinSpace]", "S"}]}]],
  CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
    3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
    3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
    3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
    3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
    3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
    3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
    3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
    3.638985266221528*^9}, {3.638985306235598*^9, 3.638985318200819*^9}, 
    3.638985783986437*^9, {3.6390284219715767`*^9, 3.6390284240307803`*^9}, {
    3.6390304267622976`*^9, 3.639030435981914*^9}, 3.639032218302844*^9, {
    3.6390324722835855`*^9, 3.639032473219587*^9}, {3.6390334908873744`*^9, 
    3.639033493523779*^9}, 3.6395112912746763`*^9, 3.721212935581069*^9, {
    3.76667167602052*^9, 3.766671690341345*^9}, {3.7667724590798755`*^9, 
    3.7667724631982827`*^9}}]
}], "Subsubsection",
 CellChangeTimes->{{3.766772793014062*^9, 3.7667728043864822`*^9}, {
  3.766800260399716*^9, 3.76680026812173*^9}, {3.7668005385170045`*^9, 
  3.766800565458252*^9}}],

Cell[BoxData[
 RowBox[{"S", ":=", 
  RowBox[{
   OverscriptBox["\[DoubleStruckCapitalE]", 
    RowBox[{"-", "1"}]], "\[CenterDot]", 
   "\[DoubleStruckCapitalL]"}]}]], "Input",
 CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
   3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
   3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
   3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
   3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
   3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
   3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
   3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
   3.638985266221528*^9}, {3.638985306235598*^9, 3.6389853211492243`*^9}, {
   3.639022986670067*^9, 3.6390229977928863`*^9}, {3.6390284176347685`*^9, 
   3.6390284191791716`*^9}, {3.6390287560617633`*^9, 
   3.6390287731749935`*^9}, {3.6390292443894215`*^9, 3.6390292459806237`*^9}, 
   3.6390292792242823`*^9, {3.6390321293982882`*^9, 3.6390321362779007`*^9}, {
   3.639033191288848*^9, 3.6390332008672647`*^9}, {3.6390334943817806`*^9, 
   3.639033494990182*^9}, {3.639035547486986*^9, 3.639035547752187*^9}, {
   3.6390357303193073`*^9, 3.6390357680089736`*^9}, {3.639035814777856*^9, 
   3.6390358614531384`*^9}, {3.639035935553268*^9, 3.6390359358964686`*^9}, {
   3.63912481194318*^9, 3.639124814205184*^9}, 3.639511285159466*^9, 
   3.721212990051469*^9, 3.766671690356945*^9, 3.766671737422228*^9}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bimetric variables", "Subsection",
 CellChangeTimes->{{3.7667727013327007`*^9, 3.7667727032203045`*^9}, {
   3.7667727735920277`*^9, 3.7667727752456307`*^9}, {3.766772843682951*^9, 
   3.766772848206959*^9}, 3.76680034785347*^9}],

Cell[CellGroupData[{

Cell[TextData[{
 "Lorentz transformation (in terms of ",
 Cell[BoxData[
  FormBox["f", TraditionalForm]]],
 "): ",
 Cell[BoxData[
  RowBox[{"Q", ",", "\[DoubleStruckN]", ",", "x"}]],
  CellChangeTimes->{{3.6390363358499713`*^9, 3.6390363719952345`*^9}, 
    3.6395114344829283`*^9, {3.721212990098269*^9, 3.721212990098269*^9}, 
    3.727455935129425*^9, 3.766670532242111*^9, 3.766670576530589*^9, 
    3.766774023856224*^9, {3.766774088705538*^9, 3.7667740913731422`*^9}}]
}], "Subsubsection",
 CellChangeTimes->{{3.639022799532138*^9, 3.639022935798377*^9}, {
  3.6390315527900753`*^9, 3.6390315737565126`*^9}, {3.639033179432827*^9, 
  3.639033183395234*^9}, {3.6390354091459436`*^9, 3.639035470298051*^9}, {
  3.7666731428247395`*^9, 3.766673143807541*^9}, {3.7667727517675896`*^9, 
  3.766772754903195*^9}, {3.7668003085726004`*^9, 3.7668003266686325`*^9}, {
  3.7668006352995744`*^9, 3.7668006374991784`*^9}}],

Cell[BoxData[
 RowBox[{"\[DoubleStruckN]", ":=", 
  RowBox[{
   SuperscriptBox["\[Lambda]", 
    RowBox[{"-", "1"}]], 
   RowBox[{
    OverscriptBox[
     OverscriptBox["\[DoubleStruckF]", "^"], 
     RowBox[{"-", "1"}]], "\[CenterDot]", "u"}]}]}]], "Input",
 CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
   3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
   3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
   3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
   3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
   3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
   3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
   3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
   3.638985266221528*^9}, {3.638985306235598*^9, 3.6389853211492243`*^9}, {
   3.638985814671691*^9, 3.638986023431258*^9}, {3.6389860607153234`*^9, 
   3.63898612704664*^9}, {3.6389862423776426`*^9, 3.638986322998584*^9}, {
   3.6389875661959677`*^9, 3.638987572217578*^9}, {3.6389876755833597`*^9, 
   3.6389877101218204`*^9}, {3.638988177395041*^9, 3.6389881781282425`*^9}, 
   3.638988251448371*^9, 3.638988302632061*^9, {3.639022960540021*^9, 
   3.6390229826296597`*^9}, {3.639028443811615*^9, 3.6390284468380203`*^9}, {
   3.6390286568299894`*^9, 3.6390286868288417`*^9}, {3.639028756514164*^9, 
   3.6390287569197645`*^9}, {3.6390287915362253`*^9, 
   3.6390287922226267`*^9}, {3.639031817850141*^9, 3.639031818021741*^9}, {
   3.6390321409891086`*^9, 3.639032149725124*^9}, 3.639032219207646*^9, {
   3.63903247488879*^9, 3.6390324755595913`*^9}, {3.6390325290208845`*^9, 
   3.6390325334668927`*^9}, {3.639033190134446*^9, 3.639033232800521*^9}, {
   3.639033354917536*^9, 3.6390333595663433`*^9}, {3.639033496300584*^9, 
   3.6390334976109858`*^9}, 3.6395114203181033`*^9, 3.6395573415607457`*^9, 
   3.6395574367833133`*^9, 3.721212990051469*^9, 3.727455059609652*^9, 
   3.7274552377409763`*^9, 3.766670675653163*^9, 3.766769265508218*^9}],

Cell[BoxData[
 RowBox[{"x", ":=", 
  RowBox[{"1", "-", 
   RowBox[{
    SuperscriptBox["\[DoubleStruckN]", "\[Transpose]"], "\[CenterDot]", 
    OverscriptBox["\[DoubleStruckF]", "^"], "\[CenterDot]", 
    "\[DoubleStruckN]"}]}]}]], "Input",
 CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
   3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
   3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
   3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
   3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
   3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
   3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
   3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
   3.638985266221528*^9}, {3.638985306235598*^9, 3.6389853211492243`*^9}, {
   3.638985814671691*^9, 3.638986023431258*^9}, {3.6389860607153234`*^9, 
   3.63898612704664*^9}, {3.6389862423776426`*^9, 3.638986322998584*^9}, {
   3.6389875661959677`*^9, 3.638987572217578*^9}, {3.6389876755833597`*^9, 
   3.6389877101218204`*^9}, {3.638988177395041*^9, 3.6389881781282425`*^9}, 
   3.638988251448371*^9, 3.638988302632061*^9, {3.639022960540021*^9, 
   3.6390229826296597`*^9}, {3.639028443811615*^9, 3.6390284468380203`*^9}, {
   3.6390286568299894`*^9, 3.6390286868288417`*^9}, {3.639028756514164*^9, 
   3.6390287569197645`*^9}, {3.6390287915362253`*^9, 
   3.6390287922226267`*^9}, {3.639031817850141*^9, 3.639031818021741*^9}, {
   3.6390321409891086`*^9, 3.639032149725124*^9}, 3.639032219207646*^9, {
   3.63903247488879*^9, 3.6390324755595913`*^9}, {3.6390325290208845`*^9, 
   3.6390325334668927`*^9}, {3.639033190134446*^9, 3.639033232800521*^9}, {
   3.639033354917536*^9, 3.6390333595663433`*^9}, {3.639033496300584*^9, 
   3.6390334976109858`*^9}, {3.6395114203181033`*^9, 
   3.6395114215505056`*^9}, {3.6395573440879507`*^9, 3.6395573471455555`*^9}, 
   3.639557437188914*^9, {3.721212990067069*^9, 3.721212990067069*^9}, {
   3.7212132912406707`*^9, 3.7212132936742706`*^9}, 3.766670675653163*^9}],

Cell[BoxData[
 RowBox[{"Q", ":=", 
  RowBox[{
   OverscriptBox["I", "^"], "+", 
   RowBox[{
    OverscriptBox[
     OverscriptBox["\[DoubleStruckF]", "^"], 
     RowBox[{"-", "1"}]], "\[CenterDot]", "u", "\[CenterDot]", 
    SuperscriptBox["u", "\[Transpose]"]}]}]}]], "Input",
 CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
   3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
   3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
   3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
   3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
   3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
   3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
   3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
   3.638985266221528*^9}, {3.638985306235598*^9, 3.6389853211492243`*^9}, {
   3.638985814671691*^9, 3.638986023431258*^9}, {3.6389860607153234`*^9, 
   3.63898612704664*^9}, {3.6389862423776426`*^9, 3.638986322998584*^9}, {
   3.6389875661959677`*^9, 3.638987572217578*^9}, {3.6389876755833597`*^9, 
   3.6389877101218204`*^9}, {3.638988177395041*^9, 3.6389881781282425`*^9}, 
   3.638988251448371*^9, 3.638988302632061*^9, {3.639022960540021*^9, 
   3.6390229826296597`*^9}, {3.639028443811615*^9, 3.6390284468380203`*^9}, {
   3.6390286568299894`*^9, 3.6390286868288417`*^9}, {3.639028756514164*^9, 
   3.6390287569197645`*^9}, {3.6390287915362253`*^9, 
   3.6390287922226267`*^9}, {3.639031817850141*^9, 3.639031818021741*^9}, {
   3.6390321409891086`*^9, 3.639032149725124*^9}, 3.639032219207646*^9, {
   3.63903247488879*^9, 3.6390324755595913`*^9}, {3.6390325290208845`*^9, 
   3.6390325334668927`*^9}, {3.639033190134446*^9, 3.639033232800521*^9}, {
   3.639033354917536*^9, 3.6390333595663433`*^9}, {3.639033496300584*^9, 
   3.6390334976109858`*^9}, {3.6395114203181033`*^9, 3.6395114215505056`*^9}, 
   3.6395573505931616`*^9, 3.639557437610114*^9, {3.721212990067069*^9, 
   3.721212990067069*^9}, {3.7274550605144534`*^9, 3.727455061325655*^9}, 
   3.7666705259241*^9, 3.7666706756687627`*^9, {3.766769266163419*^9, 
   3.76676926675622*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Variables ",
 Cell[BoxData[
  OverscriptBox["D", "^"]],
  CellChangeTimes->{{3.6390363358499713`*^9, 3.6390363719952345`*^9}, 
    3.6395114370257325`*^9, 3.7207138440240793`*^9, 3.721212990098269*^9, 
    3.7212140579058757`*^9, {3.766670532257711*^9, 3.7666705561257524`*^9}}],
 ", ",
 Cell[BoxData[
  RowBox[{
   OverscriptBox["B", "^"], "\[Equal]", 
   RowBox[{
    OverscriptBox["D", "^"], "\[VeryThinSpace]", "Q"}]}]],
  CellChangeTimes->{{3.6390363358499713`*^9, 3.6390363719952345`*^9}, 
    3.6395114370257325`*^9, 3.7207138440240793`*^9, 3.721212990098269*^9, 
    3.7212140579058757`*^9, {3.766670532257711*^9, 3.7666705561257524`*^9}}],
 ", ",
 Cell[BoxData[
  OverscriptBox["Dg", "^"]],
  CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
    3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
    3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
    3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
    3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
    3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
    3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
    3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
    3.638985266221528*^9}, {3.638985306235598*^9, 3.638985318200819*^9}, 
    3.638985783986437*^9, {3.6390284219715767`*^9, 3.6390284240307803`*^9}, {
    3.6390304267622976`*^9, 3.639030435981914*^9}, 3.639032218302844*^9, {
    3.6390324722835855`*^9, 3.639032473219587*^9}, {3.6390334908873744`*^9, 
    3.639033493523779*^9}, 3.6395112912746763`*^9, 3.721212935581069*^9, {
    3.76667167602052*^9, 3.766671690341345*^9}, {3.7667724590798755`*^9, 
    3.7667724631982827`*^9}}],
 ", ",
 Cell[BoxData[
  OverscriptBox["Bg", "^"]],
  CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
    3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
    3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
    3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
    3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
    3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
    3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
    3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
    3.638985266221528*^9}, {3.638985306235598*^9, 3.638985318200819*^9}, 
    3.638985783986437*^9, {3.6390284219715767`*^9, 3.6390284240307803`*^9}, {
    3.6390304267622976`*^9, 3.639030435981914*^9}, 3.639032218302844*^9, {
    3.6390324722835855`*^9, 3.639032473219587*^9}, {3.6390334908873744`*^9, 
    3.639033493523779*^9}, 3.6395112912746763`*^9, 3.721212935581069*^9, {
    3.76667167602052*^9, 3.766671690341345*^9}, {3.7667724590798755`*^9, 
    3.7667724631982827`*^9}}]
}], "Subsubsection",
 CellChangeTimes->{{3.639022799532138*^9, 3.639022935798377*^9}, {
   3.6390315527900753`*^9, 3.6390315737565126`*^9}, {3.639033179432827*^9, 
   3.639033183395234*^9}, {3.639035399271126*^9, 3.639035405448737*^9}, {
   3.639035624083121*^9, 3.639035690991638*^9}, {3.766673083629631*^9, 
   3.766673135711127*^9}, 3.766769439620124*^9, {3.7667728697193966`*^9, 
   3.7667728841962223`*^9}, 3.7667729179858813`*^9, {3.7667730550789223`*^9, 
   3.7667730870121784`*^9}, {3.766773141456274*^9, 3.7667731651527157`*^9}, {
   3.7668002880897646`*^9, 3.766800298526183*^9}, {3.766800660649619*^9, 
   3.76680066701443*^9}, {3.7668102177820234`*^9, 3.7668102183592243`*^9}}],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   OverscriptBox["B", "^"], TraditionalForm]]],
 " is the spatial part of ",
 Cell[BoxData[
  FormBox["S", TraditionalForm]]],
 " that is pulled by ",
 Cell[BoxData[
  FormBox["e", TraditionalForm]]],
 ".  Note: ",
 Cell[BoxData[
  RowBox[{
   OverscriptBox["L", "^"], "=", 
   RowBox[{
    OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}]}]],
  CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
    3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
    3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
    3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
    3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
    3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
    3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
    3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
    3.638985266221528*^9}, {3.638985306235598*^9, 3.638985316313216*^9}, {
    3.6389853488236732`*^9, 3.638985357341288*^9}, {3.638985442361437*^9, 
    3.6389857656564054`*^9}, {3.638985796138859*^9, 3.6389858002260656`*^9}, {
    3.6389860357396793`*^9, 3.6389860424788914`*^9}, {3.6390284276031866`*^9, 
    3.639028438164405*^9}, {3.639028656814389*^9, 3.6390286860644407`*^9}, {
    3.6390287338161244`*^9, 3.6390287555937624`*^9}, {3.639028876556375*^9, 
    3.63902887945798*^9}, {3.639028937505682*^9, 3.6390289486753016`*^9}, {
    3.639029026176238*^9, 3.639029046893074*^9}, {3.6390292759326763`*^9, 
    3.639029281470686*^9}, {3.6390318266953564`*^9, 3.639031849284196*^9}, {
    3.639031933914345*^9, 3.6390320546897573`*^9}, {3.639032093315425*^9, 
    3.6390321222534757`*^9}, {3.639033543038266*^9, 3.6390335473750734`*^9}, {
    3.639548750560916*^9, 3.6395487789529657`*^9}, {3.6395488659075184`*^9, 
    3.639548873691932*^9}, {3.6395489265604253`*^9, 3.639549046509036*^9}, {
    3.639549147628413*^9, 3.6395491698272524`*^9}, {3.63954973196104*^9, 
    3.639549732429041*^9}, {3.639549807855173*^9, 3.6395498463404408`*^9}, {
    3.63954994858302*^9, 3.6395500732116394`*^9}, {3.6395501779034233`*^9, 
    3.6395502756687946`*^9}, {3.63955068857032*^9, 3.6395506890539207`*^9}, {
    3.639550901635494*^9, 3.639550902181495*^9}, {3.6395510720813937`*^9, 
    3.639551122375882*^9}, {3.6395511527023354`*^9, 3.6395511600187483`*^9}, {
    3.639551269593341*^9, 3.6395512701393414`*^9}, {3.6395514186984024`*^9, 
    3.639551419182003*^9}, {3.6395514820345135`*^9, 3.6395514825493145`*^9}, {
    3.639551594931912*^9, 3.6395515955403132`*^9}, {3.639552024010666*^9, 
    3.639552025414668*^9}, {3.639552244462653*^9, 3.639552244961854*^9}, {
    3.639553202538336*^9, 3.639553203068737*^9}, {3.6395571431907973`*^9, 
    3.639557143721198*^9}, {3.6395574000452485`*^9, 3.6395574354261107`*^9}, {
    3.6395577535262694`*^9, 3.639557773213504*^9}, {3.6395579099009438`*^9, 
    3.639557919385761*^9}, {3.7204570540122843`*^9, 3.720457084338738*^9}, {
    3.720457257015441*^9, 3.720457257031041*^9}, {3.720716868514106*^9, 
    3.72071687093211*^9}, {3.720815788804661*^9, 3.7208157893350616`*^9}, {
    3.721020766704726*^9, 3.7210207681867285`*^9}, {3.7210215457838273`*^9, 
    3.7210215466886287`*^9}, {3.721021606473934*^9, 3.72102163290038*^9}, {
    3.7210217090375147`*^9, 3.7210217104727173`*^9}, {3.721212939652669*^9, 
    3.721212940151869*^9}, {3.721212978585469*^9, 3.721212982501069*^9}, {
    3.727454957670469*^9, 3.727454959012071*^9}, {3.727455015842971*^9, 
    3.7274550172937737`*^9}, {3.72745504950783*^9, 3.727455055148044*^9}, {
    3.7274552364461746`*^9, 3.7274552371325755`*^9}, {3.7274553245863295`*^9, 
    3.72745532866654*^9}, {3.7667689819153194`*^9, 3.766769018528584*^9}, 
    3.766769057731453*^9, {3.766769258129405*^9, 3.766769260547409*^9}, {
    3.766771821796956*^9, 3.766771864322631*^9}}],
 "."
}], "Text",
 CellChangeTimes->{{3.766772834603735*^9, 3.7667728356645365`*^9}, {
  3.766773166057517*^9, 3.7667731725783286`*^9}}],

Cell[BoxData[
 RowBox[{
  OverscriptBox["B", "^"], ":=", 
  RowBox[{
   OverscriptBox["e", 
    RowBox[{"-", "1"}]], "\[CenterDot]", 
   OverscriptBox["L", "^"]}]}]], "Input",
 CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
   3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
   3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
   3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
   3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
   3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
   3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
   3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
   3.638985266221528*^9}, {3.638985306235598*^9, 3.6389853211492243`*^9}, {
   3.639022986670067*^9, 3.6390229977928863`*^9}, {3.6390284176347685`*^9, 
   3.6390284191791716`*^9}, {3.6390287560617633`*^9, 
   3.6390287731749935`*^9}, {3.6390292443894215`*^9, 3.6390292459806237`*^9}, 
   3.6390292792242823`*^9, {3.6390321293982882`*^9, 3.6390321362779007`*^9}, {
   3.639033191288848*^9, 3.6390332008672647`*^9}, {3.6390334943817806`*^9, 
   3.639033494990182*^9}, {3.639035547486986*^9, 3.639035547752187*^9}, {
   3.6390357303193073`*^9, 3.6390357680089736`*^9}, {3.639035814777856*^9, 
   3.6390358614531384`*^9}, {3.639035935553268*^9, 3.6390359358964686`*^9}, {
   3.63912481194318*^9, 3.639124814205184*^9}, {3.639511285159466*^9, 
   3.6395112883106713`*^9}, 3.721212990051469*^9, {3.7666705502601423`*^9, 
   3.766670556094553*^9}}],

Cell[BoxData[
 RowBox[{
  OverscriptBox["D", "^"], ":=", 
  RowBox[{
   OverscriptBox["e", 
    RowBox[{"-", "1"}]], "\[CenterDot]", 
   OverscriptBox[
    OverscriptBox["\[CapitalLambda]", "^"], 
    RowBox[{"-", "1"}]], "\[CenterDot]", "m"}]}]], "Input",
 CellChangeTimes->{{3.6390363358499713`*^9, 3.6390363719952345`*^9}, 
   3.6395114344829283`*^9, {3.7212129900826693`*^9, 3.7212129900826693`*^9}, 
   3.766670532242111*^9, 3.766670576530589*^9, {3.766671793426326*^9, 
   3.766671796140731*^9}, 3.766774025728227*^9}],

Cell[BoxData[
 RowBox[{
  OverscriptBox["Bg", "^"], ":=", 
  RowBox[{
   OverscriptBox["m", 
    RowBox[{"-", "1"}]], "\[CenterDot]", 
   OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "e"}]}]], "Input",
 CellChangeTimes->{{3.6390363358499713`*^9, 3.6390363719952345`*^9}, 
   3.6395114344829283`*^9, {3.721212990098269*^9, 3.721212990098269*^9}, 
   3.727455935129425*^9, 3.766670532242111*^9, 3.766670576530589*^9, 
   3.766774023856224*^9, {3.766774088705538*^9, 3.7667740913731422`*^9}, {
   3.7668006757348456`*^9, 3.7668006889948688`*^9}}],

Cell[BoxData[
 RowBox[{
  OverscriptBox["Dg", "^"], ":=", 
  RowBox[{
   OverscriptBox["m", 
    RowBox[{"-", "1"}]], "\[CenterDot]", 
   OverscriptBox[
    OverscriptBox["\[CapitalLambda]", "^"], 
    RowBox[{"-", "1"}]], "\[CenterDot]", "e"}]}]], "Input",
 CellChangeTimes->{{3.6390363358499713`*^9, 3.6390363719952345`*^9}, 
   3.6395114344829283`*^9, {3.721212990098269*^9, 3.721212990098269*^9}, 
   3.727455935129425*^9, 3.766670532242111*^9, 3.766670576530589*^9, 
   3.766774023856224*^9, {3.766774088705538*^9, 3.7667740913731422`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Shift excess ",
 Cell[BoxData["\[CapitalDelta]n"],
  CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
    3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
    3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
    3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
    3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
    3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
    3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
    3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
    3.638985266221528*^9}, {3.638985306235598*^9, 3.638985318200819*^9}, 
    3.638985783986437*^9, {3.6390284219715767`*^9, 3.6390284240307803`*^9}, {
    3.6390304267622976`*^9, 3.639030435981914*^9}, 3.639032218302844*^9, {
    3.6390324722835855`*^9, 3.639032473219587*^9}, {3.6390334908873744`*^9, 
    3.639033493523779*^9}, 3.6395112912746763`*^9, 3.721212935581069*^9, {
    3.76667167602052*^9, 3.766671690341345*^9}, {3.7667724590798755`*^9, 
    3.7667724631982827`*^9}}]
}], "Subsubsection",
 CellChangeTimes->{{3.639022799532138*^9, 3.639022951008404*^9}, {
  3.766800275188542*^9, 3.766800280289751*^9}, {3.766810196253986*^9, 
  3.766810212696415*^9}}],

Cell[BoxData[
 RowBox[{"\[CapitalDelta]n", ":=", 
  RowBox[{
   RowBox[{"\[Lambda]", " ", "\[CapitalNu]", " ", 
    RowBox[{
     OverscriptBox["D", "^"], "\[CenterDot]", "\[DoubleStruckN]"}]}], "+", 
   RowBox[{"M", " ", "\[DoubleStruckN]"}], "+", "\[Mu]", "-", 
   "\[Nu]"}]}]], "Input",
 CellChangeTimes->{{3.6389883069844685`*^9, 3.6389883118204775`*^9}, {
   3.639022962365224*^9, 3.639022973160443*^9}, {3.639027060745586*^9, 
   3.639027061899988*^9}, {3.6390284507536273`*^9, 3.639028451939229*^9}, 
   3.639028735719328*^9, 3.6390287738145943`*^9, {3.63902880535785*^9, 
   3.639028805857051*^9}, {3.639032152002728*^9, 3.639032154373932*^9}, {
   3.6390335218066287`*^9, 3.639033524567834*^9}, 3.639034567415265*^9, {
   3.6390352946573424`*^9, 3.63903533309581*^9}, {3.639035372298679*^9, 
   3.6390353915803127`*^9}, 3.639558384110577*^9, 3.721212990098269*^9, 
   3.72745523965978*^9, 3.7666705322733107`*^9}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Metric parameters", "Subsection",
 CellChangeTimes->{{3.639022799532138*^9, 3.639022951008404*^9}, {
  3.6390230127065125`*^9, 3.6390230157173176`*^9}, {3.639030730959632*^9, 
  3.6390307333464365`*^9}, {3.6390314491424932`*^9, 3.639031459110911*^9}, {
  3.639550362030546*^9, 3.6395503773185735`*^9}, {3.7667733456294327`*^9, 
  3.766773371572278*^9}, {3.766774406478096*^9, 3.7667744096605015`*^9}, {
  3.7667748564140863`*^9, 3.7667748573500876`*^9}, {3.7668000208300953`*^9, 
  3.766800040127329*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Metric ",
 Cell[BoxData[
  FormBox["g", TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.639022799532138*^9, 3.6390229107915335`*^9}, {
   3.6390315374240484`*^9, 3.639031537845249*^9}, {3.7211396012918215`*^9, 
   3.7211396018690224`*^9}, 3.766774417429315*^9, {3.7667748629816976`*^9, 
   3.7667748643857*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"random$g", "[", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[CapitalNu]", "=", 
      RowBox[{"RandomReal", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "10"}], ",", "1"}], "}"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "my$wp"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"e", "=", 
      RowBox[{"RandomReal", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"d", "-", "1"}], ",", 
          RowBox[{"d", "-", "1"}]}], "}"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "my$wp"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Nu]", "=", 
      RowBox[{"RandomReal", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"d", "-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "my$wp"}]}], "]"}]}], ";"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
   3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
   3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
   3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
   3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
   3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
   3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
   3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
   3.638985266221528*^9}, {3.638985306235598*^9, 3.638985318200819*^9}, 
   3.638985783986437*^9, {3.6390284219715767`*^9, 3.6390284240307803`*^9}, {
   3.6390304267622976`*^9, 3.639030435981914*^9}, 3.639032218302844*^9, {
   3.6390324722835855`*^9, 3.639032473219587*^9}, 3.6390334908873744`*^9, {
   3.639503092305876*^9, 3.639503157810391*^9}, {3.63950319144405*^9, 
   3.639503193799654*^9}, 3.639503239258134*^9, {3.6395036933905315`*^9, 
   3.639503806771531*^9}, 3.639511274691848*^9, 3.7204570441374674`*^9, 
   3.720457256999841*^9, {3.7208129263375874`*^9, 3.7208129273047895`*^9}, {
   3.7667733776250887`*^9, 3.7667733933811164`*^9}}],

Cell[TextData[{
 "Symmetrize ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
    OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m", 
    "\[CenterDot]", 
    OverscriptBox["e", 
     RowBox[{"-", "1"}]]}], TraditionalForm]],
  CellChangeTimes->{{3.6395027443784647`*^9, 3.6395027784489245`*^9}}],
 " modifying ",
 Cell[BoxData[
  FormBox["e", TraditionalForm]]],
 ","
}], "Text",
 CellChangeTimes->{{3.639022799532138*^9, 3.6390229107915335`*^9}, {
  3.6390315374240484`*^9, 3.639031537845249*^9}, {3.6395028690226836`*^9, 
  3.639502887539916*^9}, {3.6395039552525916`*^9, 3.6395039620542035`*^9}, {
  3.721212990020269*^9, 3.721212990020269*^9}, {3.766670576514989*^9, 
  3.766670576514989*^9}, {3.766670918139989*^9, 3.766670918139989*^9}, {
  3.766672258587943*^9, 3.766672264812354*^9}, {3.7667707132187605`*^9, 
  3.7667707136243615`*^9}, {3.766775044410016*^9, 3.766775081382081*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"symmetrize$gE", "[", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"e", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"MatrixPower", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
             OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m", 
             "\[CenterDot]", 
             OverscriptBox["e", 
              RowBox[{"-", "1"}]]}], ")"}], "\[CenterDot]", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
              OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m", 
              "\[CenterDot]", 
              OverscriptBox["e", 
               RowBox[{"-", "1"}]]}], ")"}], "\[Transpose]"]}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "]"}], "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{
          OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
          OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m", 
          "\[CenterDot]", 
          OverscriptBox["e", 
           RowBox[{"-", "1"}]]}], ")"}], "\[CenterDot]", "e"}], "//", 
       "Chop"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", 
        OverscriptBox[
         RowBox[{"(", 
          RowBox[{"m", "\[CenterDot]", 
           OverscriptBox["e", 
            RowBox[{"-", "1"}]]}], ")"}], "n"]}], "\[Equal]", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
          OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", 
          OverscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "\[CenterDot]", 
             OverscriptBox["e", 
              RowBox[{"-", "1"}]]}], ")"}], "n"]}], ")"}], "\[Transpose]"]}], 
      "//", "\[FilledSquare]n"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.6395029607352448`*^9, 3.6395029613124456`*^9}, {
   3.6395029917480993`*^9, 3.6395031039590964`*^9}, {3.639503809782336*^9, 
   3.6395038511692085`*^9}, {3.6395038890148754`*^9, 
   3.6395039391221633`*^9}, {3.6395084255496435`*^9, 
   3.6395085863079257`*^9}, {3.6395497676071024`*^9, 
   3.6395497684027042`*^9}, {3.720715997308871*^9, 3.7207159999004755`*^9}, 
   3.7207190660807886`*^9, {3.7212129900358686`*^9, 3.7212129900358686`*^9}, 
   3.7212140578590755`*^9, {3.766670576514989*^9, 3.766670576530589*^9}, {
   3.766670918155589*^9, 3.766670918155589*^9}, {3.7667702376831255`*^9, 
   3.7667702475111427`*^9}, {3.766770344590113*^9, 3.766770352015726*^9}, {
   3.766770455381508*^9, 3.7667704626043205`*^9}, {3.7667705496056733`*^9, 
   3.766770601865765*^9}, 3.766770939809159*^9, {3.7667748897357445`*^9, 
   3.7667748948681536`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Metric ",
 Cell[BoxData[
  FormBox["f", TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.639022799532138*^9, 3.6390229007451153`*^9}, {
   3.6390315316832385`*^9, 3.6390315319952393`*^9}, {3.721139598795817*^9, 
   3.7211395990922174`*^9}, 3.7667744198317194`*^9}],

Cell[TextData[{
 "We should setup either ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"u0", ",", 
     OverscriptBox["L", "^"], ",", "q", ",", "u"}], ")"}], TraditionalForm]]],
 " or ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"M", ",", " ", "m", ",", " ", "\[Mu]", ",", " ", "v"}], ")"}], 
   TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.766775253653184*^9, 3.7667753362085285`*^9}}],

Cell[TextData[{
 "Generate a general random vielbein for ",
 Cell[BoxData[
  FormBox["f", TraditionalForm]]],
 ": ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"u0", ",", 
     OverscriptBox["L", "^"], ",", "q", ",", "u"}], ")"}], TraditionalForm]]],
 " \[Rule] ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"M", ",", " ", "m", ",", " ", "\[Mu]", ",", " ", "v"}], ")"}], 
   TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.6390318517022004`*^9, 3.639031863215021*^9}, {
  3.639031903400691*^9, 3.639031905756295*^9}, {3.6395491037299366`*^9, 
  3.63954914564721*^9}, {3.639549183227676*^9, 3.6395491864256816`*^9}, {
  3.72113959484901*^9, 3.721139595753812*^9}, {3.721212996322669*^9, 
  3.721213025198269*^9}, {3.7667747862139626`*^9, 3.766774797196382*^9}, {
  3.7667748434660635`*^9, 3.7667748448388658`*^9}, {3.7667750765148726`*^9, 
  3.7667750767956734`*^9}, {3.7667753419181385`*^9, 3.766775356769365*^9}, {
  3.766775392649428*^9, 3.7667754099186583`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"random$f", "[", "]"}], ":=", 
  RowBox[{
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"(*", " ", 
      FrameBox[
       RowBox[{" ", 
        RowBox[{"General", " ", "vielbein", " "}]}]], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"u0", "=", 
       RowBox[{"RandomReal", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "my$wp"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       OverscriptBox["L", "^"], "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"i", "\[GreaterEqual]", "j"}], ",", 
           RowBox[{"RandomReal", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
             RowBox[{"WorkingPrecision", "\[Rule]", "my$wp"}]}], "]"}], ",", 
           "0"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"d", "-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"d", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"q", "=", 
       RowBox[{"RandomReal", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"d", "-", "1"}], ",", "1"}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "my$wp"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"u", "=", 
       RowBox[{"RandomReal", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"d", "-", "1"}], ",", "1"}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "my$wp"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Calculate", " ", "the", " ", "dependent", " ", "params"}], 
       " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"v", "=", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["u", "\[Transpose]"], "\[CenterDot]", 
          OverscriptBox[
           OverscriptBox["L", "^"], 
           RowBox[{"-", "1"}]], "\[CenterDot]", 
          OverscriptBox[
           OverscriptBox["\[Delta]", "^"], 
           RowBox[{"-", "1"}]]}], ")"}], "\[Transpose]"]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"M", "=", 
       RowBox[{"\[Lambda]", " ", "u0"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"m", "=", 
       RowBox[{
        OverscriptBox[
         OverscriptBox["\[CapitalLambda]", "^"], 
         RowBox[{"-", "1"}]], "\[CenterDot]", 
        OverscriptBox["L", "^"]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Mu]", "=", 
       RowBox[{"q", "-", 
        RowBox[{"M", " ", 
         RowBox[{
          OverscriptBox["m", 
           RowBox[{"-", "1"}]], "\[CenterDot]", "v"}]}]}]}], ";"}]}], 
    "\[IndentingNewLine]", "]"}], "/;", 
   RowBox[{"workWithGeneralVielbeinL", "\[Equal]", "True"}]}]}]], "Input",
 CellChangeTimes->{{3.7667734515692186`*^9, 3.766773462208437*^9}, {
   3.766773497074498*^9, 3.7667735217069416`*^9}, 3.766773558133006*^9, {
   3.766773591142664*^9, 3.7667735934514675`*^9}, {3.76677367422841*^9, 
   3.7667736744936104`*^9}, {3.766775231781945*^9, 3.766775249129176*^9}, 
   3.766775443583517*^9}],

Cell[TextData[{
 "Generate a vielbein from lapse and shift: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"M", ",", " ", "m", ",", " ", "\[Mu]", ",", " ", "v"}], ")"}], 
   TraditionalForm]]],
 " \[Rule] ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"u0", ",", 
     OverscriptBox["L", "^"], ",", "q", ",", "u"}], ")"}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.6390318517022004`*^9, 3.639031863215021*^9}, {
  3.639031903400691*^9, 3.639031905756295*^9}, {3.6395491037299366`*^9, 
  3.63954914564721*^9}, {3.639549183227676*^9, 3.6395491864256816`*^9}, {
  3.72113959484901*^9, 3.721139595753812*^9}, {3.721212996322669*^9, 
  3.721213025198269*^9}, {3.7667747862139626`*^9, 3.7667748401120577`*^9}, {
  3.7667750784024763`*^9, 3.766775078683276*^9}, {3.7667753738201947`*^9, 
  3.7667754253470855`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"random$f", "[", "]"}], ":=", 
  RowBox[{
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"(*", " ", 
      FrameBox[
       RowBox[{" ", 
        RowBox[{
        "Vielbein", " ", "constructed", " ", "from", " ", "lapse", " ", "and",
          " ", "shift", " "}]}]], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"M", "=", 
       RowBox[{"RandomReal", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "10"}], ",", "1"}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "my$wp"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"m", "=", 
       RowBox[{"RandomReal", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"d", "-", "1"}], ",", 
           RowBox[{"d", "-", "1"}]}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "my$wp"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Mu]", "=", 
       RowBox[{"RandomReal", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"d", "-", "1"}], ",", "1"}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "my$wp"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"v", "=", 
       RowBox[{"RandomReal", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"d", "-", "1"}], ",", "1"}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "my$wp"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"v", "=", 
       RowBox[{
        RowBox[{"RandomReal", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"WorkingPrecision", "\[Rule]", "my$wp"}]}], "]"}], 
        RowBox[{"v", "/", 
         RowBox[{"Norm", "[", "v", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Calculate", " ", "the", " ", "dependent", " ", "params"}], 
       " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"u0", "=", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Lambda]", 
          RowBox[{"-", "1"}]], "M"}], "//", "Chop"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"u", "=", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["v", "\[Transpose]"], "\[CenterDot]", 
          OverscriptBox["\[Delta]", "^"], "\[CenterDot]", 
          OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}], 
         ")"}], "\[Transpose]"]}], ";", "\[IndentingNewLine]", 
      RowBox[{"q", "=", 
       RowBox[{
        RowBox[{"M", " ", 
         RowBox[{
          OverscriptBox["m", 
           RowBox[{"-", "1"}]], "\[CenterDot]", "v"}]}], "+", "\[Mu]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       OverscriptBox["L", "^"], "=", 
       RowBox[{
        OverscriptBox["\[CapitalLambda]", "^"], "\[CenterDot]", "m"}]}], 
      ";"}]}], "\[IndentingNewLine]", "]"}], "/;", 
   RowBox[{"workWithGeneralVielbeinL", "\[Equal]", "False"}]}]}]], "Input",
 CellChangeTimes->{{3.638983364618188*^9, 3.638983367004992*^9}, {
   3.638983401668253*^9, 3.6389840425241785`*^9}, {3.638984090088662*^9, 
   3.6389841495091667`*^9}, {3.638984203329261*^9, 3.6389842167608843`*^9}, {
   3.6389843574419317`*^9, 3.638984358159533*^9}, {3.6389844801985474`*^9, 
   3.638984580179123*^9}, {3.638984657024858*^9, 3.6389846868053102`*^9}, {
   3.6389847303917866`*^9, 3.6389847699066563`*^9}, {3.6389848002955093`*^9, 
   3.638984807955123*^9}, {3.638984847345192*^9, 3.6389850917352214`*^9}, {
   3.638985132373293*^9, 3.638985168237756*^9}, {3.6389852140862365`*^9, 
   3.638985266221528*^9}, {3.638985306235598*^9, 3.638985316313216*^9}, {
   3.6389853488236732`*^9, 3.638985357341288*^9}, {3.638985442361437*^9, 
   3.6389857656564054`*^9}, {3.638985796138859*^9, 3.6389858002260656`*^9}, {
   3.6389860357396793`*^9, 3.6389860424788914`*^9}, {3.6390284276031866`*^9, 
   3.639028438164405*^9}, {3.639028656814389*^9, 3.6390286860644407`*^9}, {
   3.6390287338161244`*^9, 3.6390287555937624`*^9}, {3.639028876556375*^9, 
   3.63902887945798*^9}, {3.639028937505682*^9, 3.6390289486753016`*^9}, {
   3.639029026176238*^9, 3.639029046893074*^9}, {3.6390292759326763`*^9, 
   3.639029281470686*^9}, {3.6390318266953564`*^9, 3.639031849284196*^9}, {
   3.639031933914345*^9, 3.6390320546897573`*^9}, {3.639032093315425*^9, 
   3.6390321222534757`*^9}, {3.639033543038266*^9, 3.6390335473750734`*^9}, {
   3.639548750560916*^9, 3.6395487789529657`*^9}, {3.6395488659075184`*^9, 
   3.639548873691932*^9}, {3.6395489265604253`*^9, 3.639549046509036*^9}, {
   3.639549147628413*^9, 3.6395491698272524`*^9}, {3.63954973196104*^9, 
   3.639549732429041*^9}, {3.639549807855173*^9, 3.6395498463404408`*^9}, {
   3.63954994858302*^9, 3.6395500732116394`*^9}, {3.6395501779034233`*^9, 
   3.6395502756687946`*^9}, {3.63955068857032*^9, 3.6395506890539207`*^9}, {
   3.639550901635494*^9, 3.639550902181495*^9}, {3.6395510720813937`*^9, 
   3.639551122375882*^9}, {3.6395511527023354`*^9, 3.6395511600187483`*^9}, {
   3.639551269593341*^9, 3.6395512701393414`*^9}, {3.6395514186984024`*^9, 
   3.639551419182003*^9}, {3.6395514820345135`*^9, 3.6395514825493145`*^9}, {
   3.639551594931912*^9, 3.6395515955403132`*^9}, {3.639552024010666*^9, 
   3.639552025414668*^9}, {3.639552244462653*^9, 3.639552244961854*^9}, {
   3.639553202538336*^9, 3.639553203068737*^9}, {3.6395571431907973`*^9, 
   3.639557143721198*^9}, {3.6395574000452485`*^9, 3.6395574354261107`*^9}, {
   3.6395577535262694`*^9, 3.639557773213504*^9}, {3.6395579099009438`*^9, 
   3.639557919385761*^9}, {3.7204570540122843`*^9, 3.720457084338738*^9}, {
   3.720457257015441*^9, 3.720457257031041*^9}, {3.720716868514106*^9, 
   3.72071687093211*^9}, {3.720815788804661*^9, 3.7208157893350616`*^9}, {
   3.721020766704726*^9, 3.7210207681867285`*^9}, {3.7210215457838273`*^9, 
   3.7210215466886287`*^9}, {3.721021606473934*^9, 3.72102163290038*^9}, {
   3.7210217090375147`*^9, 3.7210217104727173`*^9}, {3.721212939652669*^9, 
   3.721212940151869*^9}, {3.721212978585469*^9, 3.721212982501069*^9}, {
   3.727454957670469*^9, 3.727454959012071*^9}, {3.727455015842971*^9, 
   3.7274550172937737`*^9}, {3.72745504950783*^9, 3.727455055148044*^9}, {
   3.7274552364461746`*^9, 3.7274552371325755`*^9}, {3.7274553245863295`*^9, 
   3.72745532866654*^9}, {3.7667689819153194`*^9, 3.766769018528584*^9}, 
   3.766769057731453*^9, {3.766769258129405*^9, 3.766769260547409*^9}, {
   3.766771821796956*^9, 3.766771864322631*^9}, 3.766773448511613*^9, {
   3.7667735552002006`*^9, 3.766773599036278*^9}, {3.7667752392543583`*^9, 
   3.766775246352371*^9}, 3.766775444457119*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"$definitionsLoaded", "=", "True"}], ";"}]], "Input"]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
PrintingStyleEnvironment->"Printout",
WindowSize->{1005, 991},
WindowMargins->{{295, Automatic}, {Automatic, 34}},
PrintingCopies->1,
PrintingPageRange->{32000, 32000},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{595.1999999999999, 841.98},
"PrintingMargins"->{{54.000000584999995`, 54.000000584999995`}, \
{14.173228499999999`, 28.346456999999997`}}},
ShowSelection->True,
ShowSyntaxStyles->True,
Magnification:>1.35 Inherited,
FrontEndVersion->"10.3 for Microsoft Windows (64-bit) (October 9, 2015)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Section"], FontFamily -> "Arial", FontSize -> 28, FontWeight -> 
    "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Subsection"], CellMargins -> {{35, 3.}, {8., 12.}}, FontFamily -> 
    "Arial", FontSize -> 20, FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Subsubsection"], CellMargins -> {{40, Inherited}, {2, 10}}, 
    FontFamily -> "Arial", FontSize -> 19, FontWeight -> "Plain", FontSlant -> 
    "Plain", FontVariations -> {
     "StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Text"], CellMargins -> {{40, 10}, {7, 7}}, FontFamily -> 
    "Cambria", FontSize -> 14, FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["ItemParagraph"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubitemParagraph"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubsubitemParagraph"], FontFamily -> "Cambria", FontSize -> 14,
     FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["ItemNumbered"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubitemNumbered"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubsubitemNumbered"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["mk-test"], CellFrame -> {{0.3, 0}, {0, 0.3}}, PageBreakBelow -> 
    False, CellChangeTimes -> {3.704299599624503*^9}, MenuSortingValue -> 
    10000, FontFamily -> "Cambria", FontSize -> 14, FontWeight -> "Plain", 
    FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}]}, 
  Visible -> False, FrontEndVersion -> 
  "10.3 for Microsoft Windows (64-bit) (October 9, 2015)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 455, 7, 55, "Text"],
Cell[1016, 29, 101, 1, 40, "Text"],
Cell[1120, 32, 699, 11, 67, "Text"],
Cell[1822, 45, 450, 9, 40, "Text"],
Cell[2275, 56, 1849, 28, 67, "Text"],
Cell[CellGroupData[{
Cell[4149, 88, 451, 6, 84, "Section"],
Cell[CellGroupData[{
Cell[4625, 98, 435, 6, 59, "Subsection"],
Cell[CellGroupData[{
Cell[5085, 108, 236, 3, 47, "Subsubsection"],
Cell[5324, 113, 618, 10, 234, "Input"],
Cell[5945, 125, 465, 11, 234, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[6459, 142, 301, 4, 59, "Subsection"],
Cell[CellGroupData[{
Cell[6785, 150, 515, 9, 48, "Subsubsection"],
Cell[7303, 161, 1807, 26, 4816, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[9147, 192, 389, 7, 38, "Subsubsection"],
Cell[9539, 201, 253, 5, 4816, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[9829, 211, 431, 8, 38, "Subsubsection"],
Cell[10263, 221, 357, 8, 4816, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[10657, 234, 447, 9, 38, "Subsubsection"],
Cell[11107, 245, 1282, 20, 5204, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[12426, 270, 344, 8, 38, "Subsubsection"],
Cell[12773, 280, 1386, 24, 5204, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[14196, 309, 512, 10, 38, "Subsubsection"],
Cell[14711, 321, 1235, 19, 5204, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[15983, 345, 626, 17, 38, "Subsubsection"],
Cell[16612, 364, 1352, 24, 7677, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18013, 394, 127, 2, 59, "Subsection"],
Cell[CellGroupData[{
Cell[18165, 400, 595, 11, 57, "Subsubsection"],
Cell[18763, 413, 261, 7, 2774522, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[19061, 425, 773, 13, 38, "Subsubsection"],
Cell[19837, 440, 449, 12, 133, "Input"],
Cell[20289, 454, 581, 13, 133, "Input"],
Cell[20873, 469, 468, 11, 133, "Input"],
Cell[21344, 482, 472, 10, 133, "Input"],
Cell[21819, 494, 293, 7, 133, "Input"],
Cell[22115, 503, 512, 8, 130, "Text"],
Cell[22630, 513, 733, 19, 407, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[23400, 537, 591, 7, 37, "Subsubsection"],
Cell[23994, 546, 261, 5, 2237460, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[24292, 556, 620, 8, 37, "Subsubsection"],
Cell[24915, 566, 1228, 29, 3824712, "Input"],
Cell[26146, 597, 446, 8, 2237460, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[26641, 611, 177, 2, 59, "Subsection"],
Cell[CellGroupData[{
Cell[26843, 617, 528, 10, 48, "Subsubsection"],
Cell[27374, 629, 554, 15, 11608, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[27965, 649, 793, 18, 38, "Subsubsection"],
Cell[28761, 669, 1715, 32, 3559, "Input"],
Cell[30479, 703, 1666, 35, 3663, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[32194, 744, 111, 1, 59, "Subsection"],
Cell[CellGroupData[{
Cell[32330, 749, 2555, 41, 48, "Subsubsection"],
Cell[34888, 792, 215, 5, 55, "Input"],
Cell[35106, 799, 574, 14, 94, "Input"],
Cell[35683, 815, 1712, 24, 55, "Input"],
Cell[37398, 841, 2152, 34, 103, "Input"],
Cell[39553, 877, 2136, 35, 93, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[41726, 917, 2767, 46, 39, "Subsubsection"],
Cell[44496, 965, 365, 8, 1958, "Input"],
Cell[44864, 975, 1389, 24, 2808, "Input"],
Cell[46256, 1001, 1242, 18, 2080, "Input"],
Cell[47501, 1021, 327, 6, 1958, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[47865, 1032, 2822, 47, 39, "Subsubsection"],
Cell[50690, 1081, 480, 13, 2266, "Input"],
Cell[51173, 1096, 2499, 42, 3396, "Input"],
Cell[53675, 1140, 1906, 27, 2080, "Input"],
Cell[55584, 1169, 2264, 36, 2266, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[57885, 1210, 1461, 24, 38, "Subsubsection"],
Cell[59349, 1236, 1583, 24, 2390, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[60981, 1266, 235, 3, 59, "Subsection"],
Cell[CellGroupData[{
Cell[61241, 1273, 916, 17, 49, "Subsubsection"],
Cell[62160, 1292, 2110, 33, 2716, "Input"],
Cell[64273, 1327, 2153, 32, 2116, "Input"],
Cell[66429, 1361, 2232, 35, 2716, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[68698, 1401, 3639, 61, 38, "Subsubsection"],
Cell[72340, 1464, 4094, 66, 2116, "Text"],
Cell[76437, 1532, 1616, 26, 2266, "Input"],
Cell[78056, 1560, 524, 12, 2714, "Input"],
Cell[78583, 1574, 554, 11, 2266, "Input"],
Cell[79140, 1587, 545, 12, 2714, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[79722, 1604, 1343, 21, 38, "Subsubsection"],
Cell[81068, 1627, 922, 16, 2116, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[82039, 1649, 511, 7, 59, "Subsection"],
Cell[CellGroupData[{
Cell[82575, 1660, 343, 8, 48, "Subsubsection"],
Cell[82921, 1670, 2479, 53, 272, "Input"],
Cell[85403, 1725, 947, 22, 85, "Text"],
Cell[86353, 1749, 3080, 71, 369, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[89470, 1825, 295, 7, 38, "Subsubsection"],
Cell[89768, 1834, 425, 15, 47, "Text"],
Cell[90196, 1851, 994, 24, 47, "Text"],
Cell[91193, 1877, 3630, 99, 433, "Input"],
Cell[94826, 1978, 841, 20, 47, "Text"],
Cell[95670, 2000, 7047, 143, 382, "Input"],
Cell[102720, 2145, 87, 2, 41, "Input"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/notebooks/definitionsTex.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    121817,       2748]
NotebookOptionsPosition[    112432,       2503]
NotebookOutlinePosition[    115909,       2581]
CellTagsIndexPosition[    115866,       2578]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "Bimetric package, ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"T", 
     AdjustmentBox["E",
      BoxBaselineShift->0.5,
      BoxMargins->{{-0.3, 0}, {0, 0}}], "X"}],
    SingleLetterItalics->False], TraditionalForm]]],
 " print"
}], "Text",
 CellChangeTimes->{{3.7203297386297297`*^9, 3.7203297439181395`*^9}, {
  3.7256060955523243`*^9, 3.72560612717358*^9}, {3.727456467153803*^9, 
  3.7274564924414473`*^9}, {3.7666741260215096`*^9, 3.7666742334900985`*^9}, {
  3.7667996373814216`*^9, 3.766799640907028*^9}, {3.766852691232787*^9, 
  3.766852692043988*^9}, {3.7668930273891277`*^9, 3.7668930465631695`*^9}, {
  3.766913245028325*^9, 3.766913245667926*^9}, {3.7670284355786066`*^9, 
  3.7670284538774385`*^9}},
 FontSize->24,
 FontWeight->"Bold"],

Cell["by Mikica Kocic", "Text",
 CellChangeTimes->{{3.7208050524591274`*^9, 3.7208050527711277`*^9}}],

Cell[TextData[{
 "Redefinitions of the asserting functions \[FilledSquare] so they rather \
print ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"T", 
     AdjustmentBox["E",
      BoxBaselineShift->0.5,
      BoxMargins->{{-0.3, 0}, {0, 0}}], "X"}],
    SingleLetterItalics->False], TraditionalForm]]],
 " expressions."
}], "Text",
 CellChangeTimes->{{3.7256067214888673`*^9, 3.7256068319838614`*^9}, {
  3.766670818128213*^9, 3.766670849702668*^9}, {3.7666739533720064`*^9, 
  3.7666739796892524`*^9}, {3.766674153508758*^9, 3.7666741556303616`*^9}, {
  3.766674260010145*^9, 3.766674291257*^9}, {3.766771999996069*^9, 
  3.7667720140048933`*^9}, {3.766799658145058*^9, 3.7667996657890716`*^9}, {
  3.7667996989235296`*^9, 3.7667997105923505`*^9}, {3.766799884251855*^9, 
  3.766799885328257*^9}, {3.766893020556316*^9, 3.7668930379347467`*^9}, {
  3.767028367250487*^9, 3.7670284167961736`*^9}}],

Cell[TextData[{
 StyleBox["Changelog",
  FontWeight->"Bold"],
 ":"
}], "Text",
 CellChangeTimes->{{3.720329745571742*^9, 3.7203297456965427`*^9}, {
  3.7203297847600107`*^9, 3.7203297956508303`*^9}, {3.7205583336652308`*^9, 
  3.7205583361144347`*^9}, {3.7207192650993385`*^9, 3.7207192738041534`*^9}, {
  3.720804920912696*^9, 3.7208050456419153`*^9}, {3.7208050794959755`*^9, 
  3.720805104705619*^9}, {3.720805135145273*^9, 3.720805252292879*^9}}],

Cell["\<\
2019-05-15  Created
2019-05-16  Teport generator from the notebook template\
\>", "Text",
 CellChangeTimes->{{3.720329745571742*^9, 3.7203297456965427`*^9}, {
   3.7203297847600107`*^9, 3.7203297956508303`*^9}, {3.7205583336652308`*^9, 
   3.7205583361144347`*^9}, {3.7207192650993385`*^9, 
   3.7207192738041534`*^9}, {3.720804920912696*^9, 3.7208050456419153`*^9}, {
   3.7208050794959755`*^9, 3.720805104705619*^9}, {3.720805135145273*^9, 
   3.7208052497012744`*^9}, {3.7208647372994328`*^9, 
   3.7208648982705154`*^9}, {3.721030811196001*^9, 3.7210308221160016`*^9}, 
   3.721040463124463*^9, {3.721071046639717*^9, 3.7210710748913665`*^9}, {
   3.721101313602469*^9, 3.7211013209344816`*^9}, {3.721208583216241*^9, 
   3.721208616147841*^9}, {3.7212137359630737`*^9, 3.7212137499874735`*^9}, 
   3.721214057734276*^9, {3.725606021732995*^9, 3.72560605299545*^9}, {
   3.727454734548665*^9, 3.727454753814699*^9}, {3.7274548713469133`*^9, 
   3.7274548725169153`*^9}, {3.727455527247893*^9, 3.727455545390725*^9}, 
   3.7274602052723927`*^9, {3.7666707705013294`*^9, 3.766670795804574*^9}, {
   3.7666728303601475`*^9, 3.7666728866918464`*^9}, {3.7666738744670677`*^9, 
   3.7666739326395698`*^9}, {3.7666742954534073`*^9, 
   3.7666742963582087`*^9}, {3.766775577696953*^9, 3.7667755855905666`*^9}, {
   3.7667765065225844`*^9, 3.766776529782225*^9}, {3.7667765909031324`*^9, 
   3.7667765935395374`*^9}, {3.7667994485742903`*^9, 
   3.7667994701023283`*^9}, {3.7667997216839695`*^9, 3.766799745801612*^9}, 
   3.7667998757498407`*^9, {3.7668008431075397`*^9, 3.7668009114824595`*^9}, {
   3.7668930138639045`*^9, 3.766893017810711*^9}, {3.7671133331260614`*^9, 
   3.767113376712538*^9}}],

Cell[CellGroupData[{

Cell["Clear all the used symbols", "Subsubsection",
 CellChangeTimes->{{3.639022799532138*^9, 3.639022951008404*^9}, {
  3.6390230127065125`*^9, 3.6390230157173176`*^9}, {3.639030730959632*^9, 
  3.6390307333464365`*^9}, {3.6390314491424932`*^9, 3.639031459110911*^9}, {
  3.639550325105282*^9, 3.639550336103301*^9}, {3.6395582645207667`*^9, 
  3.6395582663927703`*^9}, {3.7256066072186666`*^9, 3.7256066084354687`*^9}, {
  3.766799913813907*^9, 3.7667999155923104`*^9}, {3.7668972733822107`*^9, 
  3.7668972778438187`*^9}, {3.7670692008132296`*^9, 3.7670692033872337`*^9}, {
  3.7670701493728957`*^9, 3.7670701532729025`*^9}, {3.767070673003415*^9, 
  3.7670706737054167`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"variablesToRemove", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<A\>\"", ",", "\"\<B\>\"", ",", "\"\<Bg\>\"", ",", "\"\<d\>\"", ",", 
     "\"\<Dg\>\"", ",", "\"\<e\>\"", ",", "\"\<f\>\"", ",", "\"\<g\>\"", ",", 
     "\"\<i\>\"", ",", "\"\<j\>\"", ",", "\"\<k\>\"", ",", "\"\<L\>\"", ",", 
     "\"\<m\>\"", ",", "\"\<M\>\"", ",", "\"\<matrixToScalar\>\"", ",", 
     "\"\<n\>\"", ",", "\"\<p\>\"", ",", "\"\<q\>\"", ",", "\"\<Q\>\"", ",", 
     "\"\<random$f\>\"", ",", "\"\<random$g\>\"", ",", "\"\<result\>\"", ",", 
     "\"\<S\>\"", ",", "\"\<symmetrize$gE\>\"", ",", "\"\<u\>\"", ",", 
     "\"\<u0\>\"", ",", "\"\<v\>\"", ",", "\"\<x\>\"", ",", "\"\<X\>\"", ",", 
     "\"\<Y\>\"", ",", "\"\<Yf\>\"", ",", "\"\<Z\>\"", ",", 
     "\"\<\[ScriptCapitalE]\>\"", ",", "\"\<\[DoubleStruckCapitalE]\>\"", 
     ",", "\"\<\[DoubleStruckF]\>\"", ",", "\"\<\[DoubleStruckG]\>\"", ",", 
     "\"\<\[DoubleStruckCapitalI]\>\"", ",", 
     "\"\<\[DoubleStruckCapitalL]\>\"", ",", "\"\<\[DoubleStruckN]\>\"", ",", 
     "\"\<\[DoubleStruckCapitalZ]\>\"", ",", "\"\<\[Delta]\>\"", ",", 
     "\"\<\[CapitalDelta]n\>\"", ",", "\"\<\[Eta]\>\"", ",", 
     "\"\<\[Lambda]\>\"", ",", "\"\<\[CapitalLambda]\>\"", ",", 
     "\"\<\[Mu]\>\"", ",", "\"\<\[Nu]\>\"", ",", "\"\<\[CapitalNu]\>\"", ",", 
     "\"\<\[FilledDownTriangle]\>\"", ",", "\[IndentingNewLine]", 
     "\"\<finalizeProofs\>\"", ",", "\"\<my$chop\>\"", ",", "\"\<my$wp\>\"", 
     ",", "\[IndentingNewLine]", "\"\<\[GraySquare]\>\"", ",", 
     "\"\<begin$\[GraySquare]\>\"", ",", "\"\<end$\[GraySquare]\>\"", ",", 
     " ", "\"\<failed$\[GraySquare]\>\"", ",", 
     "\"\<nonZero$\[GraySquare]\>\"", ",", "\[IndentingNewLine]", 
     "\"\<\[FilledSquare]\>\"", ",", "\"\<\[FilledSquare]n\>\"", ",", 
     "\"\<\[FilledSquare]nn\>\"", ",", "\"\<\[FilledSquare]$D\>\"", ",", 
     "\"\<\[FilledSquare]$NdEn\>\"", ",", "\"\<\[FilledSquare]$NEn\>\"", ",", 
     "\"\<\[FilledSquare]$v\>\"", ",", "\"\<\[FilledSquare]$X\>\"", ",", 
     "\[IndentingNewLine]", "\"\<\[ReturnIndicator]\>\"", ",", 
     "\"\<\[ReturnKey]\>\"", ",", "\"\<\[TabKey]\>\""}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7670692904197865`*^9, 3.767069346236685*^9}, {
   3.7670693874987574`*^9, 3.76706938894956*^9}, 3.767069422770419*^9, {
   3.767069499647354*^9, 3.767069526058201*^9}, {3.7670695588182583`*^9, 
   3.7670696017339334`*^9}, {3.7670696739620605`*^9, 
   3.7670696761148643`*^9}, {3.7670699489749436`*^9, 
   3.7670700576135345`*^9}, {3.7670700971128035`*^9, 
   3.7670701397164783`*^9}, {3.767070281161927*^9, 3.76707032860161*^9}, {
   3.767070373046088*^9, 3.767070466599453*^9}, {3.7670705308403654`*^9, 
   3.767070589075268*^9}, 3.7670706464365683`*^9, {3.7670711728750935`*^9, 
   3.7670711864939175`*^9}, {3.7670712793920803`*^9, 3.767071348703002*^9}, {
   3.767071398264289*^9, 3.7670714455947723`*^9}, {3.7670736053916483`*^9, 
   3.7670736200400734`*^9}, {3.7670736538765335`*^9, 
   3.7670736542197337`*^9}, {3.7670740377932076`*^9, 3.767074078556079*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "/@", "variablesToRemove"}], "//", "Quiet"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Attributes", "[", 
        RowBox[{"Evaluate", "@", 
         RowBox[{"Symbol", "[", "#", "]"}]}], "]"}], "=", 
       RowBox[{"{", "}"}]}], ")"}], "&"}], "/@", "variablesToRemove"}], "//", 
   "Quiet"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Unset", "[", 
      RowBox[{"OverHat", "[", 
       RowBox[{"Symbol", "[", "#", "]"}], "]"}], "]"}], "&"}], "/@", 
    "variablesToRemove"}], "//", "Quiet"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Unset", "[", 
      RowBox[{"OverBar", "[", 
       RowBox[{"Symbol", "[", "#", "]"}], "]"}], "]"}], "&"}], "/@", 
    "variablesToRemove"}], "//", "Quiet"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Unset", "[", 
      RowBox[{"OverTilde", "[", 
       RowBox[{"Symbol", "[", "#", "]"}], "]"}], "]"}], "&"}], "/@", 
    "variablesToRemove"}], "//", "Quiet"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["D", "^"], "=."}], "//", "Quiet"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7670692904197865`*^9, 3.767069346236685*^9}, {
   3.7670693874987574`*^9, 3.76706938894956*^9}, 3.767069422770419*^9, {
   3.767069499647354*^9, 3.767069526058201*^9}, {3.7670695588182583`*^9, 
   3.7670696017339334`*^9}, {3.7670696739620605`*^9, 
   3.7670696761148643`*^9}, {3.7670699489749436`*^9, 
   3.7670700576135345`*^9}, {3.7670700971128035`*^9, 
   3.7670701397164783`*^9}, {3.767070281161927*^9, 3.76707032860161*^9}, {
   3.767070373046088*^9, 3.767070466599453*^9}, {3.7670705308403654`*^9, 
   3.767070589075268*^9}, 3.7670706464365683`*^9, {3.7670711728750935`*^9, 
   3.7670711864939175`*^9}, {3.7670712793920803`*^9, 3.767071348703002*^9}, {
   3.767071398264289*^9, 3.7670714496195793`*^9}, {3.7684626853967915`*^9, 
   3.7684627058796277`*^9}, {3.7684632344575977`*^9, 3.7684632483884225`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "CenterDot", "]"}], "//", "Quiet"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "CenterDot", "]"}], "=", 
   RowBox[{"{", "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7670692904197865`*^9, 3.767069346236685*^9}, {
   3.7670693874987574`*^9, 3.76706938894956*^9}, 3.767069422770419*^9, {
   3.767069499647354*^9, 3.767069526058201*^9}, {3.7670695588182583`*^9, 
   3.7670696017339334`*^9}, {3.7670696739620605`*^9, 
   3.7670696761148643`*^9}, {3.7670699489749436`*^9, 
   3.7670700576135345`*^9}, {3.7670700971128035`*^9, 
   3.7670701397164783`*^9}, {3.767070281161927*^9, 3.76707032860161*^9}, {
   3.767070373046088*^9, 3.767070466599453*^9}, {3.7670705308403654`*^9, 
   3.767070589075268*^9}, 3.7670706464365683`*^9, {3.7670711728750935`*^9, 
   3.7670711864939175`*^9}, {3.7670712793920803`*^9, 3.767071348703002*^9}, {
   3.767071398264289*^9, 3.7670714012438946`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalE]", "n_"], "[", "X_", "]"}], "=."}], "//", 
   "Quiet"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["Y", "n_"], "[", "X_", "]"}], "=."}], "//", "Quiet"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["Yf", "n_"], "[", "X_", "]"}], "=."}], "//", "Quiet"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Square]", "x_"}], "=."}], "//", "Quiet"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7670692904197865`*^9, 3.767069346236685*^9}, {
   3.7670693874987574`*^9, 3.76706938894956*^9}, 3.767069422770419*^9, {
   3.767069499647354*^9, 3.767069526058201*^9}, {3.7670695588182583`*^9, 
   3.7670696017339334`*^9}, {3.7670696739620605`*^9, 
   3.7670696761148643`*^9}, {3.7670699489749436`*^9, 
   3.7670700576135345`*^9}, {3.7670700971128035`*^9, 
   3.7670701397164783`*^9}, {3.767070281161927*^9, 3.76707032860161*^9}, {
   3.767070373046088*^9, 3.767070466599453*^9}, {3.7670705308403654`*^9, 
   3.767070589075268*^9}, 3.7670706464365683`*^9, {3.7670711728750935`*^9, 
   3.7670711864939175`*^9}, {3.7670712793920803`*^9, 3.767071348703002*^9}, 
   3.767071398264289*^9, {3.7670773701792607`*^9, 3.7670773724412646`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Load TexAct", "Subsubsection",
 CellChangeTimes->{{3.639022799532138*^9, 3.639022951008404*^9}, {
  3.6390230127065125`*^9, 3.6390230157173176`*^9}, {3.639030730959632*^9, 
  3.6390307333464365`*^9}, {3.6390314491424932`*^9, 3.639031459110911*^9}, {
  3.639550325105282*^9, 3.639550336103301*^9}, {3.6395582645207667`*^9, 
  3.6395582663927703`*^9}, {3.7256066072186666`*^9, 3.7256066084354687`*^9}, {
  3.766799913813907*^9, 3.7667999155923104`*^9}, {3.7668972733822107`*^9, 
  3.7668972778438187`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "@", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "resourceTracker`"}]}], "Input",
 CellChangeTimes->{{3.767069351493894*^9, 3.7670693546138997`*^9}}],

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", "Print", "}"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Print", "[", "e_", "]"}], ":=", "Null"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"<<", "xAct`TexAct`"}], ";"}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.7668929832098503`*^9, 3.766892983412651*^9}, {
  3.7669120757262707`*^9, 3.7669120761318717`*^9}, {3.766912247264172*^9, 
  3.766912247778973*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"random$g", "[", "]"}], ":=", "Null"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"random$f", "[", "]"}], ":=", "Null"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"symmetrize$gE", "[", "]"}], ":=", "Null"}]}], "Input",
 CellChangeTimes->{{3.7668976861981754`*^9, 3.76689770336681*^9}, {
  3.7669065721724277`*^9, 3.7669065742472315`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quiet", "@", 
   RowBox[{"Clear", "[", "\[ReturnIndicator]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.767017760099255*^9, 3.7670177734840784`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Declare proofs", "Subsubsection",
 CellChangeTimes->{{3.639022799532138*^9, 3.639022951008404*^9}, {
  3.6390230127065125`*^9, 3.6390230157173176`*^9}, {3.639030730959632*^9, 
  3.6390307333464365`*^9}, {3.6390314491424932`*^9, 3.639031459110911*^9}, {
  3.639550325105282*^9, 3.639550336103301*^9}, {3.6395582645207667`*^9, 
  3.6395582663927703`*^9}, {3.7256066072186666`*^9, 3.7256066084354687`*^9}, {
  3.766799913813907*^9, 3.7667999155923104`*^9}, {3.7668972733822107`*^9, 
  3.7668972778438187`*^9}, {3.7668973258693075`*^9, 3.766897334043721*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "\[FilledSquare]$X", "]"}], "=", 
   RowBox[{"{", "HoldAllComplete", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[FilledSquare]$X", "=", "\[FilledSquare]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7668930726706195`*^9, 3.76689308423024*^9}, 
   3.7668972314149218`*^9, {3.766976772628599*^9, 3.7669768137346716`*^9}, {
   3.76697705202509*^9, 3.766977053195092*^9}, {3.7669780243686795`*^9, 
   3.766978062885147*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "\[FilledSquare]n", "]"}], "=", 
   RowBox[{"{", "HoldAllComplete", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[FilledSquare]n", "=", "\[FilledSquare]"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.766894579806389*^9, 3.766897233482729*^9, {3.766976782846617*^9, 
   3.7669768427975225`*^9}, 3.766977056502298*^9, {3.7669780382527037`*^9, 
   3.7669780612315445`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "\[FilledSquare]$D", "]"}], "=", 
   RowBox[{"{", "HoldAllComplete", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[FilledSquare]$D", "=", "\[FilledSquare]"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.766894579806389*^9, 3.766896311398003*^9, 3.766896648117034*^9, 
   3.7668970056448936`*^9, 3.7668970577037926`*^9, 3.7668972378055444`*^9, {
   3.7669768244986906`*^9, 3.766976844763126*^9}, 3.7669770573134995`*^9, {
   3.7669780404523077`*^9, 3.7669780594219413`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "\[FilledSquare]$v", "]"}], "=", 
   RowBox[{"{", "HoldAllComplete", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[FilledSquare]$v", "=", "\[FilledSquare]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7668975604033346`*^9, 3.766897562275338*^9}, {
   3.7669768264486933`*^9, 3.766976846525929*^9}, 3.7669770584055014`*^9, {
   3.7669780417627106`*^9, 3.766978057768338*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "\[FilledSquare]$NEn", "]"}], "=", 
   RowBox[{"{", "HoldAllComplete", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[FilledSquare]$NEn", "[", "e_", "]"}], ":=", 
  RowBox[{"\[FilledSquare]", "[", 
   RowBox[{
    RowBox[{"\[CapitalNu]", " ", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", "S", "]"}]}], "\[Equal]", 
    "e"}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.766894579806389*^9, 3.766896311398003*^9, 3.766896648117034*^9, 
   3.766897235597337*^9, {3.7668994818788366`*^9, 3.766899515231695*^9}, {
   3.7668995499675684`*^9, 3.7668995749276123`*^9}, {3.7668999050459957`*^9, 
   3.7668999066527987`*^9}, {3.766976850160735*^9, 3.7669768793327866`*^9}, {
   3.766976914869649*^9, 3.7669769492365093`*^9}, {3.766976986598575*^9, 
   3.7669769879713774`*^9}, {3.7669770461594796`*^9, 3.7669770625863085`*^9}, 
   3.7669774668610187`*^9, {3.7669775386367445`*^9, 3.7669775499467645`*^9}, {
   3.766978045881118*^9, 3.7669780474723206`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "\[FilledSquare]$NdEn", "]"}], "=", 
   RowBox[{"{", "HoldAllComplete", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[FilledSquare]$NdEn", "[", "e_", "]"}], ":=", 
  RowBox[{"\[FilledSquare]", "[", 
   RowBox[{
    RowBox[{
     SqrtBox[
      RowBox[{"-", "g"}]], " ", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "n"], "[", "S", "]"}]}], "\[Equal]", 
    "e"}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.766894579806389*^9, 3.766896311398003*^9, 3.766896648117034*^9, 
   3.7668970056448936`*^9, 3.7668972407313538`*^9, 3.766899485357643*^9, {
   3.766899518875106*^9, 3.7668995808954268`*^9}, {3.766899886559963*^9, 
   3.7668998911151714`*^9}, {3.766933660087331*^9, 3.7669336627861357`*^9}, 
   3.7669336930657887`*^9, {3.7669337630621996`*^9, 3.766933764419402*^9}, 
   3.7669339323642282`*^9, {3.7669768849175963`*^9, 3.766976895993616*^9}, {
   3.766976971092148*^9, 3.7669770035090046`*^9}, {3.7669770422126727`*^9, 
   3.7669770670011163`*^9}, 3.7669774698094234`*^9, {3.766977514487902*^9, 
   3.766977552083968*^9}, {3.766978050498726*^9, 3.7669780517779284`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Rules how to ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"T", 
     AdjustmentBox["E",
      BoxBaselineShift->0.5,
      BoxMargins->{{-0.3, 0}, {0, 0}}], "X"}],
    SingleLetterItalics->False], TraditionalForm]]],
 "-ify expressions"
}], "Section",
 CellChangeTimes->{{3.639022799532138*^9, 3.639022951008404*^9}, {
  3.6390230127065125`*^9, 3.6390230157173176`*^9}, {3.639030730959632*^9, 
  3.6390307333464365`*^9}, {3.6390314491424932`*^9, 3.639031459110911*^9}, {
  3.639550325105282*^9, 3.639550336103301*^9}, {3.6395582645207667`*^9, 
  3.6395582663927703`*^9}, {3.7256066072186666`*^9, 3.7256066084354687`*^9}, {
  3.766799913813907*^9, 3.7667999155923104`*^9}, {3.7668972832882285`*^9, 
  3.7668973095360785`*^9}}],

Cell[CellGroupData[{

Cell["Parenthesis open/close", "Subsubsection",
 CellChangeTimes->{{3.7668973586761646`*^9, 3.7668973619053707`*^9}, {
  3.7669127782745047`*^9, 3.766912779335307*^9}, {3.766913609237296*^9, 
  3.7669136193461137`*^9}}],

Cell[BoxData[{
 RowBox[{"parOpen", ":=", 
  RowBox[{
  "xAct`TexAct`Private`TexOpen", "[", "\"\<(\>\"", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"parClose", ":=", 
  RowBox[{"xAct`TexAct`Private`TexClose", "[", "\"\<)\>\"", "]"}]}]}], "Input",
 CellChangeTimes->{{3.7669157460131025`*^9, 3.7669157795375614`*^9}, {
  3.7669160523508406`*^9, 3.7669160543164434`*^9}, {3.766916458587554*^9, 
  3.766916461364359*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"OpenParenthesis", "[", 
    RowBox[{"0", ",", "\"\<(\>\""}], "]"}], ":=", "\"\<(\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CloseParenthesis", "[", 
    RowBox[{"0", ",", "\"\<)\>\""}], "]"}], ":=", "\"\<)\>\""}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7669159751931047`*^9, 3.766916069854071*^9}, {
  3.766919035927817*^9, 3.766919060217059*^9}, {3.7669191644408426`*^9, 
  3.766919166874447*^9}, {3.767008624517831*^9, 3.767008638838656*^9}, {
  3.7670087537016573`*^9, 3.7670087547936597`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"OpenParenthesis", "[", 
    RowBox[{"1", ",", "\"\<(\>\""}], "]"}], ":=", "\"\<\\\\bigl(\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CloseParenthesis", "[", 
    RowBox[{"1", ",", "\"\<)\>\""}], "]"}], ":=", "\"\<\\\\bigr)\>\""}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7669159751931047`*^9, 3.766916069854071*^9}, {
  3.766919045755834*^9, 3.7669190622918634`*^9}, {3.7669191686060495`*^9, 
  3.7669191704468527`*^9}, {3.7669205331900616`*^9, 3.7669205349372644`*^9}, {
  3.767008632442645*^9, 3.767008636545452*^9}, {3.767008750987253*^9, 
  3.7670087523288555`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"OpenParenthesis", "[", 
    RowBox[{"2", ",", " ", "\"\<(\>\""}], "]"}], ":=", "\"\<\\\\Bigl[\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CloseParenthesis", "[", 
    RowBox[{"2", ",", "\"\<)\>\""}], "]"}], ":=", "\"\<\\\\Bigr]\>\""}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7669159751931047`*^9, 3.7669160689648695`*^9}, {
  3.766919047113036*^9, 3.766919063711466*^9}, {3.766919171928856*^9, 
  3.7669191746276608`*^9}, {3.76692053782327*^9, 3.7669205417388763`*^9}, {
  3.767008640273858*^9, 3.7670086409758596`*^9}, {3.7670087193815975`*^9, 
  3.7670087205515995`*^9}, {3.76700880602415*^9, 3.767008806710551*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"OpenParenthesis", "[", 
    RowBox[{"3", ",", "\"\<(\>\""}], "]"}], ":=", "\"\<\\\\biggl\\\\{\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CloseParenthesis", "[", 
    RowBox[{"3", ",", "\"\<)\>\""}], "]"}], ":=", "\"\<\\\\biggr\\\\}\>\""}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7669159751931047`*^9, 3.7669160680288677`*^9}, {
  3.7669190486730394`*^9, 3.7669190661606703`*^9}, {3.766919176655664*^9, 
  3.7669191783560667`*^9}, {3.766920543252079*^9, 3.766920545670083*^9}, {
  3.7670086418650613`*^9, 3.7670086426606627`*^9}, {3.767008721456401*^9, 
  3.7670087223612027`*^9}, {3.767008803512545*^9, 3.767008804448547*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"OpenParenthesis", "[", 
    RowBox[{"4", ",", "\"\<(\>\""}], "]"}], ":=", "\"\<\\\\Biggl(\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CloseParenthesis", "[", 
    RowBox[{"4", ",", "\"\<)\>\""}], "]"}], ":=", "\"\<\\\\Biggr)\>\""}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7669159751931047`*^9, 3.7669160742376785`*^9}, {
  3.7669190527758465`*^9, 3.766919067970273*^9}, {3.7669191799628696`*^9, 
  3.7669191816476727`*^9}, {3.7669205474796867`*^9, 3.766920568430523*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"OpenParenthesis", "[", 
    RowBox[{"5", ",", "\"\<(\>\""}], "]"}], ":=", "\"\<\\\\Biggl[\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CloseParenthesis", "[", 
    RowBox[{"5", ",", "\"\<)\>\""}], "]"}], ":=", "\"\<\\\\Biggr]\>\""}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7669159751931047`*^9, 3.7669160742376785`*^9}, {
  3.7669190527758465`*^9, 3.766919067970273*^9}, {3.7669191799628696`*^9, 
  3.7669191816476727`*^9}, {3.7669205474796867`*^9, 3.766920590629362*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"OpenParenthesis", "[", 
    RowBox[{"6", ",", "\"\<(\>\""}], "]"}], ":=", "\"\<\\\\Biggl\\\\{\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CloseParenthesis", "[", 
    RowBox[{"6", ",", "\"\<)\>\""}], "]"}], ":=", "\"\<\\\\Biggr\\\\}\>\""}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7669159751931047`*^9, 3.7669160742376785`*^9}, {
  3.7669190527758465`*^9, 3.766919067970273*^9}, {3.7669191799628696`*^9, 
  3.7669191816476727`*^9}, {3.7669205474796867`*^9, 3.7669205879461575`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"OpenParenthesis", "[", 
    RowBox[{
     RowBox[{"level_Integer", "?", "Positive"}], ",", "\"\<(\>\""}], "]"}], 
   ":=", "\"\<\\\\left\\\\{\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CloseParenthesis", "[", 
    RowBox[{
     RowBox[{"level_Integer", "?", "Positive"}], ",", "\"\<)\>\""}], "]"}], 
   ":=", "\"\<\\\\right\\\\}\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.7669159751931047`*^9, 3.766916066281665*^9}, 
   3.766919055958252*^9, {3.766919186421281*^9, 3.766919188199684*^9}, {
   3.766919272985833*^9, 3.766919274639436*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Functions", "Subsubsection",
 CellChangeTimes->{{3.7668973586761646`*^9, 3.7668973619053707`*^9}, {
   3.7669127782745047`*^9, 3.766912779335307*^9}, 3.7669160635360603`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", "n_"], "[", "X_Symbol", "]"}], "]"}], ":=", 
  RowBox[{"\"\<e_{\>\"", "<>", 
   RowBox[{"Tex", "[", "n", "]"}], "<>", "\"\<}(\>\"", "<>", 
   RowBox[{"Tex", "[", "X", "]"}], "<>", "\"\<)\>\""}]}]], "Input",
 CellChangeTimes->{{3.766893106125682*^9, 3.7668931206337075`*^9}, {
   3.766893186497023*^9, 3.7668932309571013`*^9}, {3.766908167459445*^9, 
   3.76690817056385*^9}, {3.766909407732585*^9, 3.766909414019396*^9}, {
   3.766917491231368*^9, 3.7669175032121887`*^9}, {3.7669192889914613`*^9, 
   3.7669192891162615`*^9}, 3.7669194894206133`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", "n_"], "[", "X_OverHat", "]"}], "]"}], ":=", 
  RowBox[{"\"\<e_{\>\"", "<>", 
   RowBox[{"Tex", "[", "n", "]"}], "<>", "\"\<}(\>\"", "<>", 
   RowBox[{"Tex", "[", "X", "]"}], "<>", "\"\<)\>\""}]}]], "Input",
 CellChangeTimes->{{3.766893106125682*^9, 3.7668931206337075`*^9}, {
  3.766893186497023*^9, 3.7668932309571013`*^9}, {3.766908167459445*^9, 
  3.76690817056385*^9}, {3.766909407732585*^9, 3.7669094238786135`*^9}, {
  3.7669174994837823`*^9, 3.7669175021045876`*^9}, {3.766919290114663*^9, 
  3.7669192902550635`*^9}, {3.766919490855816*^9, 3.766919491027416*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", "n_"], "[", "X_", "]"}], "]"}], ":=", 
  RowBox[{"\"\<e_{\>\"", "<>", 
   RowBox[{"Tex", "[", "n", "]"}], "<>", "\"\<}\>\"", "<>", "parOpen", "<>", 
   RowBox[{"Tex", "[", "X", "]"}], "<>", "parClose"}]}]], "Input",
 CellChangeTimes->{{3.766893106125682*^9, 3.7668931206337075`*^9}, {
  3.766893186497023*^9, 3.7668932309571013`*^9}, {3.766908167459445*^9, 
  3.76690817056385*^9}, {3.766912985662269*^9, 3.766912994710285*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{
    SubscriptBox["Y", "n_"], "[", "X_Symbol", "]"}], "]"}], ":=", 
  RowBox[{"\"\<Y_{\>\"", "<>", 
   RowBox[{"Tex", "[", "n", "]"}], "<>", "\"\<}(\>\"", "<>", 
   RowBox[{"Tex", "[", "X", "]"}], "<>", "\"\<)\>\""}]}]], "Input",
 CellChangeTimes->{{3.766893413043837*^9, 3.766893417021844*^9}, {
   3.766908172966254*^9, 3.7669081765698605`*^9}, {3.7669094367486353`*^9, 
   3.766909447871455*^9}, 3.766919293390669*^9, {3.766919492228618*^9, 
   3.7669194924002185`*^9}, {3.7669989105166864`*^9, 3.766998969235087*^9}, {
   3.766999060729088*^9, 3.7669990847062874`*^9}, {3.766999126405088*^9, 
   3.766999154765888*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{
    SubscriptBox["Y", "n_"], "[", "X_OverHat", "]"}], "]"}], ":=", 
  RowBox[{"\"\<Y_{\>\"", "<>", 
   RowBox[{"Tex", "[", "n", "]"}], "<>", "\"\<}(\>\"", "<>", 
   RowBox[{"Tex", "[", "X", "]"}], "<>", "\"\<)\>\""}]}]], "Input",
 CellChangeTimes->{{3.766893413043837*^9, 3.766893417021844*^9}, {
   3.766908172966254*^9, 3.7669081765698605`*^9}, {3.7669094395410404`*^9, 
   3.766909450960261*^9}, 3.7669192943110704`*^9, {3.7669194931802197`*^9, 
   3.76691949335182*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{
    SubscriptBox["Y", "n_"], "[", "X_", "]"}], "]"}], ":=", 
  RowBox[{"\"\<Y_{\>\"", "<>", 
   RowBox[{"Tex", "[", "n", "]"}], "<>", "\"\<}\>\"", "<>", "parOpen", "<>", 
   RowBox[{"Tex", "[", "X", "]"}], "<>", "parClose"}]}]], "Input",
 CellChangeTimes->{{3.766893413043837*^9, 3.766893417021844*^9}, {
  3.766908172966254*^9, 3.7669081765698605`*^9}, {3.766913000248295*^9, 
  3.7669130085163093`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{
    SubscriptBox["Yf", "n_"], "[", "X_Symbol", "]"}], "]"}], ":=", 
  RowBox[{"\"\<\\\\tilde{Y}_{\>\"", "<>", 
   RowBox[{"Tex", "[", "n", "]"}], "<>", "\"\<}(\>\"", "<>", 
   RowBox[{"Tex", "[", "X", "]"}], "<>", "\"\<)\>\""}]}]], "Input",
 CellChangeTimes->{{3.766893413043837*^9, 3.766893417021844*^9}, {
   3.7668935300542545`*^9, 3.766893535545464*^9}, {3.766908180111067*^9, 
   3.7669081828098717`*^9}, {3.766909462270281*^9, 3.7669094734555*^9}, 
   3.7669193005354815`*^9, 3.766919498406229*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{
    SubscriptBox["Yf", "n_"], "[", "X_OverHat", "]"}], "]"}], ":=", 
  RowBox[{"\"\<\\\\tilde{Y}_{\>\"", "<>", 
   RowBox[{"Tex", "[", "n", "]"}], "<>", "\"\<}(\>\"", "<>", 
   RowBox[{"Tex", "[", "X", "]"}], "<>", "\"\<)\>\""}]}]], "Input",
 CellChangeTimes->{{3.766893413043837*^9, 3.766893417021844*^9}, {
   3.7668935300542545`*^9, 3.766893535545464*^9}, {3.766908180111067*^9, 
   3.7669081828098717`*^9}, {3.7669094651406856`*^9, 3.7669094785567093`*^9}, 
   3.766919301331083*^9, 3.7669195009178333`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{
    SubscriptBox["Yf", "n_"], "[", "X_", "]"}], "]"}], ":=", 
  RowBox[{"\"\<\\\\tilde{Y}_{\>\"", "<>", 
   RowBox[{"Tex", "[", "n", "]"}], "<>", "\"\<}\>\"", "<>", "parOpen", "<>", 
   RowBox[{"Tex", "[", "X", "]"}], "<>", "parClose"}]}]], "Input",
 CellChangeTimes->{{3.766893413043837*^9, 3.766893417021844*^9}, {
  3.7668935300542545`*^9, 3.766893535545464*^9}, {3.766908180111067*^9, 
  3.7669081828098717`*^9}, {3.7669130131651173`*^9, 3.76691302009153*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["CenterDot (matrix product) and CircleTimes (ordered product)", \
"Subsubsection",
 CellChangeTimes->{{3.7668973586761646`*^9, 3.766897373418191*^9}, {
  3.7669126300898447`*^9, 3.766912634988253*^9}, {3.766922352051632*^9, 
  3.766922364734454*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"TexDot", "[", "1", "]"}], ":=", "\"\<\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TexDot", "[", 
    RowBox[{"-", "1"}], "]"}], ":=", 
   RowBox[{"xAct`TexAct`Private`TexOperator", "[", "Minus", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TexDot", "[", "expr_Plus", "]"}], ":=", 
   RowBox[{"parOpen", "<>", 
    RowBox[{"Tex", "[", "expr", "]"}], "<>", "parClose"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TexDot", "[", "expr_CirclePlus", "]"}], ":=", 
   RowBox[{"parOpen", "<>", 
    RowBox[{"Tex", "[", "expr", "]"}], "<>", "parClose"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TexDot", "[", "expr_", "]"}], ":=", 
   RowBox[{"Tex", "[", "expr", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5594680046559944`*^9, 3.559468010740005*^9}, 
   3.559468052407678*^9, {3.616504166665382*^9, 3.616504173855392*^9}, {
   3.6165050438187547`*^9, 3.6165050480887604`*^9}, {3.7669124833861866`*^9, 
   3.766912484665389*^9}, {3.7669125201554513`*^9, 3.766912662257101*^9}, {
   3.7669128400662136`*^9, 3.7669128540292377`*^9}, {3.766918765813342*^9, 
   3.766918800507803*^9}, {3.766920952603734*^9, 3.7669209552245383`*^9}},
 ExpressionUUID -> "d614bfcf-f099-4b1e-9f15-9c9c55ce8cc2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tex", "[", "expr_CenterDot", "]"}], ":=", 
   RowBox[{"StringJoin", "@@", 
    RowBox[{"Riffle", "[", 
     RowBox[{
      RowBox[{"TexDot", "/@", 
       RowBox[{"List", "@@", "expr"}]}], ",", "\"\< \>\""}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5594680046559944`*^9, 3.559468010740005*^9}, 
   3.559468052407678*^9, {3.616504166665382*^9, 3.616504173855392*^9}, {
   3.6165050438187547`*^9, 3.6165050480887604`*^9}, {3.7669124833861866`*^9, 
   3.766912484665389*^9}, {3.7669125201554513`*^9, 3.766912652070283*^9}, {
   3.766912885853294*^9, 3.766912886321295*^9}, {3.7669187540509214`*^9, 
   3.7669187596201315`*^9}, {3.766920963445753*^9, 3.7669209831641874`*^9}, 
   3.767168577617993*^9},
 ExpressionUUID -> "d614bfcf-f099-4b1e-9f15-9c9c55ce8cc2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tex", "[", "expr_CircleTimes", "]"}], ":=", 
   RowBox[{"StringJoin", "@@", 
    RowBox[{"Riffle", "[", 
     RowBox[{
      RowBox[{"TexDot", "/@", 
       RowBox[{"List", "@@", "expr"}]}], ",", "\"\< \>\""}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5594680046559944`*^9, 3.559468010740005*^9}, 
   3.559468052407678*^9, {3.616504166665382*^9, 3.616504173855392*^9}, {
   3.6165050438187547`*^9, 3.6165050480887604`*^9}, {3.7669124833861866`*^9, 
   3.766912484665389*^9}, {3.7669125201554513`*^9, 3.766912652070283*^9}, {
   3.766912885853294*^9, 3.766912886321295*^9}, {3.7669187540509214`*^9, 
   3.7669187596201315`*^9}, {3.766920963445753*^9, 3.7669209831641874`*^9}, {
   3.766922370958865*^9, 3.7669223876820946`*^9}},
 ExpressionUUID -> "d614bfcf-f099-4b1e-9f15-9c9c55ce8cc2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Symbols", "Subsubsection",
 CellChangeTimes->{{3.7668973586761646`*^9, 3.7668973812806044`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tex", "[", "\[DoubleStruckCapitalI]", "]"}], ":=", 
  "\"\<I\>\""}], "\n", 
 RowBox[{
  RowBox[{"Tex", "[", "\[DoubleStruckCapitalZ]", "]"}], ":=", 
  "\"\<0\>\""}], "\n", 
 RowBox[{
  RowBox[{"Tex", "[", "\[Eta]", "]"}], ":=", "\"\<\\\\eta\>\""}], "\n", 
 RowBox[{
  RowBox[{"Tex", "[", 
   OverscriptBox["\[Delta]", "^"], "]"}], ":=", "\"\<\\\\sEta\>\""}], "\n", 
 RowBox[{
  RowBox[{"Tex", "[", "\[Lambda]", "]"}], ":=", "\"\<\\\\sLt\>\""}], "\n", 
 RowBox[{
  RowBox[{"Tex", "[", 
   OverscriptBox["\[CapitalLambda]", "^"], "]"}], ":=", 
  "\"\<\\\\sLs\>\""}], "\n", 
 RowBox[{
  RowBox[{"Tex", "[", "v", "]"}], ":=", "\"\<\\\\sLv\>\""}], "\n", 
 RowBox[{
  RowBox[{"Tex", "[", "p", "]"}], ":=", "\"\<\\\\sLp\>\""}], "\n", 
 RowBox[{
  RowBox[{"Tex", "[", "\[Mu]", "]"}], ":=", "\"\<\\\\fShiftVec\>\""}], "\n", 
 RowBox[{
  RowBox[{"Tex", "[", "\[Nu]", "]"}], ":=", "\"\<\\\\gShiftVec\>\""}], "\n", 
 RowBox[{
  RowBox[{"Tex", "[", "\[CapitalNu]", "]"}], ":=", 
  "\"\<\\\\gLapse\>\""}], "\n", 
 RowBox[{
  RowBox[{"Tex", "[", "\[CapitalMu]", "]"}], ":=", 
  "\"\<\\\\fLapse\>\""}], "\n", 
 RowBox[{
  RowBox[{"Tex", "[", "M", "]"}], ":=", "\"\<\\\\fLapse\>\""}], "\n", 
 RowBox[{
  RowBox[{"Tex", "[", "e", "]"}], ":=", "\"\<\\\\gESp\>\""}], "\n", 
 RowBox[{
  RowBox[{"Tex", "[", "m", "]"}], ":=", "\"\<\\\\fESp\>\""}], "\n", 
 RowBox[{
  RowBox[{"Tex", "[", 
   OverscriptBox["\[DoubleStruckG]", "^"], "]"}], ":=", 
  "\"\<\\\\gSp\>\""}], "\n", 
 RowBox[{
  RowBox[{"Tex", "[", 
   OverscriptBox["\[DoubleStruckF]", "^"], "]"}], ":=", 
  "\"\<\\\\fSp\>\""}], "\n", 
 RowBox[{
  RowBox[{"Tex", "[", 
   OverscriptBox["\[CapitalLambda]", "_"], "]"}], ":=", 
  "\"\<\\\\Lambda\>\""}], "\n", 
 RowBox[{
  RowBox[{"Tex", "[", 
   OverscriptBox["I", "^"], "]"}], ":=", "\"\<\\\\sI\>\""}], "\n", 
 RowBox[{
  RowBox[{"Tex", "[", "\[DoubleStruckCapitalE]", "]"}], ":=", 
  "\"\<\\\\gE\>\""}], "\n", 
 RowBox[{
  RowBox[{"Tex", "[", "\[DoubleStruckCapitalL]", "]"}], ":=", 
  "\"\<\\\\fE\>\""}], "\n", 
 RowBox[{
  RowBox[{"Tex", "[", "g", "]"}], ":=", "\"\<\\\\gMet\>\""}], "\n", 
 RowBox[{
  RowBox[{"Tex", "[", "f", "]"}], ":=", "\"\<\\\\fMet\>\""}], "\n", 
 RowBox[{
  RowBox[{"Tex", "[", 
   OverscriptBox["L", "^"], "]"}], ":=", "\"\<\\\\fEs\>\""}], "\n", 
 RowBox[{
  RowBox[{"Tex", "[", "u0", "]"}], ":=", "\"\<\\\\fEut\>\""}], "\n", 
 RowBox[{
  RowBox[{"Tex", "[", "u", "]"}], ":=", "\"\<\\\\fEt\>\""}], "\n", 
 RowBox[{
  RowBox[{"Tex", "[", "q", "]"}], ":=", "\"\<\\\\fEu\>\""}], "\n", 
 RowBox[{
  RowBox[{"Tex", "[", 
   OverscriptBox["B", "^"], "]"}], ":=", "\"\<\\\\sBs\>\""}], "\n", 
 RowBox[{
  RowBox[{"Tex", "[", 
   OverscriptBox["D", "^"], "]"}], ":=", "\"\<\\\\sDs\>\""}], "\n", 
 RowBox[{
  RowBox[{"Tex", "[", 
   OverscriptBox["Dg", "^"], "]"}], ":=", 
  "\"\<\\\\gSector{\\\\hat{D}_g}\>\""}], "\n", 
 RowBox[{
  RowBox[{"Tex", "[", "B", "]"}], ":=", "\"\<\\\\sB\>\""}], "\n", 
 RowBox[{
  RowBox[{"Tex", "[", "\[CapitalDelta]n", "]"}], ":=", 
  "\"\<\\\\delShift\>\""}], "\n", 
 RowBox[{
  RowBox[{"Tex", "[", "\[DoubleStruckN]", "]"}], ":=", 
  "\"\<\\\\fSector{\\\\tilde{\\\\mathsfit n}}\>\""}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{"\[Delta]$V", "[", "n", "]"}], "]"}], ":=", 
  "\"\<\\\\delta \\\\mathcal{V}\>\""}]}], "Input",
 CellChangeTimes->{{3.766893439369687*^9, 3.7668934493225045`*^9}, {
   3.766926459348705*^9, 3.7669264872727537`*^9}, {3.7669290887316227`*^9, 
   3.76692909299043*^9}, 3.768462563388977*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", "\[ReturnIndicator]", "]"}], ":=", 
  "\"\<\>\""}]], "Input",
 CellChangeTimes->{{3.766893439369687*^9, 3.7668934493225045`*^9}, {
  3.766926459348705*^9, 3.7669264872727537`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   SqrtBox[
    RowBox[{
     RowBox[{"-", "1"}], "\[CircleTimes]", "g"}]], "]"}], ":=", 
  "\"\<\\\\sqrt{-\\\\gMet}\>\""}]], "Input",
 CellChangeTimes->{{3.766933771798215*^9, 3.7669338188946977`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ordered sums", "Subsubsection",
 CellChangeTimes->{{3.766912195737282*^9, 3.7669122189501224`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", "expr_CirclePlus", "]"}], ":=", 
  RowBox[{"StringJoin", "@@", 
   RowBox[{"Riffle", "[", 
    RowBox[{
     RowBox[{"Tex", "/@", 
      RowBox[{"List", "@@", "expr"}]}], ",", "\"\< + \>\""}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7669113353489704`*^9, 3.766911373896638*^9}, {
  3.766912921686557*^9, 3.7669129304381723`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"xAct`TexAct`Private`TexFactor", "[", "expr_CirclePlus", "]"}], ":=", 
   RowBox[{"parOpen", "<>", 
    RowBox[{"Tex", "[", "expr", "]"}], "<>", "parClose"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7669119946841283`*^9, 3.7669120128113604`*^9}, {
  3.7669128983957157`*^9, 3.7669129179893503`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"xTex", "[", 
   RowBox[{
    RowBox[{"-", "1"}], "\[CircleTimes]", 
    RowBox[{"(", 
     RowBox[{"k", "\[CirclePlus]", 
      RowBox[{"-", "1"}]}], ")"}]}], "]"}], ":=", "\"\<-(k-1)\>\""}]], "Input",
 CellChangeTimes->{{3.766923362658454*^9, 3.7669233776968803`*^9}, 
   3.7669234369301844`*^9, 3.767010176751848*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"xTex", "[", 
   RowBox[{"k", "\[CirclePlus]", 
    RowBox[{
     RowBox[{"-", "1"}], "\[CircleTimes]", 
     RowBox[{"(", 
      RowBox[{"n", "\[CirclePlus]", "1"}], ")"}]}]}], "]"}], ":=", 
  "\"\<k-(n+1)\>\""}]], "Input",
 CellChangeTimes->{{3.7669015834074564`*^9, 3.7669015889610662`*^9}, {
   3.7669235758952284`*^9, 3.766923589560852*^9}, {3.766923625425316*^9, 
   3.7669236367821355`*^9}, {3.7669984015364833`*^9, 3.7669984036268835`*^9}, 
   3.767010177547449*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Transpose", "Subsubsection",
 CellChangeTimes->{{3.7668973979726334`*^9, 3.766897405055046*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tex", "[", 
   SuperscriptBox[
    OverscriptBox["\[CapitalLambda]", "_"], "\[Transpose]"], "]"}], ":=", 
  "\"\<\\\\Lambda^\\\\tr\>\""}], "\n", 
 RowBox[{
  RowBox[{"Tex", "[", 
   SuperscriptBox[
    RowBox[{"\[Delta]$V", "[", "n", "]"}], "\[Transpose]"], "]"}], ":=", 
  "\"\<\\\\delta \\\\mathcal{V}^\\\\tr\>\""}]}], "Input",
 CellChangeTimes->{{3.766894417155679*^9, 3.766894420322485*^9}, {
  3.7668944726223807`*^9, 3.7668944857662077`*^9}, {3.7668974856603875`*^9, 
  3.76689748701759*^9}, {3.76690860486069*^9, 3.76690860498549*^9}, {
  3.7669264738567305`*^9, 3.7669265064623957`*^9}, {3.7669290767664013`*^9, 
  3.7669290832404127`*^9}}],

Cell["General rules for the matrix transpose:", "Text",
 CellChangeTimes->{{3.766897525052065*^9, 3.766897535316883*^9}, {
  3.766920385442202*^9, 3.7669203877666063`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{"Transpose", "[", "X_Symbol", "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Tex", "[", "X", "]"}], "<>", "\"\<^\\\\tr\>\""}]}]], "Input",
 CellChangeTimes->{{3.7668947522350993`*^9, 3.7668947700589347`*^9}, {
   3.7668948343552513`*^9, 3.7668948649001055`*^9}, {3.7668950045423822`*^9, 
   3.766895011765195*^9}, {3.766895076286908*^9, 3.766895080374115*^9}, 
   3.766895756501813*^9, {3.766908544379384*^9, 3.7669085625066156`*^9}, 
   3.7669193191307144`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{"Transpose", "[", "X_OverHat", "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Tex", "[", "X", "]"}], "<>", "\"\<^\\\\tr\>\""}]}]], "Input",
 CellChangeTimes->{{3.7669085689494267`*^9, 3.76690858195985*^9}, 
   3.7669087496913443`*^9, {3.766971823045147*^9, 3.7669718245357533`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{"Transpose", "[", "X_OverTilde", "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Tex", "[", "X", "]"}], "<>", "\"\<^\\\\tr\>\""}]}]], "Input",
 CellChangeTimes->{{3.7669085689494267`*^9, 3.76690858195985*^9}, 
   3.7669087496913443`*^9, {3.766971823045147*^9, 3.7669718245357533`*^9}, {
   3.766971898657691*^9, 3.766971906863305*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{"Transpose", "[", "X_", "]"}], "]"}], ":=", 
  RowBox[{"parOpen", "<>", 
   RowBox[{"Tex", "[", "X", "]"}], "<>", "parClose", "<>", 
   "\"\<^\\\\tr\>\""}]}]], "Input",
 CellChangeTimes->{{3.7668947522350993`*^9, 3.7668947700589347`*^9}, {
   3.7668948343552513`*^9, 3.7668948649001055`*^9}, {3.7668950045423822`*^9, 
   3.766895011765195*^9}, {3.766895076286908*^9, 3.766895080374115*^9}, 
   3.766895756501813*^9, {3.7669130344279547`*^9, 3.766913039950364*^9}, {
   3.7669203363489156`*^9, 3.7669203430881276`*^9}, 3.7669204210414643`*^9}],

Cell["General rules for the matrix trace:", "Text",
 CellChangeTimes->{{3.766897525052065*^9, 3.766897535316883*^9}, {
  3.76692037318058*^9, 3.766920391697813*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{"Tr", "[", "X_Symbol", "]"}], "]"}], ":=", 
  RowBox[{"\"\<\\\\Tr(\>\"", "<>", 
   RowBox[{"Tex", "[", "X", "]"}], "<>", "\"\<)\>\""}]}]], "Input",
 CellChangeTimes->{{3.7668947522350993`*^9, 3.7668947700589347`*^9}, {
   3.7668948343552513`*^9, 3.7668948649001055`*^9}, {3.7668950045423822`*^9, 
   3.766895011765195*^9}, {3.766895076286908*^9, 3.766895080374115*^9}, 
   3.766895756501813*^9, {3.766908544379384*^9, 3.7669085625066156`*^9}, {
   3.766908596218275*^9, 3.7669085964522753`*^9}, {3.766920228334326*^9, 
   3.7669202376943426`*^9}, {3.7669202965376453`*^9, 3.766920300219252*^9}, {
   3.7669204419455013`*^9, 3.766920444628706*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{"Tr", "[", "X_OverHat", "]"}], "]"}], ":=", 
  RowBox[{"\"\<\\\\Tr(\>\"", "<>", 
   RowBox[{"Tex", "[", "X", "]"}], "<>", "\"\<)\>\""}]}]], "Input",
 CellChangeTimes->{{3.7669085689494267`*^9, 3.766908598433479*^9}, 
   3.7669087521405487`*^9, {3.7669202878952303`*^9, 3.766920301872855*^9}, {
   3.76692044720271*^9, 3.7669204494491143`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{"Tr", "[", "X_OverTilde", "]"}], "]"}], ":=", 
  RowBox[{"\"\<\\\\Tr(\>\"", "<>", 
   RowBox[{"Tex", "[", "X", "]"}], "<>", "\"\<)\>\""}]}]], "Input",
 CellChangeTimes->{{3.7669085689494267`*^9, 3.766908598433479*^9}, 
   3.7669087521405487`*^9, {3.7669202878952303`*^9, 3.766920301872855*^9}, {
   3.76692044720271*^9, 3.7669204494491143`*^9}, 3.7669719366991615`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{"Tr", "[", "X_", "]"}], "]"}], ":=", 
  RowBox[{"\"\<\\\\Tr\>\"", "<>", "parOpen", "<>", 
   RowBox[{"Tex", "[", "X", "]"}], "<>", "parClose"}]}]], "Input",
 CellChangeTimes->{{3.7668947522350993`*^9, 3.7668947700589347`*^9}, {
   3.7668948343552513`*^9, 3.7668948649001055`*^9}, {3.7668950045423822`*^9, 
   3.766895011765195*^9}, {3.766895076286908*^9, 3.766895080374115*^9}, 
   3.766895756501813*^9, {3.76689932286615*^9, 3.766899324894153*^9}, {
   3.7669130633348055`*^9, 3.7669130689352155`*^9}, 3.766920435159489*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Equality", "Subsubsection",
 CellChangeTimes->{{3.7668973586761646`*^9, 3.7668973893302183`*^9}, {
  3.7669782137686124`*^9, 3.766978215983816*^9}, {3.766978808301257*^9, 
  3.766978809330858*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{"x_", "\[Equal]", "y_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"texLHS", "=", "True"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[ReturnIndicator]", "=!=", "x"}], ",", 
       RowBox[{"Tex", "[", 
        RowBox[{"(", 
         RowBox[{"\[ReturnIndicator]", "=", "x"}], ")"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{"$debug", ",", "\[IndentingNewLine]", 
         RowBox[{"\"\<\\\\hphantom{\>\"", " ", "<>", " ", 
          RowBox[{"Tex", "[", "x", "]"}], " ", "<>", " ", "\"\<}\>\""}], ",", 
         "\[IndentingNewLine]", "\"\<\>\""}], "]"}]}], "\[IndentingNewLine]", 
      "]"}], "<>", "\"\< &= \>\"", "<>", 
     RowBox[{"Tex", "[", "y", "]"}]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.766905298968854*^9, 3.76690537398239*^9}, {
  3.7669079846121235`*^9, 3.766908070303074*^9}, {3.7669145914018297`*^9, 
  3.766914601463847*^9}, {3.766978267151906*^9, 3.7669782965579576`*^9}, {
  3.766978330269617*^9, 3.76697847987388*^9}, {3.7669788125132637`*^9, 
  3.766978816772072*^9}, {3.7669874549578133`*^9, 3.766987478669814*^9}, {
  3.766992206890444*^9, 3.766992304702444*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{"x_", "\[Equal]", "y_", "\[Equal]", "z_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"texLHS", "=", "True"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[ReturnIndicator]", "=!=", "x"}], ",", 
       RowBox[{"Tex", "[", 
        RowBox[{"(", 
         RowBox[{"\[ReturnIndicator]", "=", "x"}], ")"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{"$debug", ",", "\[IndentingNewLine]", 
         RowBox[{"\"\<\\\\hphantom{\>\"", " ", "<>", " ", 
          RowBox[{"Tex", "[", "x", "]"}], " ", "<>", " ", "\"\<}\>\""}], ",", 
         "\[IndentingNewLine]", "\"\<\>\""}], "]"}]}], "\[IndentingNewLine]", 
      "]"}], "<>", "\"\< &= \>\"", "<>", 
     RowBox[{"Tex", "[", "y", "]"}], "<>", "\"\< = \>\"", "<>", 
     RowBox[{"Tex", "[", "z", "]"}]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.766905298968854*^9, 3.76690537398239*^9}, {
  3.7669079846121235`*^9, 3.766908070303074*^9}, {3.7669145914018297`*^9, 
  3.766914601463847*^9}, {3.766978267151906*^9, 3.7669782965579576`*^9}, {
  3.766978330269617*^9, 3.76697847987388*^9}, {3.7669788125132637`*^9, 
  3.766978816772072*^9}, {3.7669874549578133`*^9, 3.766987478669814*^9}, {
  3.766992206890444*^9, 3.766992304702444*^9}, {3.767010085741288*^9, 
  3.7670100926365004`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{"x_", "\[NotEqual]", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Tex", "[", "x", "]"}], "<>", "\"\< \\\\ne \>\"", "<>", 
   RowBox[{"Tex", "[", "y", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.766905298968854*^9, 3.76690537398239*^9}, {
  3.7669079846121235`*^9, 3.766908070303074*^9}, {3.7669145914018297`*^9, 
  3.766914601463847*^9}, {3.766978267151906*^9, 3.7669782965579576`*^9}, {
  3.766978330269617*^9, 3.76697847987388*^9}, {3.7669788125132637`*^9, 
  3.766978816772072*^9}, {3.7669874549578133`*^9, 3.766987478669814*^9}, {
  3.766992206890444*^9, 3.766992304702444*^9}, {3.767009808981202*^9, 
  3.7670098400252566`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Specific fractions", "Subsubsection",
 CellChangeTimes->{{3.7668973586761646`*^9, 3.7668973893302183`*^9}, {
  3.7670093865947695`*^9, 3.7670093961887865`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{"1", "\[CircleTimes]", 
    SuperscriptBox["n", 
     RowBox[{"-", "1"}]]}], "]"}], ":=", "\"\<\\\\frac{1}{n}\>\""}]], "Input",
 CellChangeTimes->{{3.767009117494297*^9, 3.7670091263707123`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{"1", "\[CircleTimes]", 
    FractionBox["1", 
     RowBox[{"\[Lambda]", "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "\[CirclePlus]", "1"}], ")"}]}]]}], "]"}], ":=", 
  "\"\<\\\\frac{1}{\\\\sLt(\\\\sLt+1)} \>\""}]], "Input",
 CellChangeTimes->{{3.7670091542635612`*^9, 3.7670091704407897`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{"\[Lambda]", "\[CircleTimes]", 
    FractionBox["1", 
     RowBox[{"\[Lambda]", "\[CirclePlus]", "1"}]]}], "]"}], ":=", 
  "\"\<\\\\frac{\\\\sLt}{\\\\sLt+1} \>\""}]], "Input",
 CellChangeTimes->{{3.7669225468491745`*^9, 3.7669225475511756`*^9}, {
  3.7669226739425974`*^9, 3.766922771115168*^9}, {3.7669228406444902`*^9, 
  3.766922845542899*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{"1", "\[CircleTimes]", 
    FractionBox["1", 
     RowBox[{"\[Lambda]", "\[CirclePlus]", "1"}]]}], "]"}], ":=", 
  "\"\<\\\\frac{1}{\\\\sLt+1} \>\""}]], "Input",
 CellChangeTimes->{{3.766922869988142*^9, 3.7669228737945485`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{
    SuperscriptBox["\[Lambda]", "n_"], "\[CircleTimes]", 
    FractionBox["1", 
     RowBox[{"\[Lambda]", "\[CirclePlus]", "1"}]]}], "]"}], ":=", 
  RowBox[{"\"\<\\\\frac{\\\\sLt^{\>\"", "<>", 
   RowBox[{"Tex", "[", "n", "]"}], "<>", 
   "\"\<}}{\\\\sLt+1} \>\""}]}]], "Input",
 CellChangeTimes->{{3.767110904897097*^9, 3.7671109669194393`*^9}, {
  3.7671110110132*^9, 3.7671110250844245`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Operators", "Subsubsection",
 CellChangeTimes->{{3.7668973586761646`*^9, 3.7668973893302183`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{"n_Number", "+", "x_Symbol"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Tex", "[", "x", "]"}], "<>", "\"\<+\>\"", "<>", 
   RowBox[{"Tex", "[", "n", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7669088459903135`*^9, 3.7669088589539366`*^9}, {
  3.766908908967624*^9, 3.7669089167208376`*^9}, {3.7669089793861475`*^9, 
  3.76690898068095*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   OverscriptBox["X_Symbol", "n_"], "]"}], ":=", 
  RowBox[{
   RowBox[{"Tex", "[", "X", "]"}], "<>", "\"\<^{\>\"", "<>", 
   RowBox[{"Tex", "[", "n", "]"}], "<>", "\"\<}\>\""}]}]], "Input",
 CellChangeTimes->{{3.7668932459417315`*^9, 3.7668932875174127`*^9}, {
  3.7669077439661007`*^9, 3.766907749582111*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   OverscriptBox["X_OverHat", "n_"], "]"}], ":=", 
  RowBox[{
   RowBox[{"Tex", "[", "X", "]"}], "<>", "\"\<^{\>\"", "<>", 
   RowBox[{"Tex", "[", "n", "]"}], "<>", "\"\<}\>\""}]}]], "Input",
 CellChangeTimes->{{3.7668932459417315`*^9, 3.7668932875174127`*^9}, {
  3.7669077439661007`*^9, 3.766907749582111*^9}, {3.766908459685835*^9, 
  3.7669084613550377`*^9}, {3.766908744184535*^9, 3.7669087537941513`*^9}, {
  3.76846297916315*^9, 3.7684629962607794`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   OverscriptBox["X_", "n_"], "]"}], ":=", 
  RowBox[{"parOpen", "<>", 
   RowBox[{"Tex", "[", "X", "]"}], "<>", "parClose", "<>", "\"\<^{\>\"", "<>", 
   RowBox[{"Tex", "[", "n", "]"}], "<>", "\"\<}\>\""}]}]], "Input",
 CellChangeTimes->{{3.7669077528893166`*^9, 3.7669077587549267`*^9}, {
  3.7669078182534313`*^9, 3.766907821420237*^9}, {3.7669130919452558`*^9, 
  3.7669131011024723`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{"Tr", "[", 
    OverscriptBox["X_Symbol", "n_"], "]"}], "]"}], ":=", 
  RowBox[{"\"\<\\\\Tr(\>\"", "<>", 
   RowBox[{"Tex", "[", "X", "]"}], "<>", "\"\<^{\>\"", "<>", 
   RowBox[{"Tex", "[", "n", "]"}], "<>", "\"\<})\>\""}]}]], "Input",
 CellChangeTimes->{{3.766898746808283*^9, 3.7668988060969906`*^9}, {
  3.766907768021343*^9, 3.7669077697997465`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{"Tr", "[", 
    OverscriptBox["X_OverHat", "n_"], "]"}], "]"}], ":=", 
  RowBox[{"\"\<\\\\Tr(\>\"", "<>", 
   RowBox[{"Tex", "[", "X", "]"}], "<>", "\"\<^{\>\"", "<>", 
   RowBox[{"Tex", "[", "n", "]"}], "<>", "\"\<})\>\""}]}]], "Input",
 CellChangeTimes->{{3.766898746808283*^9, 3.7668988060969906`*^9}, {
  3.766907768021343*^9, 3.7669077697997465`*^9}, {3.76690847386626*^9, 
  3.7669084746618614`*^9}, {3.7669087455261374`*^9, 3.7669087554165545`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{"Tr", "[", 
    OverscriptBox["X_", "n_"], "]"}], "]"}], ":=", 
  RowBox[{"\"\<\\\\Tr\>\"", "<>", "parOpen", "<>", "parOpen", "<>", 
   RowBox[{"Tex", "[", "X", "]"}], "<>", "parClose", "<>", "\"\<^{\>\"", "<>", 
   RowBox[{"Tex", "[", "n", "]"}], "<>", "\"\<}\>\"", "<>", 
   "parClose"}]}]], "Input",
 CellChangeTimes->{{3.7669077891125803`*^9, 3.766907813760624*^9}, {
  3.7669131169052997`*^9, 3.766913131834526*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{"Inverse", "[", "X_Symbol", "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Tex", "[", "X", "]"}], "<>", "\"\<^{-1}\>\""}]}]], "Input",
 CellChangeTimes->{{3.766896501670973*^9, 3.766896522419009*^9}, {
  3.7669078361934633`*^9, 3.7669078373010645`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{"Inverse", "[", "X_OverHat", "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Tex", "[", "X", "]"}], "<>", "\"\<^{-1}\>\""}]}]], "Input",
 CellChangeTimes->{{3.766896501670973*^9, 3.766896522419009*^9}, {
  3.7669078361934633`*^9, 3.7669078373010645`*^9}, {3.766908493381894*^9, 
  3.7669084940838957`*^9}, {3.7669087987690306`*^9, 3.766908799081031*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{"Inverse", "[", "X_", "]"}], "]"}], ":=", 
  RowBox[{"parOpen", "<>", 
   RowBox[{"Tex", "[", "X", "]"}], "<>", "parClose", "<>", 
   "\"\<^{-1}\>\""}]}]], "Input",
 CellChangeTimes->{{3.7669078392042685`*^9, 3.766907844820278*^9}, {
  3.7669131372321353`*^9, 3.766913143846547*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{"Det", "[", "X_Symbol", "]"}], "]"}], ":=", 
  RowBox[{"\"\<\\\\det(\>\"", "<>", 
   RowBox[{"Tex", "[", "X", "]"}], "<>", "\"\<)\\\\,\>\""}]}]], "Input",
 CellChangeTimes->{{3.7668935703889294`*^9, 3.766893585583356*^9}, {
   3.7669046219717665`*^9, 3.7669047069139156`*^9}, {3.766907865630715*^9, 
   3.7669078940227647`*^9}, {3.7669079659544907`*^9, 3.766907968388095*^9}, 
   3.7669211118342133`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{"Det", "[", "X_OverHat", "]"}], "]"}], ":=", 
  RowBox[{"\"\<\\\\det(\>\"", "<>", 
   RowBox[{"Tex", "[", "X", "]"}], "<>", "\"\<)\\\\,\>\""}]}]], "Input",
 CellChangeTimes->{{3.7668935703889294`*^9, 3.766893585583356*^9}, {
  3.7669046219717665`*^9, 3.7669047069139156`*^9}, {3.766907865630715*^9, 
  3.7669078940227647`*^9}, {3.7669079659544907`*^9, 3.766907968388095*^9}, {
  3.7669085030695114`*^9, 3.7669085036935124`*^9}, {3.7669088058046427`*^9, 
  3.7669088060854435`*^9}, {3.7669211133318167`*^9, 3.7669211136126165`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{"Det", "[", 
    OverscriptBox["X_Symbol", "n_"], "]"}], "]"}], ":=", 
  RowBox[{"\"\<\\\\det(\>\"", "<>", 
   RowBox[{"Tex", "[", 
    OverscriptBox["X", "n"], "]"}], "<>", "\"\<)\\\\,\>\""}]}]], "Input",
 CellChangeTimes->{{3.7668935703889294`*^9, 3.766893585583356*^9}, {
  3.7669046219717665`*^9, 3.7669047069139156`*^9}, {3.766907865630715*^9, 
  3.7669078940227647`*^9}, {3.7669079659544907`*^9, 3.766907968388095*^9}, {
  3.766909589223304*^9, 3.766909600798524*^9}, {3.766921115032219*^9, 
  3.7669211153442197`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{"Det", "[", 
    OverscriptBox["X_OverHat", "n_"], "]"}], "]"}], ":=", 
  RowBox[{"\"\<\\\\det(\>\"", "<>", 
   RowBox[{"Tex", "[", 
    OverscriptBox["X", "n"], "]"}], "<>", "\"\<)\\\\,\>\""}]}]], "Input",
 CellChangeTimes->{{3.7668935703889294`*^9, 3.766893585583356*^9}, {
  3.7669046219717665`*^9, 3.7669047069139156`*^9}, {3.766907865630715*^9, 
  3.7669078940227647`*^9}, {3.7669079659544907`*^9, 3.766907968388095*^9}, {
  3.7669085030695114`*^9, 3.7669085036935124`*^9}, {3.7669088058046427`*^9, 
  3.7669088060854435`*^9}, {3.766909594870514*^9, 3.7669096029669275`*^9}, {
  3.766921117777824*^9, 3.766921118043024*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{"Det", "[", "X_", "]"}], "]"}], ":=", 
  RowBox[{"\"\<\\\\det\>\"", "<>", "parOpen", "<>", 
   RowBox[{"Tex", "[", "X", "]"}], "<>", "parClose"}]}]], "Input",
 CellChangeTimes->{{3.7669078689535203`*^9, 3.766907872151526*^9}, {
  3.7669131481053543`*^9, 3.7669131538149643`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "k_"], "]"}], ":=", 
  RowBox[{"\"\<(-1)^{\>\"", "<>", 
   RowBox[{"Tex", "[", "k", "]"}], "<>", "\"\<}\>\""}]}]], "Input",
 CellChangeTimes->{{3.7668971223901105`*^9, 3.766897141149947*^9}, {
  3.76689885803109*^9, 3.766898865503503*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "k_"], "X_"}], "]"}], ":=", 
  RowBox[{"\"\<(-1)^{\>\"", "<>", 
   RowBox[{"Tex", "[", "k", "]"}], "<>", "\"\<}\>\"", "<>", 
   RowBox[{"Tex", "[", "X", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7669015272005577`*^9, 3.7669015386197777`*^9}}],

Cell[BoxData[
 RowBox[{"Quiet", "[", 
  RowBox[{
   RowBox[{"Tex", "[", 
    RowBox[{"MatrixFunction", "[", 
     RowBox[{"f_", ",", "a_"}], "]"}], "]"}], ":=", 
   RowBox[{"Tex", "[", 
    RowBox[{"f", "[", "a", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7668960047606487`*^9, 3.7668960540723352`*^9}, {
  3.7668961023544207`*^9, 3.7668961345684767`*^9}, {3.766896216042032*^9, 
  3.766896285664954*^9}, {3.7668964102413845`*^9, 3.7668964309044247`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{"\[FilledDownTriangle]", "@", "X_"}], "]"}], ":=", 
  RowBox[{"\"\<\\\\op{spatial}(\>\"", "<>", 
   RowBox[{"Tex", "[", "X", "]"}], "<>", "\"\<)\>\""}]}]], "Input",
 CellChangeTimes->{{3.766897825020647*^9, 3.766897863966919*^9}, {
  3.7668979228638377`*^9, 3.7668979314594526`*^9}, {3.767010375496197*^9, 
  3.7670103771186*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Matrices", "Subsubsection",
 CellChangeTimes->{{3.7670093295610695`*^9, 3.7670093359882803`*^9}, {
  3.7670093745203485`*^9, 3.767009374832349*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{"\[Square]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a_", ",", "b_"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"c_", ",", "d_"}], "}"}]}], "}"}]}], "]"}], ":=", 
  RowBox[{"\"\<\\\\begin{pmatrix}\\n\>\"", "<>", 
   RowBox[{"Tex", "[", "a", "]"}], "<>", "\"\< &\\, \>\"", "<>", " ", 
   RowBox[{"Tex", "[", "b", "]"}], "<>", "\"\< \\\\\\\\ \>\"", "<>", 
   RowBox[{"Tex", "[", "c", "]"}], "<>", "\"\< &\\, \>\"", "<>", 
   RowBox[{"Tex", "[", "d", "]"}], "<>", 
   "\"\<\\n\\\\end{pmatrix}\>\""}]}]], "Input",
 CellChangeTimes->{{3.7668980029543915`*^9, 3.7668980089620094`*^9}, 
   3.7668980537356963`*^9, {3.766898096721389*^9, 3.766898168904323*^9}, {
   3.7668982090344086`*^9, 3.7668982146590223`*^9}, {3.766971982064041*^9, 
   3.766972012218894*^9}, {3.767009416281622*^9, 3.7670095090237846`*^9}, {
   3.7670095448142476`*^9, 3.767009595841937*^9}, {3.7670097005095644`*^9, 
   3.7670097071707764`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Text", "Subsubsection",
 CellChangeTimes->{{3.7670093295610695`*^9, 3.7670093359882803`*^9}, {
  3.767009376127151*^9, 3.767009376657552*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{"Text", "[", "s_String", "]"}], "]"}], ":=", 
  RowBox[{"\"\<\\\\text{\>\"", "<>", "s", "<>", "\"\<}\>\""}]}]], "Input",
 CellChangeTimes->{{3.7669289870966444`*^9, 3.766929026689514*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Sum ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "a"}], "b"], "X"}], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.7668973586761646`*^9, 3.7668973893302183`*^9}, {
  3.766897434476698*^9, 3.7668974589063406`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{"tex$\[CapitalSigma]", "[", 
    RowBox[{"X_", ",", 
     RowBox[{"List", "[", 
      RowBox[{"k_", ",", "a_", ",", "b_"}], "]"}]}], "]"}], "]"}], ":=", 
  RowBox[{"\"\<\\\\sum_{\>\"", "<>", 
   RowBox[{"Tex", "[", "k", "]"}], "<>", "\"\<=\>\"", "<>", 
   RowBox[{"Tex", "[", "a", "]"}], "<>", "\"\<}^{\>\"", "<>", 
   RowBox[{"Tex", "[", "b", "]"}], "<>", "\"\<}\>\"", "<>", 
   RowBox[{"Tex", "[", "X", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7668940578510246`*^9, 3.7668941774580426`*^9}, 
   3.7670178307361794`*^9, {3.7670178731214533`*^9, 3.767017878004262*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Miscellaneous", "Subsubsection",
 CellChangeTimes->{{3.7668973979726334`*^9, 3.766897416380666*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"n", "\[Equal]", "0"}], ",", "1", ",", "X_"}], "]"}], "]"}], ":=", 
  RowBox[{"Tex", "[", "X", "]"}]}]], "Input",
 CellChangeTimes->{{3.7668968147457504`*^9, 3.7668968149797506`*^9}, {
  3.7668991474336295`*^9, 3.766899161785655*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"xAct`TexAct`Private`WithMinusQQ", "[", 
   RowBox[{"Tex", "[", 
    RowBox[{"Tex", "[", "X_", "]"}], "]"}], "]"}], ":=", "True"}]], "Input",
 CellChangeTimes->{{3.76689521306256*^9, 3.766895222578577*^9}, {
   3.766896901778303*^9, 3.766896902246304*^9}, 3.7668969606060066`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["pdfLaTeX", "Section",
 CellChangeTimes->{{3.766899755410533*^9, 3.7668997557537336`*^9}, {
  3.766899786984988*^9, 3.766899791134596*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"myTexBreak", "[", " ", "s_", " ", "]"}], " ", ":=", " ", 
  RowBox[{"TexBreak", "[", " ", 
   RowBox[{"s", ",", " ", "400", ",", " ", 
    RowBox[{"{", "}"}], ",", "\n", "  \t", 
    RowBox[{"TexBreakBy", " ", "->", " ", "\"\<TexPoint\>\""}], ",", " ", 
    RowBox[{"TexBreakAt", " ", "->", " ", 
     RowBox[{"\"\<+\>\"", " ", "|", " ", "\"\<-\>\""}]}], ",", " ", "\n", 
    "  \t", 
    RowBox[{
    "TexBreakString", " ", "->", " ", 
     "\"\<\\\\nonumber\\\\\\\\\\n & \\\\quad\>\""}]}], "\n", "  ", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6715987794401684`*^9, 3.671598797583*^9}, {
   3.671598841231877*^9, 3.671598900556463*^9}, {3.671598934892123*^9, 
   3.6715990678043566`*^9}, {3.671599195295988*^9, 3.671599205170805*^9}, {
   3.6715992429228716`*^9, 3.671599243328472*^9}, 3.6715993777227087`*^9, {
   3.671599498674549*^9, 3.6715995675330696`*^9}, {3.671599611618747*^9, 
   3.6715996120243483`*^9}, {3.6715996876064806`*^9, 3.671599690133685*^9}, 
   3.671599723018543*^9, {3.671599793265466*^9, 3.6715997964478717`*^9}, {
   3.6715999136674776`*^9, 3.671599986098405*^9}, {3.671600047546913*^9, 
   3.671600073115358*^9}, {3.6716006244808087`*^9, 3.6716006345272264`*^9}, {
   3.671600693869731*^9, 3.671600791947103*^9}, {3.6716008252999616`*^9, 
   3.671600831290372*^9}, {3.6716008914689593`*^9, 3.6716009113589945`*^9}, {
   3.6716018085633235`*^9, 3.6716018382657757`*^9}, {3.671601887203062*^9, 
   3.6716019023350887`*^9}, {3.671601953612378*^9, 3.671601955203581*^9}, {
   3.6716019904596434`*^9, 3.671602064029372*^9}, {3.6716021315774913`*^9, 
   3.671602135914299*^9}, {3.6716026342580366`*^9, 3.6716026464416575`*^9}, {
   3.671602685082926*^9, 3.6716027098713694`*^9}, {3.6716028626878643`*^9, 
   3.6716028683974743`*^9}, {3.6716032341869164`*^9, 3.671603307288645*^9}, {
   3.671603388009213*^9, 3.6716034278204827`*^9}, {3.6716034584433365`*^9, 
   3.67160347738177*^9}, {3.6716035669727273`*^9, 3.6716035989215837`*^9}, {
   3.671603660619692*^9, 3.6716036620080943`*^9}, {3.6716036972641563`*^9, 
   3.671603766543878*^9}, {3.6716040172673187`*^9, 3.6716040221813273`*^9}, {
   3.6716178320659375`*^9, 3.671617832643139*^9}, {3.671617872792859*^9, 
   3.671617921839345*^9}, {3.6716179584994097`*^9, 3.671617976158641*^9}, {
   3.671618152763237*^9, 3.6716182387661877`*^9}, {3.6716183543166733`*^9, 
   3.6716184628616643`*^9}, {3.671618498492127*^9, 3.671618513327753*^9}, {
   3.67161857986187*^9, 3.671618828167506*^9}, {3.6716189265256786`*^9, 
   3.6716190260694537`*^9}, {3.671619088953164*^9, 3.6716191928649464`*^9}, {
   3.6716192355310216`*^9, 3.6716192406478305`*^9}, {3.671622425832225*^9, 
   3.671622454988676*^9}, {3.671622542176031*^9, 3.6716227083475227`*^9}, {
   3.6716229085871744`*^9, 3.671622909086375*^9}, {3.6716406148018327`*^9, 
   3.6716407101336*^9}, {3.671641175716418*^9, 3.671641209833678*^9}, {
   3.6716416653856783`*^9, 3.6716417039021454`*^9}, {3.671642608968935*^9, 
   3.6716427107591143`*^9}, {3.671647972816104*^9, 3.671648003641758*^9}, {
   3.7269023538631268`*^9, 3.7269023567491317`*^9}, {3.766899759794141*^9, 
   3.766899761135743*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"myTexBreak2", "[", 
    RowBox[{"string_String", ",", 
     RowBox[{"n_:", "100"}]}], "]"}], ":=", 
   RowBox[{"StringInsert", "[", 
    RowBox[{
    "string", ",", "\[IndentingNewLine]", 
     "\"\< \\\\nonumber\\\\\\\\\\n & \\\\quad\>\"", ",", 
     RowBox[{"Last", "/@", 
      RowBox[{"Split", "[", 
       RowBox[{
        RowBox[{"First", "/@", 
         RowBox[{"StringPosition", "[", 
          RowBox[{"string", ",", 
           RowBox[{"\"\< + \>\"", "|", "\"\< - \>\""}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"IntegerPart", "[", 
           RowBox[{"#1", "/", "n"}], "]"}], "===", 
          RowBox[{"IntegerPart", "[", 
           RowBox[{"#2", "/", "n"}], "]"}]}], "&"}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7669058493964753`*^9, 3.76690587268032*^9}, 
   3.7669059278054285`*^9, {3.7669059591490993`*^9, 3.766906051917074*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"pdfLatex", "[", 
   RowBox[{"tex_", ",", 
    RowBox[{"preamble_:", "\"\<\>\""}], ",", 
    RowBox[{"outputName_:", "Null"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"p", ",", "TeXsource", ",", "sourceFile"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"TeXsource", "=", " ", 
      RowBox[{
      "\"\<\\n\\\\nonstopmode\n    \
\\\\documentclass[border=1pt,10pt,preview=true,varwidth=50cm]{standalone}\n\t\
\\\\usepackage[tightpage]{preview}\>\"", "<>", "\[IndentingNewLine]", 
       "$commonTexPreamble", "<>", "\[IndentingNewLine]", 
       "\"\<\\\\input{../macros}\\n\>\"", " ", "<>", "\[IndentingNewLine]", 
       "preamble", " ", "<>", " ", "\"\<\\n\>\"", " ", "<>", 
       "\[IndentingNewLine]", "\"\<\\\\begin{document}\\n\>\"", " ", "<>", 
       "\[IndentingNewLine]", "tex", "<>", "\[IndentingNewLine]", 
       "\"\<\\\\end{document}\\n\>\""}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"SetDirectory", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<tex-temp\>\""}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"sourceFile", " ", "=", " ", 
      RowBox[{"\"\<MathematicaOutput\>\"", "<>", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"Map", "[", 
         RowBox[{"ToString", ",", 
          RowBox[{"DateList", "[", "]"}]}], "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Export", "[", 
      RowBox[{
       RowBox[{"sourceFile", "<>", "\"\<.tex\>\""}], ",", "TeXsource", ",", 
       "\"\<Text\>\""}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"pdfLatex$log", " ", "=", " ", 
      RowBox[{"RunProcess", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<pdflatex\>\"", ",", "sourceFile"}], "}"}], ",", 
        "\"\<StandardOutput\>\""}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"p", " ", "=", " ", 
      RowBox[{"First", "@", 
       RowBox[{"Import", "[", 
        RowBox[{
         RowBox[{"FileNameTake", "[", 
          RowBox[{"sourceFile", "<>", "\"\<.pdf\>\""}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\"\<PDF\>\"", ",", "\"\<Pages\>\""}], "}"}]}], "]"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"outputName", " ", "=!=", " ", "Null"}], ",", 
       "\[IndentingNewLine]", " ", 
       RowBox[{
        RowBox[{"Quiet", "@", 
         RowBox[{"DeleteFile", "[", 
          RowBox[{
           RowBox[{"NotebookDirectory", "[", "]"}], "<>", "outputName"}], 
          "]"}]}], ";", "\[IndentingNewLine]", " ", 
        RowBox[{"RenameFile", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"FileNameTake", "@", "sourceFile"}], "<>", 
           "\"\<.pdf\>\""}], ",", 
          RowBox[{
           RowBox[{"NotebookDirectory", "[", "]"}], "<>", "outputName"}]}], 
         "]"}]}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"DeleteFile", "[", 
      RowBox[{"FileNames", "[", 
       RowBox[{
        RowBox[{"FileNameTake", "@", "sourceFile"}], "<>", "\"\<*.*\>\""}], 
       "]"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"ResetDirectory", "[", "]"}], ";", "\[IndentingNewLine]", 
     "p"}]}], "\n", "]"}]}]], "Input",
 CellChangeTimes->{{3.6715987794401684`*^9, 3.671598797583*^9}, {
   3.671598841231877*^9, 3.671598900556463*^9}, {3.671598934892123*^9, 
   3.6715990678043566`*^9}, {3.671599195295988*^9, 3.671599205170805*^9}, {
   3.6715992429228716`*^9, 3.671599243328472*^9}, 3.6715993777227087`*^9, {
   3.671599498674549*^9, 3.6715995675330696`*^9}, {3.671599611618747*^9, 
   3.6715996120243483`*^9}, {3.6715996876064806`*^9, 3.671599690133685*^9}, 
   3.671599723018543*^9, {3.671599793265466*^9, 3.6715997964478717`*^9}, {
   3.6715999136674776`*^9, 3.671599986098405*^9}, {3.671600047546913*^9, 
   3.671600073115358*^9}, {3.6716006244808087`*^9, 3.6716006345272264`*^9}, {
   3.671600693869731*^9, 3.671600791947103*^9}, {3.6716008252999616`*^9, 
   3.671600831290372*^9}, {3.6716008914689593`*^9, 3.6716009113589945`*^9}, {
   3.6716018085633235`*^9, 3.6716018382657757`*^9}, {3.671601887203062*^9, 
   3.6716019023350887`*^9}, {3.671601953612378*^9, 3.671601955203581*^9}, {
   3.6716019904596434`*^9, 3.671602064029372*^9}, {3.6716021315774913`*^9, 
   3.671602135914299*^9}, {3.6716026342580366`*^9, 3.6716026464416575`*^9}, {
   3.671602685082926*^9, 3.6716027098713694`*^9}, {3.6716028626878643`*^9, 
   3.6716028683974743`*^9}, {3.6716032341869164`*^9, 3.671603307288645*^9}, {
   3.671603388009213*^9, 3.6716034278204827`*^9}, {3.6716034584433365`*^9, 
   3.67160347738177*^9}, {3.6716035669727273`*^9, 3.6716035989215837`*^9}, {
   3.671603660619692*^9, 3.6716036620080943`*^9}, {3.6716036972641563`*^9, 
   3.671603766543878*^9}, {3.6716040172673187`*^9, 3.6716040221813273`*^9}, {
   3.6716178320659375`*^9, 3.671617832643139*^9}, {3.671617872792859*^9, 
   3.671617921839345*^9}, {3.6716179584994097`*^9, 3.671617976158641*^9}, {
   3.671618152763237*^9, 3.6716182387661877`*^9}, {3.6716183543166733`*^9, 
   3.6716184628616643`*^9}, {3.671618498492127*^9, 3.671618513327753*^9}, {
   3.67161857986187*^9, 3.671618828167506*^9}, {3.6716189265256786`*^9, 
   3.6716190260694537`*^9}, {3.671619088953164*^9, 3.6716191928649464`*^9}, {
   3.6716192355310216`*^9, 3.6716192406478305`*^9}, {3.671622425832225*^9, 
   3.671622454988676*^9}, {3.671622542176031*^9, 3.6716227083475227`*^9}, {
   3.6716229085871744`*^9, 3.671622909086375*^9}, {3.6716406148018327`*^9, 
   3.6716407101336*^9}, {3.671641175716418*^9, 3.671641209833678*^9}, {
   3.6716416653856783`*^9, 3.6716417039021454`*^9}, {3.671642608968935*^9, 
   3.6716427107591143`*^9}, {3.671647972816104*^9, 3.671648003641758*^9}, {
   3.7269023538631268`*^9, 3.7269023692603536`*^9}, {3.7269027697764573`*^9, 
   3.7269028138787346`*^9}, {3.726902876419245*^9, 3.726903004058669*^9}, {
   3.7269030393147306`*^9, 3.7269030607647686`*^9}, {3.7269030916528225`*^9, 
   3.7269031854245872`*^9}, {3.726903218606846*^9, 3.7269032594241643`*^9}, {
   3.726903408686344*^9, 3.72690348629648*^9}, {3.7269036099734974`*^9, 
   3.7269036164163094`*^9}, {3.726913598497095*^9, 3.726913621241935*^9}, {
   3.726913685576448*^9, 3.726913717558112*^9}, {3.7269137480873656`*^9, 
   3.7269137485865664`*^9}, {3.726913799395856*^9, 3.7269138749171963`*^9}, {
   3.7269139946092105`*^9, 3.7269140514105177`*^9}, {3.726914081500402*^9, 
   3.726914082405204*^9}, {3.7269141284876842`*^9, 3.726914154836131*^9}, {
   3.7270002503758593`*^9, 3.7270002571774592`*^9}, {3.7270099483657217`*^9, 
   3.7270099502065215`*^9}, {3.7271050122407217`*^9, 
   3.7271050292759514`*^9}, {3.766903406542432*^9, 3.766903409771637*^9}, {
   3.7669034854629703`*^9, 3.766903487522174*^9}, 3.7669035404062667`*^9, {
   3.766903704736955*^9, 3.766903705002156*^9}, {3.7669037367326117`*^9, 
   3.7669037584322495`*^9}, {3.766903847695606*^9, 3.7669038935284867`*^9}, {
   3.7669039607802052`*^9, 3.7669040053494835`*^9}, {3.7669040823200183`*^9, 
   3.7669040826476192`*^9}, {3.766904114050474*^9, 3.7669041529881425`*^9}, {
   3.766904202050229*^9, 3.7669042765247593`*^9}, 3.766904586388104*^9, {
   3.766904869686429*^9, 3.7669049047014947`*^9}, {3.7669051591269927`*^9, 
   3.766905179985837*^9}, {3.766905482988385*^9, 3.7669056041048255`*^9}, {
   3.766924085119941*^9, 3.7669241332772255`*^9}, {3.766924204491351*^9, 
   3.766924213164966*^9}, {3.766924275752276*^9, 3.7669242942071085`*^9}, {
   3.766927857970661*^9, 3.766927890247118*^9}, {3.7669279299647875`*^9, 
   3.7669279645812483`*^9}, {3.7669293985793667`*^9, 
   3.7669293994997683`*^9}, {3.7669317462620354`*^9, 3.766931747447637*^9}, {
   3.766932992147542*^9, 3.7669330555304537`*^9}, 3.7669351610620933`*^9, {
   3.766935368495658*^9, 3.7669353696968594`*^9}, 3.7669354344198885`*^9, {
   3.766935591370352*^9, 3.7669357032225485`*^9}, {3.766975288360252*^9, 
   3.7669753453159523`*^9}, {3.766996478800871*^9, 3.7669965241656713`*^9}, {
   3.766996644163272*^9, 3.7669966733196726`*^9}, 3.7670096345300055`*^9, 
   3.7670097438198876`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tex", "[", "\[ReturnKey]", "]"}], ":=", 
  "\"\<\\\\nonumber\\\\\\\\\>\""}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tex", "[", "\[TabKey]", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"texLHS", "=", "False"}], ";", "\"\<\\\\bullet&=\>\""}], 
   ")"}]}]}], "Input",
 CellChangeTimes->{{3.7669168924399166`*^9, 3.766916919474764*^9}, {
   3.766917047800589*^9, 3.7669170479877896`*^9}, 3.766917206686868*^9, {
   3.766921752481337*^9, 3.7669217740717745`*^9}, 3.766921832696678*^9, 
   3.766933994998381*^9, {3.7669343184860373`*^9, 3.7669343307476587`*^9}, {
   3.766936387467793*^9, 3.766936387795394*^9}, {3.766936437653081*^9, 
   3.7669364436746917`*^9}, {3.7669406106902246`*^9, 
   3.7669406128204327`*^9}, {3.766992705782647*^9, 3.7669927155482473`*^9}, {
   3.7669927554530478`*^9, 3.7669927625042477`*^9}, {3.7669928103806477`*^9, 
   3.7669928135630474`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "texNice", "]"}], "=", 
   RowBox[{"{", "HoldAllComplete", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{3.7669002390581827`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"texNice", "[", " ", 
   RowBox[{"expr_", ",", " ", 
    RowBox[{"pre_:", "\"\<\>\""}], ",", " ", 
    RowBox[{"post_:", "\"\<\>\""}]}], " ", "]"}], " ", ":=", " ", 
  RowBox[{"Block", "[", "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"s", ",", "Sum"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{"X_", ",", "Y_"}], "]"}], ":=", 
      RowBox[{"tex$\[CapitalSigma]", "[", 
       RowBox[{"X", ",", "Y"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"texLHS", "=", "False"}], ";", "\[IndentingNewLine]", 
     RowBox[{"s", " ", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"HoldForm", "[", " ", "expr", " ", "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Plus", "\[Rule]", "CirclePlus"}], ",", 
          RowBox[{"Times", "\[Rule]", "CircleTimes"}]}], "}"}]}], "//", 
       "ReleaseHold"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{"$debug", ",", 
       RowBox[{"Echo", "@", "s"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"s", "=", 
      RowBox[{"pre", "<>", 
       RowBox[{"StringReplace", "[", 
        RowBox[{
         RowBox[{"StringReplace", "[", 
          RowBox[{
           RowBox[{"TexPrint", "[", "s", "]"}], ",", "$TexFixExtraRules"}], 
          "]"}], ",", "$TexFixExtraRules"}], "]"}], "<>", "post"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"Not", "@", "texLHS"}], ",", 
       RowBox[{"\[ReturnIndicator]", "=", "Null"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "s"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{
  3.7669000756790953`*^9, {3.766900133414797*^9, 3.766900155036435*^9}, {
   3.766900213832938*^9, 3.7669002150809402`*^9}, 3.7669005768608527`*^9, {
   3.766900634473362*^9, 3.766900636095765*^9}, {3.766900702874094*^9, 
   3.7669007267889357`*^9}, {3.766905068166621*^9, 3.7669050944854755`*^9}, {
   3.7669058856455507`*^9, 3.766905885973151*^9}, 3.7669059332116423`*^9, {
   3.7669060877347374`*^9, 3.766906088202738*^9}, {3.7669107313713093`*^9, 
   3.7669107518853455`*^9}, 3.7669121061775246`*^9, {3.766914351090807*^9, 
   3.7669143540236125`*^9}, 3.766914866779958*^9, 3.7669149061544275`*^9, {
   3.7669158744325275`*^9, 3.7669158761173306`*^9}, {3.7669173831075783`*^9, 
   3.7669174583153105`*^9}, {3.7669192280577545`*^9, 3.7669192527993975`*^9}, 
   3.766920519430837*^9, {3.7669224124861383`*^9, 3.7669224160741444`*^9}, {
   3.766922797120414*^9, 3.766922799086017*^9}, {3.766922886742571*^9, 
   3.7669228869297714`*^9}, {3.7669234034681253`*^9, 3.766923405386929*^9}, {
   3.766923665548586*^9, 3.7669236718821974`*^9}, {3.7669755654479384`*^9, 
   3.7669755728111515`*^9}, {3.7669771098075914`*^9, 
   3.7669771617400827`*^9}, {3.76697721721378*^9, 3.7669772182589817`*^9}, {
   3.766978626467337*^9, 3.7669787080710807`*^9}, {3.7669978164720793`*^9, 
   3.7669978249272795`*^9}, {3.766998999982687*^9, 3.7669990030246873`*^9}, 
   3.767008772437291*^9, {3.767077494558279*^9, 3.7670774994722877`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "How the ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"T", 
     AdjustmentBox["E",
      BoxBaselineShift->0.5,
      BoxMargins->{{-0.3, 0}, {0, 0}}], "X"}],
    SingleLetterItalics->False], TraditionalForm]]],
 " output is done:"
}], "Subsubsection",
 CellChangeTimes->{{3.766906193870328*^9, 3.7669062149459643`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "\[FilledSquare]", "]"}], "=", 
   RowBox[{"{", "HoldAllComplete", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{3.766894579806389*^9, 3.766896311398003*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"all$eqs", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7669317704732776`*^9, 3.7669317788816924`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[FilledSquare]", "[", "e_", "]"}], ":=", 
  RowBox[{
   RowBox[{"CellPrint", "[", "\[IndentingNewLine]", 
    RowBox[{"ExpressionCell", "[", 
     RowBox[{
      RowBox[{"With", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"tex", "=", 
          RowBox[{"texNice", "[", "e", "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"all$eqs", ",", 
           RowBox[{
           "\"\<\\\\begin{align}\\n\>\"", "<>", "tex", "<>", 
            "\"\<\\n\\\\end{align}\>\""}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Button", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"pdfLatex", "[", "\[IndentingNewLine]", 
              RowBox[{
              "\"\<\\\\vspace*{-1ex}\\\\begin{align*}\\n\>\"", "<>", "tex", 
               "<>", "\"\<\\n\\\\end{align*}\\n\>\""}], " ", 
              "\[IndentingNewLine]", "]"}], ",", 
             RowBox[{"Magnification", "\[Rule]", "$pdfMagnify"}]}], "]"}], 
           ",", "\[IndentingNewLine]", 
           RowBox[{"CopyToClipboard", "[", "tex", "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Appearance", "\[Rule]", "\"\<Frameless\>\""}]}], 
          "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}], 
      ",", "\"\<DisplayFormulaNumbered\>\"", ",", "\[IndentingNewLine]", 
      RowBox[{"CellFrameMargins", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Inherited", ",", "Inherited"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Inherited", ",", "0"}], "}"}]}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"CellMargins", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Inherited", ",", "Inherited"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Inherited", ",", "0"}], "}"}]}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"CellTags", "\[Rule]", "\"\<texOutput\>\""}]}], "]"}], "]"}], "/;", 
   RowBox[{"$debug", "\[Equal]", "False"}]}]}]], "Input",
 CellChangeTimes->{{3.6715987794401684`*^9, 3.671598797583*^9}, {
   3.671598841231877*^9, 3.671598900556463*^9}, {3.671598934892123*^9, 
   3.6715990678043566`*^9}, {3.671599195295988*^9, 3.671599205170805*^9}, {
   3.6715992429228716`*^9, 3.671599243328472*^9}, 3.6715993777227087`*^9, {
   3.671599498674549*^9, 3.6715995675330696`*^9}, {3.671599611618747*^9, 
   3.6715996120243483`*^9}, {3.6715996876064806`*^9, 3.671599690133685*^9}, 
   3.671599723018543*^9, {3.671599793265466*^9, 3.6715997964478717`*^9}, {
   3.6715999136674776`*^9, 3.671599986098405*^9}, {3.671600047546913*^9, 
   3.671600073115358*^9}, {3.6716006244808087`*^9, 3.6716006345272264`*^9}, {
   3.671600693869731*^9, 3.671600791947103*^9}, {3.6716008252999616`*^9, 
   3.671600831290372*^9}, {3.6716008914689593`*^9, 3.6716009113589945`*^9}, {
   3.6716018085633235`*^9, 3.6716018382657757`*^9}, {3.671601887203062*^9, 
   3.6716019023350887`*^9}, {3.671601953612378*^9, 3.671601955203581*^9}, {
   3.6716019904596434`*^9, 3.671602064029372*^9}, {3.6716021315774913`*^9, 
   3.671602135914299*^9}, {3.6716026342580366`*^9, 3.6716026464416575`*^9}, {
   3.671602685082926*^9, 3.6716027098713694`*^9}, {3.6716028626878643`*^9, 
   3.6716028683974743`*^9}, {3.6716032341869164`*^9, 3.671603307288645*^9}, {
   3.671603388009213*^9, 3.6716034278204827`*^9}, {3.6716034584433365`*^9, 
   3.67160347738177*^9}, {3.6716035669727273`*^9, 3.6716035989215837`*^9}, {
   3.671603660619692*^9, 3.6716036620080943`*^9}, {3.6716036972641563`*^9, 
   3.671603766543878*^9}, {3.6716040172673187`*^9, 3.6716040221813273`*^9}, {
   3.6716178320659375`*^9, 3.671617832643139*^9}, {3.671617872792859*^9, 
   3.671617921839345*^9}, {3.6716179584994097`*^9, 3.671617976158641*^9}, {
   3.671618152763237*^9, 3.6716182387661877`*^9}, {3.6716183543166733`*^9, 
   3.6716184628616643`*^9}, {3.671618498492127*^9, 3.671618513327753*^9}, {
   3.67161857986187*^9, 3.671618828167506*^9}, {3.6716189265256786`*^9, 
   3.6716190260694537`*^9}, {3.671619088953164*^9, 3.6716191928649464`*^9}, {
   3.6716192355310216`*^9, 3.6716192406478305`*^9}, {3.671622425832225*^9, 
   3.671622454988676*^9}, {3.671622542176031*^9, 3.6716227083475227`*^9}, {
   3.6716229085871744`*^9, 3.671622909086375*^9}, {3.6716406148018327`*^9, 
   3.6716407101336*^9}, {3.671641175716418*^9, 3.671641209833678*^9}, {
   3.6716416653856783`*^9, 3.6716417039021454`*^9}, {3.671642608968935*^9, 
   3.6716427107591143`*^9}, {3.671647972816104*^9, 3.671648003641758*^9}, {
   3.7269023538631268`*^9, 3.7269023692603536`*^9}, {3.7269027697764573`*^9, 
   3.7269028138787346`*^9}, {3.726902876419245*^9, 3.726903004058669*^9}, {
   3.7269030393147306`*^9, 3.7269030607647686`*^9}, {3.7269030916528225`*^9, 
   3.7269031854245872`*^9}, {3.726903218606846*^9, 3.7269032594241643`*^9}, {
   3.726903408686344*^9, 3.72690348629648*^9}, {3.7269036099734974`*^9, 
   3.7269036164163094`*^9}, {3.726913598497095*^9, 3.726913621241935*^9}, {
   3.726913685576448*^9, 3.726913717558112*^9}, {3.7269137480873656`*^9, 
   3.7269137485865664`*^9}, {3.726913799395856*^9, 3.7269138749171963`*^9}, {
   3.7269139946092105`*^9, 3.7269140514105177`*^9}, {3.726914081500402*^9, 
   3.726914082405204*^9}, {3.7269141284876842`*^9, 3.726914154836131*^9}, {
   3.7270002503758593`*^9, 3.7270002571774592`*^9}, {3.7270099483657217`*^9, 
   3.7270099720153217`*^9}, 3.727069252518042*^9, {3.7270705575099344`*^9, 
   3.727070578772772*^9}, {3.7270706092708254`*^9, 3.727070610706028*^9}, 
   3.7290990025559874`*^9, {3.7668999502704754`*^9, 3.7668999550908833`*^9}, 
   3.7669002601806197`*^9, {3.7669007380677557`*^9, 3.766900762169798*^9}, {
   3.766903228072471*^9, 3.7669032438752985`*^9}, {3.766903298522195*^9, 
   3.7669033013145995`*^9}, {3.766903421112857*^9, 3.7669034336084795`*^9}, {
   3.766903552933089*^9, 3.766903587393549*^9}, {3.7669036327584286`*^9, 
   3.76690366764009*^9}, {3.7669048083651094`*^9, 3.7669048117277193`*^9}, {
   3.766906234445999*^9, 3.7669062361620016`*^9}, {3.7669069507444925`*^9, 
   3.7669069548629*^9}, {3.7669090447658625`*^9, 3.766909052331876*^9}, {
   3.7669252084933805`*^9, 3.766925217525796*^9}, {3.766925366307702*^9, 
   3.7669254019381647`*^9}, {3.7669254950547285`*^9, 
   3.7669255007019386`*^9}, {3.766927617527439*^9, 3.7669276942639737`*^9}, {
   3.766927734824045*^9, 3.7669277571008844`*^9}, {3.766927981413678*^9, 
   3.7669280023177147`*^9}, {3.7669317555128517`*^9, 
   3.7669317936705184`*^9}, {3.7669318925434923`*^9, 
   3.7669319453495846`*^9}, {3.7669319833356514`*^9, 
   3.7669320112441006`*^9}, {3.76693540701064*^9, 3.766935414841854*^9}, {
   3.766935726045388*^9, 3.766935727776992*^9}, {3.7669749835669165`*^9, 
   3.766974985158119*^9}, {3.7669772584758525`*^9, 3.766977278116287*^9}, {
   3.766977317428356*^9, 3.766977333699185*^9}, {3.76697767273458*^9, 
   3.766977673717382*^9}, {3.7669785089523306`*^9, 3.7669785133203382`*^9}, 
   3.7669786173101215`*^9, {3.7669965701724715`*^9, 3.766996619000472*^9}, 
   3.7669967126004725`*^9, {3.7669967453448725`*^9, 3.7669968443736734`*^9}, {
   3.766997980552881*^9, 3.766997984312481*^9}, 3.766998160726282*^9, 
   3.767169444451954*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[FilledSquare]", "[", "e_", "]"}], ":=", 
  RowBox[{
   RowBox[{"CellPrint", "[", "\[IndentingNewLine]", 
    RowBox[{"ExpressionCell", "[", 
     RowBox[{
      RowBox[{"With", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"tex", "=", 
          RowBox[{"texNice", "[", "e", "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"all$eqs", ",", 
           RowBox[{
           "\"\<\\\\begin{align}\\n\>\"", "<>", "tex", "<>", 
            "\"\<\\n\\\\end{align}\>\""}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Button", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"tex", ",", 
             RowBox[{"FontFamily", "\[Rule]", "\"\<Courier New\>\""}]}], 
            "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"CopyToClipboard", "[", "tex", "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Appearance", "\[Rule]", "\"\<Frameless\>\""}]}], 
          "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}], 
      ",", "\"\<DisplayFormulaNumbered\>\"", ",", "\[IndentingNewLine]", 
      RowBox[{"CellTags", "\[Rule]", "\"\<texOutput\>\""}]}], "]"}], "]"}], "/;", 
   RowBox[{"$debug", "\[Equal]", "True"}]}]}]], "Input",
 CellChangeTimes->{{3.7669066822056212`*^9, 3.766906689038433*^9}, {
   3.7669067571793528`*^9, 3.7669067607361593`*^9}, {3.766906904880412*^9, 
   3.7669070013353815`*^9}, {3.766909054110279*^9, 3.766909059804289*^9}, {
   3.7669107144296794`*^9, 3.7669107175496845`*^9}, {3.7669252246550083`*^9, 
   3.7669252310198193`*^9}, {3.766925317682417*^9, 3.766925320022421*^9}, 
   3.7669255031823425`*^9, 3.766927620600644*^9, {3.7669280088073263`*^9, 
   3.7669280146105366`*^9}, {3.7669318876918836`*^9, 
   3.7669318905622883`*^9}, {3.7669320181393127`*^9, 3.766932026048527*^9}, 
   3.766932280282093*^9, 3.766932476532692*^9, {3.7669749732552986`*^9, 
   3.766974978231707*^9}, {3.766977339174794*^9, 3.766977339393195*^9}, {
   3.7669776774457884`*^9, 3.766977677944989*^9}, {3.7669785172827454`*^9, 
   3.7669785177195463`*^9}, 3.766978620570527*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"finalizeProofs", "[", "]"}], ":=", 
  RowBox[{"printUsedResources", "[", "]"}]}]], "Input",
 CellChangeTimes->{{3.766932769379151*^9, 3.7669329138822045`*^9}, {
  3.766932957219081*^9, 3.766932972522708*^9}, {3.7669330778072925`*^9, 
  3.766933125309376*^9}, {3.766934553016849*^9, 3.7669345538280506`*^9}, {
  3.7669362025898247`*^9, 3.7669362203582563`*^9}, {3.7669750619258537`*^9, 
  3.7669751654476357`*^9}, {3.766975197271692*^9, 3.7669752612162037`*^9}, {
  3.766975709732592*^9, 3.7669757633342857`*^9}, {3.767089558996066*^9, 
  3.767089609009754*^9}, {3.767089786942074*^9, 3.76708981887533*^9}, {
  3.7670902224137764`*^9, 3.767090255111434*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"GENTEX", "[", 
   RowBox[{"sourceFile_:", "\"\<bim-cong-texOut\>\""}], "]"}], ":=", 
  RowBox[{"Block", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"templateFile", "=", "\"\<bim-cong-proofs.tex\>\""}], ",", 
      "\[IndentingNewLine]", "fileContents", ",", 
      RowBox[{"eqno", "=", "0"}]}], "\[IndentingNewLine]", "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"fileContents", "=", 
      RowBox[{"Import", "[", 
       RowBox[{"templateFile", ",", "\"\<Text\>\""}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"fileContents", "=", 
      RowBox[{"StringReplace", "[", 
       RowBox[{"fileContents", ",", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"\"\<\\\\begin{doublespace}\>\"", "~~", 
            RowBox[{"ShortestMatch", "[", "___", "]"}], "~~", 
            "\"\<\\\\end{doublespace}\>\"", "~~", "Whitespace"}], 
           "\[RuleDelayed]", "\[IndentingNewLine]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"eqno", "=", 
              RowBox[{"eqno", "+", "1"}]}], ";", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"eqno", ">", 
                RowBox[{"Length", "@", "all$eqs"}]}], ",", "\"\<\>\"", ",", 
               RowBox[{
               "all$eqs", "\[LeftDoubleBracket]", "eqno", 
                "\[RightDoubleBracket]"}]}], "]"}]}], ")"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"StartOfString", "~~", 
            RowBox[{"ShortestMatch", "[", "___", "]"}], "~~", 
            "\"\<\\\\pmb{ Changelog}\>\"", "~~", "Whitespace"}], "\[Rule]", 
           "\"\<\>\""}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"\"\<\\\\section*{Load the definitions}\>\"", "~~", 
            RowBox[{"ShortestMatch", "[", "___", "]"}], "~~", 
            "\"\<Part 1\>\""}], "\[Rule]", "\"\<Part 1\>\""}]}], 
         "\[IndentingNewLine]", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"fileContents", " ", "=", 
      RowBox[{"StringReplace", "[", 
       RowBox[{"fileContents", ",", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"\"\<Part \>\"", "~~", 
            RowBox[{"x", ":", "NumberString"}]}], "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{"\"\<\\\\part*{Part \>\"", "<>", "x", "<>", "\"\<}\>\""}],
             ")"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
          "\"\<\\\\end{align}\\\\s\>\"", "\[Rule]", 
           "\"\<\\\\end{align}\\n\\n\\\\s\>\""}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"StartOfLine", "~~", "\"\<$\\\\quad $\>\""}], "\[Rule]", 
           "\"\<\\\\bigskip $\\\\quad $\>\""}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
           "\"\<\\\\end{align}\\\\begin{align}\>\"", "~~", "Whitespace", 
            "~~", "\"\<\\\\hphantom\>\""}], "\[Rule]", 
           "\"\< \\\\\\\\\\n\\\\hphantom\>\""}]}], "\[IndentingNewLine]", 
         "}"}]}], "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"fileContents", " ", "=", 
      RowBox[{"StringReplace", "[", 
       RowBox[{"fileContents", ",", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"\"\<\\\\hphantom\>\"", "~~", 
            RowBox[{"ShortestMatch", "[", "___", "]"}], "~~", "\"\<&=\>\""}], 
           "\[Rule]", "\"\<&=\>\""}], ",", "\[IndentingNewLine]", 
          RowBox[{"\"\<N\\\\, \>\"", "\[Rule]", "\"\<N \>\""}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
          "\"\<\\\\det (e) e_n\>\"", "\[Rule]", "\"\<\\\\det(e)\\,e_n\>\""}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\"\<{\>\"", "~~", " ", "Whitespace", "~~", "\"\<}\>\""}],
             ")"}], "\[RuleDelayed]", "\"\<{ }\>\""}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\"\<{\>\"", "~~", " ", "Whitespace"}], ")"}], 
           "\[RuleDelayed]", "\"\<{\>\""}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\"\<\\\\pmb{\>\"", "~~", "Whitespace"}], ")"}], 
           "\[RuleDelayed]", "\"\<\\\\textbf{\>\""}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
          "\"\<\\\\section*{XX\>\"", "\[Rule]", "\[IndentingNewLine]", 
           "\"\<\\\\clearpage\\\\section*{\>\""}], ",", "\[IndentingNewLine]", 
          RowBox[{
          "\"\<\\n\\\\begin{align}\>\"", "\[Rule]", 
           "\"\<\\\\begin{align}\>\""}], ",", "\[IndentingNewLine]", 
          RowBox[{"\"\<\\\\mathsf{T}\>\"", "\[Rule]", "\"\<{\\\\tr}\>\""}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"StartOfLine", "~~", "\"\<where $\\\\lozenge\>\""}], 
           "\[Rule]", 
           "\"\<\\\\bigskip\\\\noindent where $\\\\lozenge\>\""}]}], 
         "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Export", "[", 
      RowBox[{
       RowBox[{"sourceFile", "<>", "\"\<.tex\>\""}], ",", 
       RowBox[{"GENTEXheader", "<>", "fileContents"}], ",", "\"\<Text\>\""}], 
      "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.767085903768443*^9, 3.7670859485249214`*^9}, {
   3.767086545905324*^9, 3.7670865542669387`*^9}, {3.7670866551885166`*^9, 
   3.767086656842119*^9}, {3.767086957813448*^9, 3.7670870169375515`*^9}, 
   3.767087069936246*^9, {3.7670872189639497`*^9, 3.7670873287659473`*^9}, {
   3.767087734183889*^9, 3.7670877512347183`*^9}, {3.7670878032920103`*^9, 
   3.767087834726065*^9}, {3.7670878991093807`*^9, 3.7670879142570066`*^9}, {
   3.7670879522586737`*^9, 3.767088172121266*^9}, {3.767088208970936*^9, 
   3.7670882168489494`*^9}, {3.76708827382469*^9, 3.7670883368684072`*^9}, 
   3.767088379753486*^9, {3.767088434873784*^9, 3.767088536722169*^9}, {
   3.767088650864423*^9, 3.767088657900035*^9}, {3.7670890071043973`*^9, 
   3.767089010130802*^9}, {3.767089135568093*^9, 3.767089140872102*^9}, {
   3.767089219588101*^9, 3.7670892199001017`*^9}, {3.767089537405628*^9, 
   3.767089538060829*^9}, 3.7670896298981905`*^9, {3.767089689340499*^9, 
   3.767089715564145*^9}, {3.7670897821528654`*^9, 3.767089839872967*^9}, {
   3.76709021286656*^9, 3.7670902132097607`*^9}, {3.767090626589913*^9, 
   3.767090643890343*^9}, {3.7670907642920103`*^9, 3.7670908073870945`*^9}, {
   3.7670909221529264`*^9, 3.767090975532024*^9}, {3.767091030758335*^9, 
   3.7670910436595583`*^9}, {3.7670911542090783`*^9, 
   3.7670911546926794`*^9}, {3.767091309791583*^9, 3.7670913100099835`*^9}, {
   3.7670916812711782`*^9, 3.767091759380515*^9}, {3.7670918198150215`*^9, 
   3.7670918320610433`*^9}, {3.767091877020322*^9, 3.7670918832135324`*^9}, {
   3.767091942836838*^9, 3.7670919541312575`*^9}, {3.7670921024810395`*^9, 
   3.767092103947442*^9}, {3.767092164957258*^9, 3.767092174036474*^9}, {
   3.767092211401945*^9, 3.7670922151615515`*^9}, {3.7670922680254498`*^9, 
   3.7670922980399017`*^9}, {3.7670949930699153`*^9, 
   3.7670950259391727`*^9}, {3.767097439131461*^9, 3.767097508083582*^9}, {
   3.767097694011593*^9, 3.767097694214393*^9}, {3.7671053556533523`*^9, 
   3.7671053574785557`*^9}, {3.7671054292529244`*^9, 
   3.7671054304229264`*^9}, {3.767105478339453*^9, 3.767105511317911*^9}, {
   3.767105658214209*^9, 3.76710565868221*^9}, {3.7671062398431525`*^9, 
   3.767106257845584*^9}, {3.7671063236057415`*^9, 3.7671063296741524`*^9}, {
   3.767106994546041*^9, 3.76710702243889*^9}, {3.7671077048619337`*^9, 
   3.7671077065311365`*^9}, {3.7671085180275517`*^9, 
   3.7671085511776104`*^9}, {3.767109571882024*^9, 3.7671095950792646`*^9}, {
   3.7671096758186483`*^9, 3.767109692339077*^9}, 3.76710991882416*^9, {
   3.7671115576970034`*^9, 3.7671115802546434`*^9}, {3.767111843576987*^9, 
   3.7671118469621925`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"removeInputCells", "[", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Not", "@", 
      RowBox[{"ValueQ", "[", "g", "]"}]}], "\[And]", 
     RowBox[{"Not", "@", "$debug"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"NotebookFind", "[", 
      RowBox[{
       RowBox[{"EvaluationNotebook", "[", "]"}], ",", "\"\<Input\>\"", ",", 
       "All", ",", "CellStyle"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"FrontEndExecute", "[", 
      RowBox[{"{", 
       RowBox[{"FrontEnd`FrontEndToken", "[", "\"\<Clear\>\"", "]"}], "}"}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"NotebookSave", "[", 
      RowBox[{
       RowBox[{"EvaluationNotebook", "[", "]"}], ",", 
       "\"\<bim-cong-texOut.nb\>\""}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.766992358163645*^9, 3.766992365667245*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Settings:", "Subsubsection",
 CellChangeTimes->{{3.766906193870328*^9, 3.7669062149459643`*^9}, {
  3.767010520545252*^9, 3.7670105213096533`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"$definitionsLoaded", "=", "True"}], ";"}]], "Input",
 CellChangeTimes->{{3.7671676011356344`*^9, 3.7671676185452647`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"$pdfMagnify", " ", "=", "1"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Default", " ", "magnification"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.6715987794401684`*^9, 3.671598797583*^9}, {
   3.671598841231877*^9, 3.671598900556463*^9}, {3.671598934892123*^9, 
   3.6715990678043566`*^9}, {3.671599195295988*^9, 3.671599205170805*^9}, {
   3.6715992429228716`*^9, 3.671599243328472*^9}, 3.6715993777227087`*^9, {
   3.671599498674549*^9, 3.6715995675330696`*^9}, {3.671599611618747*^9, 
   3.6715996120243483`*^9}, {3.6715996876064806`*^9, 3.671599690133685*^9}, 
   3.671599723018543*^9, {3.671599793265466*^9, 3.6715997964478717`*^9}, {
   3.6715999136674776`*^9, 3.671599986098405*^9}, {3.671600047546913*^9, 
   3.671600073115358*^9}, {3.6716006244808087`*^9, 3.6716006345272264`*^9}, {
   3.671600693869731*^9, 3.671600791947103*^9}, {3.6716008252999616`*^9, 
   3.671600831290372*^9}, {3.6716008914689593`*^9, 3.6716009113589945`*^9}, {
   3.6716018085633235`*^9, 3.6716018382657757`*^9}, {3.671601887203062*^9, 
   3.6716019023350887`*^9}, {3.671601953612378*^9, 3.671601955203581*^9}, {
   3.6716019904596434`*^9, 3.671602064029372*^9}, {3.6716021315774913`*^9, 
   3.671602135914299*^9}, {3.6716026342580366`*^9, 3.6716026464416575`*^9}, {
   3.671602685082926*^9, 3.6716027098713694`*^9}, {3.6716028626878643`*^9, 
   3.6716028683974743`*^9}, {3.6716032341869164`*^9, 3.671603307288645*^9}, {
   3.671603388009213*^9, 3.6716034278204827`*^9}, {3.6716034584433365`*^9, 
   3.67160347738177*^9}, {3.6716035669727273`*^9, 3.6716035989215837`*^9}, {
   3.671603660619692*^9, 3.6716036620080943`*^9}, {3.6716036972641563`*^9, 
   3.671603766543878*^9}, {3.6716040172673187`*^9, 3.6716040221813273`*^9}, {
   3.6716178320659375`*^9, 3.671617832643139*^9}, {3.671617872792859*^9, 
   3.671617921839345*^9}, {3.6716179584994097`*^9, 3.671617976158641*^9}, {
   3.671618152763237*^9, 3.6716182387661877`*^9}, {3.6716183543166733`*^9, 
   3.6716184628616643`*^9}, {3.671618498492127*^9, 3.671618513327753*^9}, {
   3.67161857986187*^9, 3.671618828167506*^9}, {3.6716189265256786`*^9, 
   3.6716190260694537`*^9}, {3.671619088953164*^9, 3.6716191928649464`*^9}, {
   3.6716192355310216`*^9, 3.6716192406478305`*^9}, {3.671622425832225*^9, 
   3.671622454988676*^9}, {3.671622542176031*^9, 3.6716227083475227`*^9}, {
   3.6716229085871744`*^9, 3.671622909086375*^9}, {3.6716406148018327`*^9, 
   3.6716407101336*^9}, {3.671641175716418*^9, 3.671641209833678*^9}, {
   3.6716416653856783`*^9, 3.6716417039021454`*^9}, {3.671642608968935*^9, 
   3.6716427107591143`*^9}, {3.671647972816104*^9, 3.671648003641758*^9}, {
   3.7269023538631268`*^9, 3.7269023692603536`*^9}, {3.7269027697764573`*^9, 
   3.7269028138787346`*^9}, {3.726902876419245*^9, 3.726903004058669*^9}, {
   3.7269030393147306`*^9, 3.7269030607647686`*^9}, {3.7269030916528225`*^9, 
   3.7269031854245872`*^9}, {3.726903218606846*^9, 3.7269032594241643`*^9}, {
   3.726903408686344*^9, 3.72690348629648*^9}, {3.7269036099734974`*^9, 
   3.7269036164163094`*^9}, {3.726913598497095*^9, 3.726913621241935*^9}, {
   3.726913685576448*^9, 3.726913717558112*^9}, {3.7269137480873656`*^9, 
   3.7269137485865664`*^9}, {3.726913799395856*^9, 3.7269138749171963`*^9}, {
   3.7269139946092105`*^9, 3.7269140514105177`*^9}, {3.726914081500402*^9, 
   3.726914082405204*^9}, {3.7269141284876842`*^9, 3.726914154836131*^9}, {
   3.7270002503758593`*^9, 3.7270002571774592`*^9}, {3.7270099483657217`*^9, 
   3.7270099787545214`*^9}, {3.766900390067875*^9, 3.766900401097094*^9}, 
   3.7669009068008676`*^9, {3.766906132428816*^9, 3.766906133037217*^9}, 
   3.7669062383546095`*^9, 3.766935381880481*^9, 3.7669972947768764`*^9, {
   3.7669979962932806`*^9, 3.766997999475681*^9}, {3.7669980368376813`*^9, 
   3.7669980442944813`*^9}, {3.7669980829550815`*^9, 3.7669981144202814`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"$TexFractionAsFraction", "=", "False"}], ";"}]], "Input",
 CellChangeTimes->{{3.766912353515959*^9, 3.7669123541711597`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"$debug", "=", "True"}], ";"}]], "Input",
 CellChangeTimes->{{3.7669186052110605`*^9, 3.7669186203742867`*^9}, {
  3.7669189760393114`*^9, 3.7669189765073123`*^9}, {3.7669257610507956`*^9, 
  3.766925762392398*^9}, {3.7669318791586685`*^9, 3.7669318812802725`*^9}, {
  3.766935184711735*^9, 3.7669351852733355`*^9}, {3.767072875949967*^9, 
  3.7670728764335675`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "$commonTexPreamble", "=", 
   "\"\<\n\\\\usepackage[fleqn]{amsmath}\n\\\\setlength{\\\\mathindent}{0pt}\n\
\\\\usepackage[scr,scaled=1.1]{rsfso}\n\\\\usepackage{eucal}\n\
\\\\usepackage[usenames]{color}\n\\\\usepackage{xcolor}\n\
\\\\DeclareMathAlphabet{\\\\mathsfit}{\\\\encodingdefault}{\\\\sfdefault}{m}{\
sl}\n\\\\SetMathAlphabet{\\\\mathsfit}{bold}{\\\\encodingdefault}{\\\\\
sfdefault}{bx}{sl}\n\\\\AtBeginDocument{\\\\setlength\\\\parskip{0pt}\n  \
\\\\setlength\\\\abovedisplayskip{1ex}%\n  \
\\\\setlength\\\\belowdisplayskip{1ex}}\n\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.7669751708140454`*^9, 3.766975189986479*^9}, {
  3.766975268610617*^9, 3.766975274710228*^9}, {3.766987666105215*^9, 
  3.7669876748880153`*^9}, {3.7669887034480214`*^9, 3.7669887051640215`*^9}, {
  3.766988819453822*^9, 3.7669888241962223`*^9}, {3.7669936782534533`*^9, 
  3.7669936874574533`*^9}, {3.766996446274871*^9, 3.7669964571792707`*^9}, {
  3.766996647564072*^9, 3.7669966687176723`*^9}, {3.767108451659953*^9, 
  3.767108452939155*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"$TexFixExtraRules", " ", "=", " ", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\"\<  \>\"", "\[RuleDelayed]", "\"\< \>\""}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\"\<   \>\"", "\[RuleDelayed]", "\"\< \>\""}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\"\<    \>\"", "\[RuleDelayed]", "\"\< \>\""}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\"\<, \>\"", "\[Rule]", "\"\<,\>\""}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\"\< \\\\\>\"", "\[Rule]", "\"\<\\\\\>\""}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\"\<\\\\tr\\\\,\>\"", "\[Rule]", "\"\<\\\\tr\>\""}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\"\<^{-1}\\\\,\>\"", "\[Rule]", "\"\<^{-1}\>\""}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
     "\"\<+ \\\\nonumber\\\\\\\\ +\>\"", "\[Rule]", 
      "\"\<\\\\nonumber\\\\\\\\ &\\\\qquad+\\, \>\""}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
     "\"\<&=\\\\bullet&=\>\"", "\[Rule]", 
      "\"\<\\\\\\\\ \\\\nonumber&\\\\qquad=\>\""}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\"\<\\\\bullet&=\>\"", "\[Rule]", "\"\<&\>\""}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
     "\"\<&\\\\qquad+\\, -\>\"", "\[Rule]", "\"\<&\\\\qquad-\\,\>\""}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"StartOfString", "~~", "Whitespace"}], ")"}], 
      "\[RuleDelayed]", "\"\<\>\""}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\"\<\\,\>\"", "~~", " ", "EndOfString"}], ")"}], 
      "\[RuleDelayed]", "\"\<\>\""}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.766900022732602*^9, 3.766900047474246*^9}, {
   3.7669049441797757`*^9, 3.7669049990450726`*^9}, {3.766905042828961*^9, 
   3.7669050599142065`*^9}, {3.7669052266627274`*^9, 3.7669052608111873`*^9}, 
   3.7669053549105525`*^9, {3.766916728889229*^9, 3.7669167810869207`*^9}, {
   3.766917052808198*^9, 3.7669170530265985`*^9}, {3.7669172591029606`*^9, 
   3.766917259789362*^9}, {3.7669173054038415`*^9, 3.766917306215043*^9}, 
   3.766917778833473*^9, {3.766921038123084*^9, 3.766921051086707*^9}, {
   3.7669211465754747`*^9, 3.7669211688211136`*^9}, {3.766921756318944*^9, 
   3.7669217768641796`*^9}, 3.766921835598283*^9, 3.766934012579612*^9, {
   3.7669406187414465`*^9, 3.766940621745256*^9}, {3.766940654108317*^9, 
   3.7669406774249697`*^9}, {3.766971670039871*^9, 3.7669716703518715`*^9}, {
   3.766975487666202*^9, 3.766975500146224*^9}, {3.766992841362248*^9, 
   3.766992878583848*^9}, {3.766992931280648*^9, 3.766992961263849*^9}, {
   3.766993738301654*^9, 3.7669937435276537`*^9}, {3.766997436128477*^9, 
   3.766997446206077*^9}, {3.7669974982320776`*^9, 3.766997519666478*^9}, {
   3.7669977389868793`*^9, 3.7669977829944797`*^9}, {3.7670184055815887`*^9, 
   3.767018477216914*^9}, {3.7670185077929683`*^9, 3.7670185318638105`*^9}, {
   3.7670185715814805`*^9, 3.7670186590256343`*^9}, {3.7670187929050694`*^9, 
   3.7670188003462825`*^9}, {3.767094965130266*^9, 3.767094968952273*^9}, {
   3.7671051938782682`*^9, 3.767105254219174*^9}, {3.7671053445929327`*^9, 
   3.7671053458097353`*^9}, 3.7671063139337244`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"GENTEXheader", ":=", 
   RowBox[{
   "\"\<\\\\documentclass[a4paper,11pt]{article}\\n\n\
\\\\usepackage[margin=22mm,top=25mm,bottom=25mm]{geometry}\n\
\\\\usepackage{amsmath,amssymb,graphics,setspace}\n\\\\allowdisplaybreaks\n\\\
\\usepackage[scr,scaled=1.1]{rsfso}\n\\\\usepackage{eucal}\n\
\\\\usepackage[usenames]{color}\n\\\\usepackage{xcolor}\n\
\\\\DeclareMathAlphabet{\\\\mathsfit}{\\\\encodingdefault}{\\\\sfdefault}{m}{\
sl}\n\\\\SetMathAlphabet{\\\\mathsfit}{bold}{\\\\encodingdefault}{\\\\\
sfdefault}{bx}{sl}\n\\\\AtBeginDocument{%\n  \
\\\\addtolength\\\\abovedisplayskip{-0.2\\\\baselineskip}%\n  \\\\addtolength\
\\\\belowdisplayskip{-0.2\\\\baselineskip}}\n\\\\input{macros}\n\
\\\\begin{document}\\n\n\\\\vspace*{2ex}\\\\begin{center}\n\
{\\\\sffamily\\\\bfseries\\\\LARGE Bimetric interactions based on \
congruences}\n\\\\end{center}\n\\\\begin{center}\nMikica Kocic, \
(\\\\LaTeX\\\\ generated on \>\"", "<>", "\[IndentingNewLine]", 
    RowBox[{"StringReplace", "[", 
     RowBox[{
      RowBox[{"DateString", "[", "\"\<ISODateTime\>\"", "]"}], ",", 
      RowBox[{"\"\<T\>\"", "\[Rule]", "\"\< \>\""}]}], "]"}], "<>", 
    "\"\<)\\\\end{center}\nThis file was generated by \
\\\\texttt{bim-cong-proofs.nb}.\nThe notebook \\\\texttt{bim-cong-proofs.nb} \
contains the proofs of various \nidentities that involve elementary symmetric \
polynomials. The identities  \nwere first derived by hand (incrementally, so \
the derivations could be tracked),  \nthen each step of the derivation was \
verified in \\\\textit{Mathematica}.\n\\\\subsection*{Changelog}\n\
\\\\noindent \>\""}]}], ";"}]], "Input",
 CellChangeTimes->{{3.767088880197174*^9, 3.7670890168076143`*^9}, {
   3.767089127549679*^9, 3.7670891291408815`*^9}, 3.767089494006352*^9, {
   3.7670898738890314`*^9, 3.7670898961970706`*^9}, {3.767091355054505*^9, 
   3.767091485024993*^9}, 3.7670915503735075`*^9, {3.767091905349972*^9, 
   3.7670919277360115`*^9}, {3.7670919870435567`*^9, 3.767092047868102*^9}, {
   3.7670923326257668`*^9, 3.767092332781767*^9}, {3.767092364231422*^9, 
   3.7670923924518714`*^9}, {3.7670925074090767`*^9, 
   3.7670925138518877`*^9}, {3.7670925711782303`*^9, 
   3.7670925715370307`*^9}, {3.7670926033454866`*^9, 
   3.7670927215505757`*^9}, {3.767092789024535*^9, 3.767092821625434*^9}, {
   3.767092862612547*^9, 3.7670928654205513`*^9}, {3.767094626326614*^9, 
   3.7670946637811728`*^9}, 3.7670947041768436`*^9, {3.767094767855996*^9, 
   3.767094770632801*^9}, {3.767094862984205*^9, 3.7670949031153164`*^9}, {
   3.767096055986347*^9, 3.7670960735207777`*^9}, {3.767096103533472*^9, 
   3.7670961073866787`*^9}, 3.7670961501497936`*^9, {3.7671073843318086`*^9, 
   3.767107384753009*^9}, 3.7671074169261065`*^9, {3.767107451776568*^9, 
   3.767107500857694*^9}, {3.7671082583215466`*^9, 3.7671082745611753`*^9}, 
   3.7671083747445507`*^9, {3.7671084623615723`*^9, 3.767108484643252*^9}, {
   3.767112018469183*^9, 3.7671120329148083`*^9}, {3.767112098098366*^9, 
   3.767112126653616*^9}, {3.767113302316007*^9, 3.767113302862008*^9}, {
   3.7671698936734257`*^9, 3.7671699015670395`*^9}, {3.767169999161811*^9, 
   3.767170006259824*^9}, 3.7671700765695868`*^9, {3.7672629156289296`*^9, 
   3.7672629463141837`*^9}, {3.768462873020563*^9, 3.768462910101828*^9}}]
}, Open  ]]
}, Open  ]]
},
PrintingStyleEnvironment->"Printout",
WindowSize->{1172, 986},
WindowMargins->{{68, Automatic}, {Automatic, 53}},
PrintingCopies->1,
PrintingPageRange->{32000, 32000},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{595.1999999999999, 841.98},
"PrintingMargins"->{{54.000000584999995`, 54.000000584999995`}, \
{14.173228499999999`, 28.346456999999997`}}},
ShowSelection->True,
ShowSyntaxStyles->True,
Magnification:>1.25 Inherited,
FrontEndVersion->"10.3 for Microsoft Windows (64-bit) (October 9, 2015)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Section"], FontFamily -> "Arial", FontSize -> 28, FontWeight -> 
    "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Subsection"], CellMargins -> {{35, 3.}, {8., 12.}}, FontFamily -> 
    "Arial", FontSize -> 20, FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Subsubsection"], CellMargins -> {{40, Inherited}, {2, 10}}, 
    FontFamily -> "Arial", FontSize -> 19, FontWeight -> "Plain", FontSlant -> 
    "Plain", FontVariations -> {
     "StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Text"], CellMargins -> {{40, 10}, {7, 7}}, FontFamily -> 
    "Cambria", FontSize -> 14, FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["ItemParagraph"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubitemParagraph"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubsubitemParagraph"], FontFamily -> "Cambria", FontSize -> 14,
     FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["ItemNumbered"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubitemNumbered"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubsubitemNumbered"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["mk-test"], CellFrame -> {{0.3, 0}, {0, 0.3}}, PageBreakBelow -> 
    False, CellChangeTimes -> {3.704299599624503*^9}, MenuSortingValue -> 
    10000, FontFamily -> "Cambria", FontSize -> 14, FontWeight -> "Plain", 
    FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}]}, 
  Visible -> False, FrontEndVersion -> 
  "10.3 for Microsoft Windows (64-bit) (October 9, 2015)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 779, 20, 56, "Text"],
Cell[1340, 42, 101, 1, 38, "Text"],
Cell[1444, 45, 905, 20, 41, "Text"],
Cell[2352, 67, 450, 9, 38, "Text"],
Cell[2805, 78, 1706, 26, 63, "Text"],
Cell[CellGroupData[{
Cell[4536, 108, 679, 9, 42, "Subsubsection"],
Cell[5218, 119, 3082, 47, 221, "Input"],
Cell[8303, 168, 2160, 55, 153, "Input"],
Cell[10466, 225, 983, 19, 60, "Input"],
Cell[11452, 246, 1356, 33, 109, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12845, 284, 510, 7, 42, "Subsubsection"],
Cell[13358, 293, 249, 5, 60, "Input"],
Cell[13610, 300, 459, 12, 83, "Input"],
Cell[14072, 314, 378, 8, 83, "Input"],
Cell[14453, 324, 189, 4, 36, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14679, 333, 561, 7, 42, "Subsubsection"],
Cell[15243, 342, 503, 10, 60, "Input"],
Cell[15749, 354, 452, 10, 60, "Input"],
Cell[16204, 366, 554, 11, 60, "Input"],
Cell[16761, 379, 455, 9, 60, "Input"],
Cell[17219, 390, 1051, 21, 60, "Input"],
Cell[18273, 413, 1171, 24, 69, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19481, 442, 752, 18, 81, "Section"],
Cell[CellGroupData[{
Cell[20258, 464, 219, 3, 42, "Subsubsection"],
Cell[20480, 469, 420, 9, 60, "Input"],
Cell[20903, 480, 581, 14, 60, "Input"],
Cell[21487, 496, 652, 15, 60, "Input"],
Cell[22142, 513, 701, 15, 60, "Input"],
Cell[22846, 530, 710, 15, 60, "Input"],
Cell[23559, 547, 554, 13, 60, "Input"],
Cell[24116, 562, 554, 13, 60, "Input"],
Cell[24673, 577, 564, 13, 60, "Input"],
Cell[25240, 592, 621, 15, 60, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25898, 612, 180, 2, 42, "Subsubsection"],
Cell[26081, 616, 648, 12, 38, "Input"],
Cell[26732, 630, 669, 12, 38, "Input"],
Cell[27404, 644, 525, 10, 38, "Input"],
Cell[27932, 656, 681, 13, 38, "Input"],
Cell[28616, 671, 533, 11, 38, "Input"],
Cell[29152, 684, 464, 10, 38, "Input"],
Cell[29619, 696, 563, 11, 38, "Input"],
Cell[30185, 709, 570, 11, 38, "Input"],
Cell[30758, 722, 523, 10, 38, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31318, 737, 255, 4, 42, "Subsubsection"],
Cell[31576, 743, 1351, 33, 129, "Input"],
Cell[32930, 778, 817, 17, 36, "Input"],
Cell[33750, 797, 845, 17, 36, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34632, 819, 102, 1, 42, "Subsubsection"],
Cell[34737, 822, 3515, 96, 806, "Input"],
Cell[38255, 920, 226, 5, 36, "Input"],
Cell[38484, 927, 249, 7, 47, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38770, 939, 105, 1, 42, "Subsubsection"],
Cell[38878, 942, 383, 10, 36, "Input"],
Cell[39264, 954, 346, 7, 36, "Input"],
Cell[39613, 963, 354, 9, 36, "Input"],
Cell[39970, 974, 508, 12, 36, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40515, 991, 102, 1, 42, "Subsubsection"],
Cell[40620, 994, 684, 15, 73, "Input"],
Cell[41307, 1011, 172, 2, 38, "Text"],
Cell[41482, 1015, 517, 10, 36, "Input"],
Cell[42002, 1027, 337, 7, 36, "Input"],
Cell[42342, 1036, 389, 8, 36, "Input"],
Cell[42734, 1046, 600, 11, 36, "Input"],
Cell[43337, 1059, 165, 2, 38, "Text"],
Cell[43505, 1063, 705, 12, 36, "Input"],
Cell[44213, 1077, 401, 8, 36, "Input"],
Cell[44617, 1087, 427, 8, 36, "Input"],
Cell[45047, 1097, 583, 10, 36, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45667, 1112, 203, 3, 42, "Subsubsection"],
Cell[45873, 1117, 1265, 27, 152, "Input"],
Cell[47141, 1146, 1399, 29, 152, "Input"],
Cell[48543, 1177, 690, 13, 36, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49270, 1195, 166, 2, 42, "Subsubsection"],
Cell[49439, 1199, 253, 6, 41, "Input"],
Cell[49695, 1207, 374, 9, 57, "Input"],
Cell[50072, 1218, 405, 9, 54, "Input"],
Cell[50480, 1229, 287, 7, 54, "Input"],
Cell[50770, 1238, 454, 11, 54, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51261, 1254, 104, 1, 42, "Subsubsection"],
Cell[51368, 1257, 394, 9, 36, "Input"],
Cell[51765, 1268, 358, 8, 52, "Input"],
Cell[52126, 1278, 508, 10, 52, "Input"],
Cell[52637, 1290, 440, 9, 51, "Input"],
Cell[53080, 1301, 413, 9, 52, "Input"],
Cell[53496, 1312, 514, 10, 52, "Input"],
Cell[54013, 1324, 479, 10, 51, "Input"],
Cell[54495, 1336, 308, 7, 36, "Input"],
Cell[54806, 1345, 408, 8, 36, "Input"],
Cell[55217, 1355, 341, 8, 36, "Input"],
Cell[55561, 1365, 462, 9, 36, "Input"],
Cell[56026, 1376, 589, 10, 36, "Input"],
Cell[56618, 1388, 583, 12, 52, "Input"],
Cell[57204, 1402, 687, 13, 52, "Input"],
Cell[57894, 1417, 337, 7, 36, "Input"],
Cell[58234, 1426, 355, 9, 41, "Input"],
Cell[58592, 1437, 374, 10, 41, "Input"],
Cell[58969, 1449, 467, 10, 36, "Input"],
Cell[59439, 1461, 388, 8, 36, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59864, 1474, 154, 2, 42, "Subsubsection"],
Cell[60021, 1478, 1005, 21, 60, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61063, 1504, 148, 2, 42, "Subsubsection"],
Cell[61214, 1508, 246, 5, 36, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61497, 1518, 300, 9, 47, "Subsubsection"],
Cell[61800, 1529, 629, 13, 36, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62466, 1547, 106, 1, 42, "Subsubsection"],
Cell[62575, 1550, 330, 8, 36, "Input"],
Cell[62908, 1560, 314, 6, 36, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[63271, 1572, 144, 2, 78, "Section"],
Cell[63418, 1576, 3156, 48, 106, "Input"],
Cell[66577, 1626, 949, 25, 106, "Input"],
Cell[67529, 1653, 8145, 142, 566, "Input"],
Cell[75677, 1797, 920, 18, 60, "Input"],
Cell[76600, 1817, 193, 5, 36, "Input"],
Cell[76796, 1824, 3139, 62, 244, "Input"],
Cell[CellGroupData[{
Cell[79960, 1890, 347, 12, 45, "Subsubsection"],
Cell[80310, 1904, 221, 5, 36, "Input"],
Cell[80534, 1911, 162, 4, 36, "Input"],
Cell[80699, 1917, 7354, 123, 336, "Input"],
Cell[88056, 2042, 2215, 44, 244, "Input"],
Cell[90274, 2088, 692, 11, 36, "Input"],
Cell[90969, 2101, 8061, 155, 796, "Input"],
Cell[99033, 2258, 922, 23, 129, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99992, 2286, 153, 2, 42, "Subsubsection"],
Cell[100148, 2290, 157, 3, 36, "Input"],
Cell[100308, 2295, 3895, 54, 36, "Input"],
Cell[104206, 2351, 160, 3, 36, "Input"],
Cell[104369, 2356, 401, 7, 36, "Input"],
Cell[104773, 2365, 1075, 18, 313, "Input"],
Cell[105851, 2385, 3231, 61, 359, "Input"],
Cell[109085, 2448, 3319, 51, 658, "Input"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/notebooks/matrixProofUtilities.m <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)



If[Not@ValueQ[ $debug],
  (* Default *)  $debug = False (* if true, prints more information why failed *)
];


Quiet@Clear[ "my$chop", "my$wp", "\[ReturnKey]", "\[TabKey]" ];


my$chop = 10^-10; (* allowed approximation of zero *)
my$wp = 30; (* working precision *)
\[ReturnKey] = 0; (* inline indicator of linebreaks, in sums *)
\[TabKey] = 1; (* inline indicator of linebreaks, in multiplications *)


Quiet@Clear[ 
  "\[GraySquare]", "begin$\[GraySquare]", "end$\[GraySquare]", "failed$\[GraySquare]", "nonZero$\[GraySquare]", 
  "theClaimStatus", "theClaimContext" 
];


begin$\[GraySquare][] := ( 
  theClaimStatus = {};
  theClaimContext = {};
)


end$\[GraySquare][] := ( If[ $debug && And@@theClaimStatus && theClaimStatus =!= {}, 
  Print[ Style[ Row@Riffle[ Framed /@ theClaimStatus, " " ], Blue ] ]
];)


failed$\[GraySquare][expr_,info_] := ( 
  AppendTo[ theClaimStatus, False ];
  If[$debug,
    Print@Style[ Framed@Row@{ Sequence@@theClaimContext,
        Style[ info, Bold], MatrixForm@N@Chop[expr,my$chop] }, Red],
    Print@Style[ Framed@Row@{ Sequence@@theClaimContext,
        Style[ info, Bold] }, Red ]
  ]; )


succeded$\[GraySquare][] := ( AppendTo[ theClaimStatus, True ]; )


\[GraySquare][ expr_?ListQ ] := If[
  Chop[ expr, my$chop ] == ConstantArray[0,Dimensions@expr],
  (* Then *) succeded$\[GraySquare][],
  (* Else *) failed$\[GraySquare][ expr, "\[WarningSign] Failed \[WarningSign] " ],
  (* Unknown *) failed$\[GraySquare][ expr, "\[WarningSign]\[WarningSign] Failed \[WarningSign]\[WarningSign] " ]
]


\[GraySquare][ expr_ ] := If[
  Chop[ expr, my$chop ] == 0, 
  (* Then *) succeded$\[GraySquare][],
  (* Else *) failed$\[GraySquare][ expr, "\[WarningSign] Failed \[WarningSign] " ],
  (* Unknown *) failed$\[GraySquare][ expr, "\[WarningSign]\[WarningSign] Failed \[WarningSign]\[WarningSign] " ]
]


nonZero$\[GraySquare][ expr_?ListQ ] := If[
  Chop[ expr, my$chop ] != ConstantArray[0,Dimensions@expr],
  (* Then *) succeded$\[GraySquare][], 
  (* Else *) failed$\[GraySquare][ expr, "\[WarningSign] Failed \[WarningSign] " ],
  (* Unknown *) failed$\[GraySquare][ expr, "\[WarningSign]\[WarningSign] Failed \[WarningSign]\[WarningSign] " ]
]


nonZero$\[GraySquare][ expr_ ] := If[
  Chop[ expr, my$chop ] != 0, 
  (* Then *) succeded$\[GraySquare][], 
  (* Else *) failed$\[GraySquare][ expr, "\[WarningSign] Failed \[WarningSign] " ],
  (* Unknown *) failed$\[GraySquare][ expr, "\[WarningSign]\[WarningSign] Failed \[WarningSign]\[WarningSign] " ]
]


Quiet@Clear["\[FilledSquare]"];
Attributes[\[FilledSquare]]={HoldAllComplete};


\[FilledSquare][ expr1_ != expr2_ ] := ( 
  begin$\[GraySquare][]; 
  nonZero$\[GraySquare][ (\[ReturnIndicator]=expr1) - expr2 ]; 
  end$\[GraySquare][] 
)


\[FilledSquare][ e1_ == e2_ == e3_ == e4_ == e5_ == e6_ == e7_ ] := ( 
  begin$\[GraySquare][]; 
  \[GraySquare][(\[ReturnIndicator]=e1) - e2 ]; 
  \[GraySquare][(\[ReturnIndicator]=e2) - e3 ]; 
  \[GraySquare][(\[ReturnIndicator]=e3) - e4 ];
  \[GraySquare][(\[ReturnIndicator]=e4) - e5 ];
  \[GraySquare][(\[ReturnIndicator]=e5) - e6 ];
  \[GraySquare][(\[ReturnIndicator]=e6) - e7 ];
  end$\[GraySquare][]
)


\[FilledSquare][ e1_ == e2_ == e3_ == e4_ == e5_ == e6_ ] := ( 
  begin$\[GraySquare][]; 
  \[GraySquare][(\[ReturnIndicator]=e1) - e2 ]; 
  \[GraySquare][(\[ReturnIndicator]=e2) - e3 ]; 
  \[GraySquare][(\[ReturnIndicator]=e3) - e4 ];
  \[GraySquare][(\[ReturnIndicator]=e4) - e5 ];
  \[GraySquare][(\[ReturnIndicator]=e5) - e6 ];
  end$\[GraySquare][]
)


\[FilledSquare][ e1_ == e2_ == e3_ == e4_ == e5_ ] := ( 
  begin$\[GraySquare][]; 
  \[GraySquare][(\[ReturnIndicator]=e1) - e2 ]; 
  \[GraySquare][(\[ReturnIndicator]=e2) - e3 ]; 
  \[GraySquare][(\[ReturnIndicator]=e3) - e4 ];
  \[GraySquare][(\[ReturnIndicator]=e4) - e5 ];
  end$\[GraySquare][]
)


\[FilledSquare][ e1_ == e2_ == e3_ == e4_ ] := ( 
  begin$\[GraySquare][]; 
  \[GraySquare][(\[ReturnIndicator]=e1) - e2 ]; 
  \[GraySquare][(\[ReturnIndicator]=e2) - e3 ]; 
  \[GraySquare][(\[ReturnIndicator]=e3) - e4 ];
  end$\[GraySquare][]
)


\[FilledSquare][ e1_ == e2_ == e3_ ] := ( 
  begin$\[GraySquare][]; 
  \[GraySquare][(\[ReturnIndicator]=e1) - e2 ]; 
  \[GraySquare][(\[ReturnIndicator]=e2) - e3 ]; 
  end$\[GraySquare][]
)


\[FilledSquare][0==expr_] := ( begin$\[GraySquare][]; \[ReturnIndicator] = 0; \[GraySquare][expr]; end$\[GraySquare][] )


\[FilledSquare][expr_==0] := ( begin$\[GraySquare][]; \[GraySquare][ \[ReturnIndicator] = expr]; end$\[GraySquare][] )


\[FilledSquare][expr1_==expr2_] := ( begin$\[GraySquare][]; \[GraySquare][(\[ReturnIndicator]=expr1)-expr2]; end$\[GraySquare][] )


\[FilledSquare][expr_] := ( begin$\[GraySquare][]; \[ReturnIndicator] = 0; \[GraySquare][expr]; end$\[GraySquare][] )


Quiet@Clear["\[FilledSquare]n"];
Attributes[\[FilledSquare]n]={HoldAllComplete};


\[FilledSquare]n[0==expr_,from_:0,to_:All] := (
  begin$\[GraySquare][];
  Do[\[GraySquare][expr],{n,from,If[to===All,d+1,to]}];
  end$\[GraySquare][] 
)


\[FilledSquare]n[expr_==0,from_:0,to_:All] := (
  begin$\[GraySquare][];
  Do[
    theClaimContext = { " n = ", n, ": " };
    \[GraySquare][expr],
    { n, from, If[to===All,d+1,to] }
  ];
  end$\[GraySquare][]
)


\[FilledSquare]n[expr1_==expr2_,from_:0,to_:All] := (
  begin$\[GraySquare][];
  Do[
    theClaimContext = { " n = ", n, ": " };
    \[GraySquare][expr1-expr2],
    {n,from,If[to===All,d+1,to]}
  ];
  end$\[GraySquare][]
)


\[FilledSquare]n[expr_,from_:0,to_:All] := (
  begin$\[GraySquare][];
  Do[
    theClaimContext = { " n = ", n, ": " };
    \[GraySquare][expr],
    {n,from,If[to===All,d+1,to]}
  ];
  end$\[GraySquare][]
)


Quiet@Clear["\[FilledSquare]nn"];
Attributes[\[FilledSquare]nn]={HoldAllComplete};


\[FilledSquare]nn[ from_, to_ ] := Function[ {expr},
  \[FilledSquare]n[ expr, from, to ],
  HoldAllComplete
]


Quiet@Clear["\[FilledSquare]$X"];
Attributes[\[FilledSquare]$X]={HoldAllComplete};


\[FilledSquare]$X[0==expr_]:=\[FilledSquare]$X[expr]


\[FilledSquare]$X[expr_==0]:=\[FilledSquare]$X[expr]


\[FilledSquare]$X[expr1_==expr2_]:=\[FilledSquare]$X[expr1-expr2]


\[FilledSquare]$X[expr_]:=Block[
{
  X = RandomReal[{-1,1},{d,d},WorkingPrecision->my$wp],
  U = RandomReal[{-1,1},{d,1},WorkingPrecision->my$wp],
  W = RandomReal[{-1,1},{d,1},WorkingPrecision->my$wp]
},
  begin$\[GraySquare][];
  theClaimContext = { " n = ", n, ": " };
  Do[ \[GraySquare][expr], {n,0,d+1} ];
  end$\[GraySquare][]
]


Quiet@Clear["\[FilledSquare]$D"];
Attributes[\[FilledSquare]$D]={HoldAllComplete};


\[FilledSquare]$D[0==expr_]:=\[FilledSquare]$D[expr]


\[FilledSquare]$D[expr_==0]:=\[FilledSquare]$D[expr]


\[FilledSquare]$D[expr1_==expr2_]:=\[FilledSquare]$D[expr1-expr2]


\[FilledSquare]$D[expr_] := Block[
{
  D = RandomReal[{-1,1},{d-1,d-1},WorkingPrecision->my$wp]
},
  begin$\[GraySquare][];
  theClaimContext = { " n = ", n, ": " };
  Do[ \[GraySquare][expr], {n,0,d+1} ];
  end$\[GraySquare][]
]


Quiet@Clear["\[FilledSquare]$NEn"];
Attributes[\[FilledSquare]$NEn]={HoldAllComplete};


\[FilledSquare]$NEn[expr_] := (
  begin$\[GraySquare][];
  Do[ 
    theClaimContext = { " n = ", n, ": " };
    \[GraySquare][ \[CapitalNu] Subscript[\[ScriptCapitalE], n][S] - expr ], 
    { n, 0, d+1 } 
  ];
  end$\[GraySquare][]
)


Quiet@Clear["\[FilledSquare]$NdEn"];
Attributes[\[FilledSquare]$NdEn]={HoldAllComplete};


\[FilledSquare]$NdEn[expr_] := (
  begin$\[GraySquare][];
  Do[
    theClaimContext = { " n = ", n, ": " };
    \[GraySquare][ \[CapitalNu] Det[e]Subscript[\[ScriptCapitalE], n][S] - expr ],
    { n, 0, d+1 } 
  ];
  end$\[GraySquare][]
)


Quiet@Clear["\[FilledSquare]$v"];
Attributes[\[FilledSquare]$v]={HoldAllComplete};


\[FilledSquare]$v[expr1_==expr2_==expr3_]:= Block[
{
  v = RandomReal[{-5,5},{d-1,1},WorkingPrecision->my$wp]
}, 
  begin$\[GraySquare][];
  \[GraySquare][ expr1 - expr2 // Chop ];
  \[GraySquare][ expr2 - expr3 // Chop ];
  end$\[GraySquare][];
]


\[FilledSquare]$v[0==expr_] := ( begin$\[GraySquare][]; \[FilledSquare]$v[expr]; end$\[GraySquare][]; )


\[FilledSquare]$v[expr_==0] := ( begin$\[GraySquare][]; \[FilledSquare]$v[expr]; end$\[GraySquare][]; )


\[FilledSquare]$v[expr1_==expr2_] := ( begin$\[GraySquare][]; \[FilledSquare]$v[expr1-expr2]; end$\[GraySquare][]; )


\[FilledSquare]$v[expr_]:=Block[
{
  v = RandomReal[{-5,5},{d-1,1},WorkingPrecision->my$wp]
},
  \[GraySquare][expr];
]


Quiet@Clear["finalizeProofs"];
finalizeProofs[] := printUsedResources[]


==> anc/notebooks/resourceTracker.m <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)



If[ Head@usedResources =!= List,
	usedResources = {};
]


snapshotResources[ title_:"" ] := (
	AppendTo[usedResources,
		{ title, MemoryInUse[]/1024.^2,  SessionTime[], TimeUsed[] }
	];
)


showUsedResources[ title_:"" ] := Block[
	{d1,d2,MSeq},s
	snapshotResources[title];
	d1 = If[ Length@usedResources <= 1, {"",0,0,0}, usedResources[[-2]] ];
	d2 = usedResources[[-1]] - d1;
	Column@{
		Row@{ "Memory used:  ",
			If[ Length@usedResources <= 1, "",
				MSeq[ Style[d1[[2]],Purple], " + " ]
			] /. MSeq->Sequence,
			Style[NumberForm[d2[[2]],{10,3}],Blue], Style[" MBy",Blue]
		},
		Row@{ "Session time: ",
			If[ Length@usedResources <= 1, "",
				MSeq[ Style[NumberForm[d1[[3]],{10,1}],Purple], " + " ]
			] /. MSeq->Sequence,
			Style[NumberForm[d2[[3]],{10,1}],Blue], Style[" s",Blue]
		},
		Row@{ "CPU time:     ",
			If[Length@usedResources<=1,"",
				MSeq[ Style[NumberForm[d1[[4]],{10,3}],Purple], " + " ]
			] /. MSeq->Sequence,
			Style[NumberForm[d2[[4]],{10,3}],Blue], Style[" s",Blue]
		}
	}
]


printUsedResources[ title_:"" ] := Block[
	{d1,d2,MSeq},
	snapshotResources[title];
	d1 = Round[ If[ Length@usedResources<=1, {"",0,0,0}, usedResources[[-2]] ], 10.^-3 ];
	d2 = Round[ usedResources[[-1]] - d1, 10.^-3 ];
	Print[ "Memory used:  ",
		If[ Length@usedResources <= 1, "",
			MSeq[ d1[[2]], If[ d2[[2]] < 0, " - ", " + " ] ]
		] /. MSeq->Sequence,
		Abs@d2[[2]], " MBy"
	];
	Print[ "Session time: ",
		If[ Length@usedResources <= 1, "",
			MSeq[ d1[[3]], " + " ]
		] /. MSeq->Sequence,
		d2[[3]], " s"
	];
	Print[ "CPU time:     ",
		If[Length@usedResources <= 1,"",
			MSeq[ d1[[4]], " + " ]
		] /. MSeq->Sequence,
		d2[[4]], " s"
	]
]


snapshotResources[];

